Two-loop divergences of massive scattering amplitudes in non-abelian gauge theories

The infrared divergences of QCD scattering amplitudes can be derived from an anomalous dimension \Gamma, which is a matrix in color space and depends on the momenta and masses of the external partons. It has recently been shown that in cases where there are at least two massive partons involved in the scattering process, starting at two-loop order \Gamma receives contributions involving color and momentum correlations between three (and more) partons. The three-parton correlations can be described by two universal functions F_1 and f_2. In this paper these functions are calculated at two-loop order in closed analytic form and their properties are studied in detail. Both functions are found to be suppressed like O(m^4/s^2) in the limit of small parton masses, in accordance with mass factorization theorems proposed in the literature. On the other hand, both functions are O(1) and even diverge logarithmically near the threshold for pair production of two heavy particles. As an application, we calculate the infrared poles in the q qbar --> t tbar and g g --> t tbar scattering amplitudes at two-loop order.

==> ggttPoles.m <==
ggttPoles[xm_, xt_, xmu_] := 
  Module[{b = Sqrt[1 - 4*xm]},
    Map[ComplexExpand[Re[#]]&, N[
      {ggA -> ggttApoles, ggB -> ggttBpoles, ggC -> ggttCpoles, ggD -> ggttDpoles,
       ggEl -> ggttElpoles, ggEh -> ggttEhpoles, ggFl -> ggttFlpoles, ggFh -> ggttFhpoles,
       ggGl -> ggttGlpoles, ggGh -> ggttGhpoles, ggHl -> ggttHlpoles, ggHlh -> ggttHlhpoles,
       ggIl -> ggttIlpoles, ggIlh -> ggttIlhpoles}
         /. {Lmu2m2 -> Log[xmu/xm], x -> (1 - b)/(1 + b),
             y -> (xt - xm)/xm, z -> (1 - xt - xm)/xm}], 2]]

HPLConvert[expr_] := expr /. {z2 -> Zeta[2], z3 -> Zeta[3]} /. HPLList




HPLList = {H[-1, x_] :> Log[1 + x], H[0, x_] :> Log[x], H[1, x_] :> -Log[1 - x], 
   H[-1, -1, x_] :> Log[1 + x]^2/2, 
   H[-1, 0, x_] :> Log[x]*Log[1 + x] + PolyLog[2, -x], 
   H[-1, 1, x_] :> 
    -(Pi^2/12) + Log[2]^2/2 - Log[2]*Log[1 + x] + PolyLog[2, (1 + x)/2], 
   H[0, -1, x_] :> -PolyLog[2, -x], H[0, 0, x_] :> Log[x]^2/2, 
   H[0, 1, x_] :> PolyLog[2, x], 
   H[1, -1, x_] :> 
    -(Pi^2/12) + Log[2]^2/2 - Log[2]*Log[1 - x] + PolyLog[2, (1 - x)/2], 
   H[1, 0, x_] :> -(Log[1 - x]*Log[x]) - PolyLog[2, x], 
   H[1, 1, x_] :> Log[1 - x]^2/2, H[-1, -1, -1, x_] :> Log[1 + x]^3/6, 
   H[-1, -1, 0, x_] :> 
    (Log[x]*Log[1 + x]^2)/2 + Log[1 + x]*PolyLog[2, -x] + PolyLog[1, 2, -x], 
   H[-1, -1, 1, x_] :> 
    (-4*Log[2]^3 + Pi^2*Log[4] - 
       2*Log[1 + x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 + x]) + 
       24*PolyLog[3, (1 + x)/2] - 21*Zeta[3])/24, 
   H[-1, 0, -1, x_] :> -(Log[1 + x]*PolyLog[2, -x]) - 2*PolyLog[1, 2, -x], 
   H[-1, 0, 0, x_] :> 
    (Log[x]^2*Log[1 + x])/2 + Log[x]*PolyLog[2, -x] - PolyLog[3, -x], 
   H[-1, 0, 1, x_] :> 
    (-4*Log[2]^3 + Pi^2*Log[4] + (Pi^2 + 6*Log[2]^2)*Log[1 - x] + 
       2*Log[1 - x]^2*(Log[(1 - x)/8] - 3*Log[x]) - 
       Log[1 + x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 + x]) - 
       12*Log[1 - x]*PolyLog[2, -x] + 12*PolyLog[3, (1 - x)/2] - 
       12*PolyLog[3, 1 - x] + 12*PolyLog[3, -x] - 
       12*PolyLog[3, (2*x)/(-1 + x)] + 12*PolyLog[3, x/(1 + x)] - 
       12*PolyLog[3, (2*x)/(1 + x)] + 12*PolyLog[3, (1 + x)/2] - 9*Zeta[3])/
     12, H[-1, 1, -1, x_] :> 
    -((Pi^2*Log[2])/6) + Log[2]^3/3 + Log[(1 - x)/2]*Log[1 + x]^2 + 
     Log[1 + x]*(-(Pi^2/12) + Log[2]^2/2 - Log[2]*Log[1 - x] + 
        PolyLog[2, (1 - x)/2]) + 2*Log[1 + x]*PolyLog[2, (1 + x)/2] - 
     2*PolyLog[3, (1 + x)/2] + (7*Zeta[3])/4, 
   H[-1, 1, 0, x_] :> 
    (4*Log[2]^3 - Pi^2*Log[4] - 
       2*Log[x]*(Pi^2 - 6*Log[2]^2 + 12*Log[2]*Log[1 + x]) + 
       2*Log[1 + x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 + x]) + 
       24*Log[x]*PolyLog[2, (1 + x)/2] - 24*PolyLog[3, x] - 
       24*PolyLog[3, x/(1 + x)] + 24*PolyLog[3, (2*x)/(1 + x)] - 
       24*PolyLog[3, (1 + x)/2] + 21*Zeta[3])/24, 
   H[-1, 1, 1, x_] :> 
    (Log[1 - x]^2*Log[(1 + x)/2])/2 + Log[1 - x]*PolyLog[2, (1 - x)/2] - 
     PolyLog[3, (1 - x)/2] + (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24, 
   H[0, -1, -1, x_] :> PolyLog[1, 2, -x], 
   H[0, -1, 0, x_] :> -(Log[x]*PolyLog[2, -x]) + 2*PolyLog[3, -x], 
   H[0, -1, 1, x_] :> 
    (Pi^2/12 - Log[2]^2/2)*Log[1 - x] + (Log[2]*Log[1 - x]^2)/2 - 
     Log[1 - x]^3/6 - (Log[1 - x]^2*Log[x])/2 - 
     Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, -x] - 
     Log[1 - x]*PolyLog[2, x] - PolyLog[3, (1 - x)/2] + PolyLog[3, 1 - x] - 
     PolyLog[3, -x] + PolyLog[3, x] + PolyLog[3, (-2*x)/(1 - x)] - Zeta[3] + 
     (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24, 
   H[0, 0, -1, x_] :> -PolyLog[3, -x], H[0, 0, 0, x_] :> Log[x]^3/6, 
   H[0, 0, 1, x_] :> PolyLog[3, x], 
   H[0, 1, -1, x_] :> 
    (Pi^2/12 - Log[2]^2/2)*Log[1 + x] + (Log[2]*Log[1 + x]^2)/2 + 
     Log[1 + x]*PolyLog[2, x] - PolyLog[3, x] - PolyLog[3, x/(1 + x)] + 
     PolyLog[3, (2*x)/(1 + x)] - PolyLog[3, (1 + x)/2] + 
     (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24, 
   H[0, 1, 0, x_] :> Log[x]*PolyLog[2, x] - 2*PolyLog[3, x], 
   H[0, 1, 1, x_] :> 
    (Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
     PolyLog[3, 1 - x] + Zeta[3], 
   H[1, -1, -1, x_] :> 
    -((Log[(1 - x)/2]*Log[1 + x]^2)/2) - Log[1 + x]*PolyLog[2, (1 + x)/2] + 
     PolyLog[3, (1 + x)/2] + (2*Pi^2*Log[2] - 4*Log[2]^3 - 21*Zeta[3])/24, 
   H[1, -1, 0, x_] :> 
    (4*Log[2]^3 - Pi^2*Log[4] - 4*Log[1 - x]^3 + 12*Log[1 - x]^2*Log[2*x] + 
       2*Log[x]*(Pi^2 - 6*Log[2]^2 + 12*Log[2]*Log[1 + x]) - 
       2*Log[1 - x]*(Pi^2 + 6*Log[2]^2 + 12*Log[x]*Log[1 + x]) - 
       24*Log[x]*PolyLog[2, (1 + x)/2] - 24*PolyLog[3, (1 - x)/2] + 
       24*PolyLog[3, 1 - x] + 48*PolyLog[3, x] + 
       24*PolyLog[3, (2*x)/(-1 + x)] - 6*PolyLog[3, x^2] - 3*Zeta[3])/24, 
   H[1, -1, 1, x_] :> 
    (-4*Log[2]^3 + Pi^2*Log[4] + 
       Log[1 - x]*(Pi^2 - 6*Log[2]^2 - 12*Log[1 - x]*Log[(1 + x)/2] + 
          12*Log[2]*Log[1 + x]) - 
       12*Log[1 - x]*(2*PolyLog[2, (1 - x)/2] + PolyLog[2, (1 + x)/2]) + 
       24*PolyLog[3, (1 - x)/2] - 21*Zeta[3])/12, 
   H[1, 0, -1, x_] :> 
    (-4*Log[2]^3 + Pi^2*Log[4] + (Pi^2 + 6*Log[2]^2)*Log[1 - x] + 
       2*Log[1 - x]^2*(Log[(1 - x)/8] - 3*Log[x]) - 
       Log[1 + x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 + x]) - 
       12*Log[1 + x]*PolyLog[2, x] + 12*PolyLog[3, (1 - x)/2] - 
       12*PolyLog[3, 1 - x] + 12*PolyLog[3, -x] - 
       12*PolyLog[3, (2*x)/(-1 + x)] + 12*PolyLog[3, x/(1 + x)] - 
       12*PolyLog[3, (2*x)/(1 + x)] + 12*PolyLog[3, (1 + x)/2] - 9*Zeta[3])/
     12, H[1, 0, 0, x_] :> 
    -((Log[1 - x]*Log[x]^2)/2) - Log[x]*PolyLog[2, x] + PolyLog[3, x], 
   H[1, 0, 1, x_] :> 
    -(Log[1 - x]*PolyLog[2, x]) - 
     2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]), 
   H[1, 1, -1, x_] :> 
    Log[1 - x]*(PolyLog[2, (1 - x)/2] + PolyLog[2, (1 + x)/2]) + 
     (4*Log[2]^3 - Pi^2*Log[4] - 
        2*Log[1 - x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 - x] - 
           12*Log[(1 - x)/2]*Log[1 + x]) - 24*PolyLog[3, (1 - x)/2] + 
        21*Zeta[3])/24, H[1, 1, 0, x_] :> 
    Log[1 - x]^2*Log[x] + Log[1 - x]*PolyLog[2, 1 - x] + 
     Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3], 
   H[1, 1, 1, x_] :> -(Log[1 - x]^3/6)};



ggttApoles = HPLConvert[(-32 - 32/(1 + x)^4 + 64/(1 + x)^3 - 32/(1 + x) + 
       (64*y)/(1 + x)^4 - (128*y)/(1 + x)^3 + (96*y)/(1 + x)^2 - 
       (32*y)/(1 + x) + (32*y^2)/(1 + x)^4 - (64*y^2)/(1 + x)^3 + 
       (32*y^2)/(1 + x)^2 - 32/(1 + y)^2 + 48/(1 + y) + 8/(x*(1 + y)) + 
       (8*x)/(1 + y) - (128*z)/(1 + x)^4 + (256*z)/(1 + x)^3 - 
       (192*z)/(1 + x)^2 + (64*z)/(1 + x) - (64*z^2)/(1 + x)^4 + 
       (128*z^2)/(1 + x)^3 - (64*z^2)/(1 + x)^2 - 32/(1 + z)^2 + 
       48/(1 + z) + 8/(x*(1 + z)) + (8*x)/(1 + z))/ep^4 + 
    (-568/3 - 64*Lmu2m2 - 616/(3*(1 + x)^4) - (64*Lmu2m2)/(1 + x)^4 + 
       1232/(3*(1 + x)^3) + (128*Lmu2m2)/(1 + x)^3 + 64/(1 + x)^2 - 
       808/(3*(1 + x)) - (64*Lmu2m2)/(1 + x) + (176*y)/(3*(1 + x)^4) + 
       (128*Lmu2m2*y)/(1 + x)^4 - (352*y)/(3*(1 + x)^3) - 
       (256*Lmu2m2*y)/(1 + x)^3 + (88*y)/(1 + x)^2 + 
       (192*Lmu2m2*y)/(1 + x)^2 - (88*y)/(3*(1 + x)) - 
       (64*Lmu2m2*y)/(1 + x) + (88*y^2)/(3*(1 + x)^4) + 
       (64*Lmu2m2*y^2)/(1 + x)^4 - (176*y^2)/(3*(1 + x)^3) - 
       (128*Lmu2m2*y^2)/(1 + x)^3 + (88*y^2)/(3*(1 + x)^2) + 
       (64*Lmu2m2*y^2)/(1 + x)^2 - 712/(3*(1 + y)^2) - 
       (64*Lmu2m2)/(1 + y)^2 + 324/(1 + y) + (96*Lmu2m2)/(1 + y) + 
       130/(3*x*(1 + y)) + (16*Lmu2m2)/(x*(1 + y)) + (130*x)/(3*(1 + y)) + 
       (16*Lmu2m2*x)/(1 + y) - (1408*z)/(3*(1 + x)^4) - 
       (256*Lmu2m2*z)/(1 + x)^4 + (2816*z)/(3*(1 + x)^3) + 
       (512*Lmu2m2*z)/(1 + x)^3 - (704*z)/(1 + x)^2 - 
       (384*Lmu2m2*z)/(1 + x)^2 + (704*z)/(3*(1 + x)) + 
       (128*Lmu2m2*z)/(1 + x) - (704*z^2)/(3*(1 + x)^4) - 
       (128*Lmu2m2*z^2)/(1 + x)^4 + (1408*z^2)/(3*(1 + x)^3) + 
       (256*Lmu2m2*z^2)/(1 + x)^3 - (704*z^2)/(3*(1 + x)^2) - 
       (128*Lmu2m2*z^2)/(1 + x)^2 - 712/(3*(1 + z)^2) - 
       (64*Lmu2m2)/(1 + z)^2 + 324/(1 + z) + (96*Lmu2m2)/(1 + z) + 
       130/(3*x*(1 + z)) + (16*Lmu2m2)/(x*(1 + z)) + (130*x)/(3*(1 + z)) + 
       (16*Lmu2m2*x)/(1 + z) + 64*H[-1, x] + (64*H[-1, x])/(1 + x)^4 - 
       (128*H[-1, x])/(1 + x)^3 + (64*H[-1, x])/(1 + x) - 
       (128*y*H[-1, x])/(1 + x)^4 + (256*y*H[-1, x])/(1 + x)^3 - 
       (192*y*H[-1, x])/(1 + x)^2 + (64*y*H[-1, x])/(1 + x) - 
       (64*y^2*H[-1, x])/(1 + x)^4 + (128*y^2*H[-1, x])/(1 + x)^3 - 
       (64*y^2*H[-1, x])/(1 + x)^2 + (64*H[-1, x])/(1 + y)^2 - 
       (96*H[-1, x])/(1 + y) - (16*H[-1, x])/(x*(1 + y)) - 
       (16*x*H[-1, x])/(1 + y) + (256*z*H[-1, x])/(1 + x)^4 - 
       (512*z*H[-1, x])/(1 + x)^3 + (384*z*H[-1, x])/(1 + x)^2 - 
       (128*z*H[-1, x])/(1 + x) + (128*z^2*H[-1, x])/(1 + x)^4 - 
       (256*z^2*H[-1, x])/(1 + x)^3 + (128*z^2*H[-1, x])/(1 + x)^2 + 
       (64*H[-1, x])/(1 + z)^2 - (96*H[-1, x])/(1 + z) - 
       (16*H[-1, x])/(x*(1 + z)) - (16*x*H[-1, x])/(1 + z) - 16*H[-1, y] + 
       (32*H[-1, y])/(1 + x)^4 - (64*H[-1, y])/(1 + x)^3 - 
       (96*H[-1, y])/(1 + x)^2 + (128*H[-1, y])/(1 + x) - 
       (64*y*H[-1, y])/(1 + x)^4 + (128*y*H[-1, y])/(1 + x)^3 - 
       (128*y*H[-1, y])/(1 + x)^2 + (64*y*H[-1, y])/(1 + x) - 
       (32*y^2*H[-1, y])/(1 + x)^4 + (64*y^2*H[-1, y])/(1 + x)^3 - 
       (32*y^2*H[-1, y])/(1 + x)^2 + (64*H[-1, y])/(1 + y)^2 - 
       (96*H[-1, y])/(1 + y) - (16*H[-1, y])/(x*(1 + y)) - 
       (16*x*H[-1, y])/(1 + y) + (128*z*H[-1, y])/(1 + x)^4 - 
       (256*z*H[-1, y])/(1 + x)^3 + (128*z*H[-1, y])/(1 + x)^2 + 
       (64*z^2*H[-1, y])/(1 + x)^4 - (128*z^2*H[-1, y])/(1 + x)^3 + 
       (64*z^2*H[-1, y])/(1 + x)^2 + 80*H[-1, z] + 
       (32*H[-1, z])/(1 + x)^4 - (64*H[-1, z])/(1 + x)^3 + 
       (96*H[-1, z])/(1 + x)^2 - (64*H[-1, z])/(1 + x) - 
       (64*y*H[-1, z])/(1 + x)^4 + (128*y*H[-1, z])/(1 + x)^3 - 
       (64*y*H[-1, z])/(1 + x)^2 - (32*y^2*H[-1, z])/(1 + x)^4 + 
       (64*y^2*H[-1, z])/(1 + x)^3 - (32*y^2*H[-1, z])/(1 + x)^2 + 
       (128*z*H[-1, z])/(1 + x)^4 - (256*z*H[-1, z])/(1 + x)^3 + 
       (256*z*H[-1, z])/(1 + x)^2 - (128*z*H[-1, z])/(1 + x) + 
       (64*z^2*H[-1, z])/(1 + x)^4 - (128*z^2*H[-1, z])/(1 + x)^3 + 
       (64*z^2*H[-1, z])/(1 + x)^2 + (64*H[-1, z])/(1 + z)^2 - 
       (96*H[-1, z])/(1 + z) - (16*H[-1, z])/(x*(1 + z)) - 
       (16*x*H[-1, z])/(1 + z) - 32*H[0, x] - (32*H[0, x])/(1 + x)^4 + 
       (64*H[0, x])/(1 + x)^3 - (32*H[0, x])/(1 + x) + 
       (64*y*H[0, x])/(1 + x)^4 - (128*y*H[0, x])/(1 + x)^3 + 
       (96*y*H[0, x])/(1 + x)^2 - (32*y*H[0, x])/(1 + x) + 
       (32*y^2*H[0, x])/(1 + x)^4 - (64*y^2*H[0, x])/(1 + x)^3 + 
       (32*y^2*H[0, x])/(1 + x)^2 - (32*H[0, x])/(1 + y)^2 + 
       (48*H[0, x])/(1 + y) + (8*H[0, x])/(x*(1 + y)) + 
       (8*x*H[0, x])/(1 + y) - (128*z*H[0, x])/(1 + x)^4 + 
       (256*z*H[0, x])/(1 + x)^3 - (192*z*H[0, x])/(1 + x)^2 + 
       (64*z*H[0, x])/(1 + x) - (64*z^2*H[0, x])/(1 + x)^4 + 
       (128*z^2*H[0, x])/(1 + x)^3 - (64*z^2*H[0, x])/(1 + x)^2 - 
       (32*H[0, x])/(1 + z)^2 + (48*H[0, x])/(1 + z) + 
       (8*H[0, x])/(x*(1 + z)) + (8*x*H[0, x])/(1 + z))/ep^3 + 
    (400/9 - 144*Lmu2m2 - 64*Lmu2m2^2 + 40/(1 - x)^2 - 40/(1 - x) - 
       704/(9*(1 + x)^4) - (176*Lmu2m2)/(1 + x)^4 - 
       (64*Lmu2m2^2)/(1 + x)^4 + 1408/(9*(1 + x)^3) + 
       (352*Lmu2m2)/(1 + x)^3 + (128*Lmu2m2^2)/(1 + x)^3 + 
       1504/(3*(1 + x)^2) + (128*Lmu2m2)/(1 + x)^2 - 5216/(9*(1 + x)) - 
       (304*Lmu2m2)/(1 + x) - (64*Lmu2m2^2)/(1 + x) - 4/y + 
       4/((1 + x)^2*y) - 4/((1 + x)*y) - 8*y - (16*y)/(1 - x)^2 + 
       (16*y)/(1 - x) + (640*y)/(9*(1 + x)^4) + 
       (160*Lmu2m2*y)/(3*(1 + x)^4) + (64*Lmu2m2^2*y)/(1 + x)^4 - 
       (1280*y)/(9*(1 + x)^3) - (320*Lmu2m2*y)/(3*(1 + x)^3) - 
       (128*Lmu2m2^2*y)/(1 + x)^3 + (320*y)/(3*(1 + x)^2) + 
       (80*Lmu2m2*y)/(1 + x)^2 + (96*Lmu2m2^2*y)/(1 + x)^2 - 
       (320*y)/(9*(1 + x)) - (80*Lmu2m2*y)/(3*(1 + x)) - 
       (32*Lmu2m2^2*y)/(1 + x) + (8*y^2)/(1 - x)^2 - (8*y^2)/(1 - x) + 
       (320*y^2)/(9*(1 + x)^4) + (80*Lmu2m2*y^2)/(3*(1 + x)^4) + 
       (32*Lmu2m2^2*y^2)/(1 + x)^4 - (640*y^2)/(9*(1 + x)^3) - 
       (160*Lmu2m2*y^2)/(3*(1 + x)^3) - (64*Lmu2m2^2*y^2)/(1 + x)^3 + 
       (320*y^2)/(9*(1 + x)^2) + (80*Lmu2m2*y^2)/(3*(1 + x)^2) + 
       (32*Lmu2m2^2*y^2)/(1 + x)^2 - 2840/(9*(1 + y)^2) - 
       (240*Lmu2m2)/(1 + y)^2 - (64*Lmu2m2^2)/(1 + y)^2 + 740/(3*(1 + y)) + 
       (296*Lmu2m2)/(1 + y) + (96*Lmu2m2^2)/(1 + y) - 
       32/((1 - x)^2*(1 + y)) + 32/((1 - x)*(1 + y)) - 322/(9*x*(1 + y)) + 
       (28*Lmu2m2)/(x*(1 + y)) + (16*Lmu2m2^2)/(x*(1 + y)) - 
       (322*x)/(9*(1 + y)) + (28*Lmu2m2*x)/(1 + y) + 
       (16*Lmu2m2^2*x)/(1 + y) - 4/z + 4/((1 + x)^2*z) - 4/((1 + x)*z) + 
       8*z - (2048*z)/(9*(1 + x)^4) - (1216*Lmu2m2*z)/(3*(1 + x)^4) - 
       (192*Lmu2m2^2*z)/(1 + x)^4 + (4096*z)/(9*(1 + x)^3) + 
       (2432*Lmu2m2*z)/(3*(1 + x)^3) + (384*Lmu2m2^2*z)/(1 + x)^3 - 
       (976*z)/(3*(1 + x)^2) - (608*Lmu2m2*z)/(1 + x)^2 - 
       (288*Lmu2m2^2*z)/(1 + x)^2 + (880*z)/(9*(1 + x)) + 
       (608*Lmu2m2*z)/(3*(1 + x)) + (96*Lmu2m2^2*z)/(1 + x) - 
       (1024*z^2)/(9*(1 + x)^4) - (608*Lmu2m2*z^2)/(3*(1 + x)^4) - 
       (96*Lmu2m2^2*z^2)/(1 + x)^4 + (2048*z^2)/(9*(1 + x)^3) + 
       (1216*Lmu2m2*z^2)/(3*(1 + x)^3) + (192*Lmu2m2^2*z^2)/(1 + x)^3 - 
       (952*z^2)/(9*(1 + x)^2) - (608*Lmu2m2*z^2)/(3*(1 + x)^2) - 
       (96*Lmu2m2^2*z^2)/(1 + x)^2 - (8*z^2)/(1 + x) - 2840/(9*(1 + z)^2) - 
       (240*Lmu2m2)/(1 + z)^2 - (64*Lmu2m2^2)/(1 + z)^2 + 740/(3*(1 + z)) + 
       (296*Lmu2m2)/(1 + z) + (96*Lmu2m2^2)/(1 + z) - 
       32/((1 - x)^2*(1 + z)) + 32/((1 - x)*(1 + z)) - 322/(9*x*(1 + z)) + 
       (28*Lmu2m2)/(x*(1 + z)) + (16*Lmu2m2^2)/(x*(1 + z)) - 
       (322*x)/(9*(1 + z)) + (28*Lmu2m2*x)/(1 + z) + 
       (16*Lmu2m2^2*x)/(1 + z) + 128*z2 + (240*z2)/(1 - x)^5 - 
       (600*z2)/(1 - x)^4 + (508*z2)/(1 - x)^3 - (162*z2)/(1 - x)^2 + 
       (65*z2)/(1 - x) + (160*z2)/(1 + x)^4 - (296*z2)/(1 + x)^3 - 
       (4*z2)/(1 + x)^2 + (137*z2)/(1 + x) + 12*y*z2 - 
       (96*y*z2)/(1 - x)^5 + (240*y*z2)/(1 - x)^4 - (200*y*z2)/(1 - x)^3 + 
       (60*y*z2)/(1 - x)^2 - (6*y*z2)/(1 - x) - (128*y*z2)/(1 + x)^4 + 
       (256*y*z2)/(1 + x)^3 - (192*y*z2)/(1 + x)^2 + (42*y*z2)/(1 + x) + 
       (48*y^2*z2)/(1 - x)^5 - (120*y^2*z2)/(1 - x)^4 + 
       (76*y^2*z2)/(1 - x)^3 + (6*y^2*z2)/(1 - x)^2 + (y^2*z2)/(1 - x) - 
       (64*y^2*z2)/(1 + x)^4 + (128*y^2*z2)/(1 + x)^3 - 
       (64*y^2*z2)/(1 + x)^2 - (11*y^2*z2)/(1 + x) + (160*z2)/(1 + y)^2 - 
       (192*z2)/(1 + y) - (192*z2)/((1 - x)^5*(1 + y)) + 
       (480*z2)/((1 - x)^4*(1 + y)) - (432*z2)/((1 - x)^3*(1 + y)) + 
       (168*z2)/((1 - x)^2*(1 + y)) - (64*z2)/((1 - x)*(1 + y)) - 
       (40*z2)/(x*(1 + y)) - (32*x*z2)/(1 + y) - (8*z2)/((1 + x)*(1 + y)) - 
       12*z*z2 + (448*z*z2)/(1 + x)^4 - (848*z*z2)/(1 + x)^3 + 
       (600*z*z2)/(1 + x)^2 - (176*z*z2)/(1 + x) + (224*z^2*z2)/(1 + x)^4 - 
       (424*z^2*z2)/(1 + x)^3 + (188*z^2*z2)/(1 + x)^2 + 
       (12*z^2*z2)/(1 + x) + (160*z2)/(1 + z)^2 - (192*z2)/(1 + z) - 
       (192*z2)/((1 - x)^5*(1 + z)) + (480*z2)/((1 - x)^4*(1 + z)) - 
       (432*z2)/((1 - x)^3*(1 + z)) + (168*z2)/((1 - x)^2*(1 + z)) - 
       (64*z2)/((1 - x)*(1 + z)) - (40*z2)/(x*(1 + z)) - 
       (32*x*z2)/(1 + z) - (8*z2)/((1 + x)*(1 + z)) + 120*H[-1, x] + 
       128*Lmu2m2*H[-1, x] - (480*H[-1, x])/(1 - x)^4 + 
       (960*H[-1, x])/(1 - x)^3 - (576*H[-1, x])/(1 - x)^2 + 
       (96*H[-1, x])/(1 - x) + (208*H[-1, x])/(1 + x)^4 + 
       (128*Lmu2m2*H[-1, x])/(1 + x)^4 - (416*H[-1, x])/(1 + x)^3 - 
       (256*Lmu2m2*H[-1, x])/(1 + x)^3 - (32*H[-1, x])/(1 + x)^2 + 
       (240*H[-1, x])/(1 + x) + (128*Lmu2m2*H[-1, x])/(1 + x) - 
       32*y*H[-1, x] + (192*y*H[-1, x])/(1 - x)^4 - 
       (384*y*H[-1, x])/(1 - x)^3 + (224*y*H[-1, x])/(1 - x)^2 - 
       (32*y*H[-1, x])/(1 - x) - (160*y*H[-1, x])/(3*(1 + x)^4) - 
       (128*Lmu2m2*y*H[-1, x])/(1 + x)^4 + (320*y*H[-1, x])/(3*(1 + x)^3) + 
       (256*Lmu2m2*y*H[-1, x])/(1 + x)^3 - (80*y*H[-1, x])/(1 + x)^2 - 
       (192*Lmu2m2*y*H[-1, x])/(1 + x)^2 + (80*y*H[-1, x])/(3*(1 + x)) + 
       (64*Lmu2m2*y*H[-1, x])/(1 + x) - (96*y^2*H[-1, x])/(1 - x)^4 + 
       (192*y^2*H[-1, x])/(1 - x)^3 - (64*y^2*H[-1, x])/(1 - x)^2 - 
       (32*y^2*H[-1, x])/(1 - x) - (80*y^2*H[-1, x])/(3*(1 + x)^4) - 
       (64*Lmu2m2*y^2*H[-1, x])/(1 + x)^4 + 
       (160*y^2*H[-1, x])/(3*(1 + x)^3) + 
       (128*Lmu2m2*y^2*H[-1, x])/(1 + x)^3 - 
       (80*y^2*H[-1, x])/(3*(1 + x)^2) - 
       (64*Lmu2m2*y^2*H[-1, x])/(1 + x)^2 + (208*H[-1, x])/(1 + y)^2 + 
       (128*Lmu2m2*H[-1, x])/(1 + y)^2 - (256*H[-1, x])/(1 + y) - 
       (192*Lmu2m2*H[-1, x])/(1 + y) + (384*H[-1, x])/((1 - x)^4*(1 + y)) - 
       (768*H[-1, x])/((1 - x)^3*(1 + y)) + 
       (512*H[-1, x])/((1 - x)^2*(1 + y)) - 
       (128*H[-1, x])/((1 - x)*(1 + y)) - (20*H[-1, x])/(x*(1 + y)) - 
       (32*Lmu2m2*H[-1, x])/(x*(1 + y)) - (20*x*H[-1, x])/(1 + y) - 
       (32*Lmu2m2*x*H[-1, x])/(1 + y) + 32*z*H[-1, x] + 
       (1408*z*H[-1, x])/(3*(1 + x)^4) + 
       (384*Lmu2m2*z*H[-1, x])/(1 + x)^4 - 
       (2816*z*H[-1, x])/(3*(1 + x)^3) - 
       (768*Lmu2m2*z*H[-1, x])/(1 + x)^3 + (768*z*H[-1, x])/(1 + x)^2 + 
       (576*Lmu2m2*z*H[-1, x])/(1 + x)^2 - (896*z*H[-1, x])/(3*(1 + x)) - 
       (192*Lmu2m2*z*H[-1, x])/(1 + x) + (704*z^2*H[-1, x])/(3*(1 + x)^4) + 
       (192*Lmu2m2*z^2*H[-1, x])/(1 + x)^4 - 
       (1408*z^2*H[-1, x])/(3*(1 + x)^3) - 
       (384*Lmu2m2*z^2*H[-1, x])/(1 + x)^3 + 
       (800*z^2*H[-1, x])/(3*(1 + x)^2) + 
       (192*Lmu2m2*z^2*H[-1, x])/(1 + x)^2 - (32*z^2*H[-1, x])/(1 + x) + 
       (208*H[-1, x])/(1 + z)^2 + (128*Lmu2m2*H[-1, x])/(1 + z)^2 - 
       (256*H[-1, x])/(1 + z) - (192*Lmu2m2*H[-1, x])/(1 + z) + 
       (384*H[-1, x])/((1 - x)^4*(1 + z)) - 
       (768*H[-1, x])/((1 - x)^3*(1 + z)) + 
       (512*H[-1, x])/((1 - x)^2*(1 + z)) - 
       (128*H[-1, x])/((1 - x)*(1 + z)) - (20*H[-1, x])/(x*(1 + z)) - 
       (32*Lmu2m2*H[-1, x])/(x*(1 + z)) - (20*x*H[-1, x])/(1 + z) - 
       (32*Lmu2m2*x*H[-1, x])/(1 + z) + (68*H[-1, y])/3 + 
       (72*H[-1, y])/(1 + x)^4 + (64*Lmu2m2*H[-1, y])/(1 + x)^4 - 
       (144*H[-1, y])/(1 + x)^3 - (128*Lmu2m2*H[-1, y])/(1 + x)^3 - 
       (596*H[-1, y])/(3*(1 + x)^2) - (128*Lmu2m2*H[-1, y])/(1 + x)^2 + 
       (812*H[-1, y])/(3*(1 + x)) + (192*Lmu2m2*H[-1, y])/(1 + x) + 
       (4*H[-1, y])/y^2 - (4*H[-1, y])/((1 + x)^2*y^2) + 
       (4*H[-1, y])/((1 + x)*y^2) - (12*H[-1, y])/y + 
       (12*H[-1, y])/((1 + x)^2*y) - (12*H[-1, y])/((1 + x)*y) - 
       (80*y*H[-1, y])/(3*(1 + x)^4) - (64*Lmu2m2*y*H[-1, y])/(1 + x)^4 + 
       (160*y*H[-1, y])/(3*(1 + x)^3) + (128*Lmu2m2*y*H[-1, y])/(1 + x)^3 - 
       (160*y*H[-1, y])/(3*(1 + x)^2) - (128*Lmu2m2*y*H[-1, y])/(1 + x)^2 + 
       (80*y*H[-1, y])/(3*(1 + x)) + (64*Lmu2m2*y*H[-1, y])/(1 + x) - 
       (40*y^2*H[-1, y])/(3*(1 + x)^4) - 
       (32*Lmu2m2*y^2*H[-1, y])/(1 + x)^4 + 
       (80*y^2*H[-1, y])/(3*(1 + x)^3) + 
       (64*Lmu2m2*y^2*H[-1, y])/(1 + x)^3 - 
       (40*y^2*H[-1, y])/(3*(1 + x)^2) - 
       (32*Lmu2m2*y^2*H[-1, y])/(1 + x)^2 + (272*H[-1, y])/(1 + y)^2 + 
       (128*Lmu2m2*H[-1, y])/(1 + y)^2 - (312*H[-1, y])/(1 + y) - 
       (192*Lmu2m2*H[-1, y])/(1 + y) - (36*H[-1, y])/(x*(1 + y)) - 
       (32*Lmu2m2*H[-1, y])/(x*(1 + y)) - (36*x*H[-1, y])/(1 + y) - 
       (32*Lmu2m2*x*H[-1, y])/(1 + y) + (512*z*H[-1, y])/(3*(1 + x)^4) + 
       (192*Lmu2m2*z*H[-1, y])/(1 + x)^4 - 
       (1024*z*H[-1, y])/(3*(1 + x)^3) - 
       (384*Lmu2m2*z*H[-1, y])/(1 + x)^3 + (452*z*H[-1, y])/(3*(1 + x)^2) + 
       (192*Lmu2m2*z*H[-1, y])/(1 + x)^2 + (20*z*H[-1, y])/(1 + x) + 
       (4*z*H[-1, y])/y + (256*z^2*H[-1, y])/(3*(1 + x)^4) + 
       (96*Lmu2m2*z^2*H[-1, y])/(1 + x)^4 - 
       (512*z^2*H[-1, y])/(3*(1 + x)^3) - 
       (192*Lmu2m2*z^2*H[-1, y])/(1 + x)^3 + 
       (256*z^2*H[-1, y])/(3*(1 + x)^2) + 
       (96*Lmu2m2*z^2*H[-1, y])/(1 + x)^2 - 32*H[-1, x]*H[-1, y] - 
       (96*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (192*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (32*H[-1, x]*H[-1, y])/(1 + x)^2 - (128*H[-1, x]*H[-1, y])/(1 + x) + 
       (64*y*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (128*y*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (128*y*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (64*y*H[-1, x]*H[-1, y])/(1 + x) + 
       (32*y^2*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (64*y^2*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (32*y^2*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (192*H[-1, x]*H[-1, y])/(1 + y)^2 + 
       (192*H[-1, x]*H[-1, y])/(1 + y) + 
       (32*H[-1, x]*H[-1, y])/(x*(1 + y)) + 
       (32*x*H[-1, x]*H[-1, y])/(1 + y) - 
       (256*z*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (512*z*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (320*z*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (64*z*H[-1, x]*H[-1, y])/(1 + x) - 
       (128*z^2*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (256*z^2*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (128*z^2*H[-1, x]*H[-1, y])/(1 + x)^2 + (424*H[-1, z])/3 + 
       128*Lmu2m2*H[-1, z] + (72*H[-1, z])/(1 + x)^4 + 
       (64*Lmu2m2*H[-1, z])/(1 + x)^4 - (144*H[-1, z])/(1 + x)^3 - 
       (128*Lmu2m2*H[-1, z])/(1 + x)^3 + (116*H[-1, z])/(3*(1 + x)^2) + 
       (128*Lmu2m2*H[-1, z])/(1 + x)^2 + (100*H[-1, z])/(3*(1 + x)) - 
       (64*Lmu2m2*H[-1, z])/(1 + x) - (80*y*H[-1, z])/(3*(1 + x)^4) - 
       (64*Lmu2m2*y*H[-1, z])/(1 + x)^4 + (160*y*H[-1, z])/(3*(1 + x)^3) + 
       (128*Lmu2m2*y*H[-1, z])/(1 + x)^3 - (80*y*H[-1, z])/(3*(1 + x)^2) - 
       (64*Lmu2m2*y*H[-1, z])/(1 + x)^2 - (40*y^2*H[-1, z])/(3*(1 + x)^4) - 
       (32*Lmu2m2*y^2*H[-1, z])/(1 + x)^4 + 
       (80*y^2*H[-1, z])/(3*(1 + x)^3) + 
       (64*Lmu2m2*y^2*H[-1, z])/(1 + x)^3 - 
       (40*y^2*H[-1, z])/(3*(1 + x)^2) - 
       (32*Lmu2m2*y^2*H[-1, z])/(1 + x)^2 + (4*H[-1, z])/z^2 - 
       (4*H[-1, z])/((1 + x)^2*z^2) + (4*H[-1, z])/((1 + x)*z^2) - 
       (12*H[-1, z])/z + (12*H[-1, z])/((1 + x)^2*z) - 
       (12*H[-1, z])/((1 + x)*z) + (4*y*H[-1, z])/z + 
       (512*z*H[-1, z])/(3*(1 + x)^4) + (192*Lmu2m2*z*H[-1, z])/(1 + x)^4 - 
       (1024*z*H[-1, z])/(3*(1 + x)^3) - 
       (384*Lmu2m2*z*H[-1, z])/(1 + x)^3 + 
       (1084*z*H[-1, z])/(3*(1 + x)^2) + 
       (384*Lmu2m2*z*H[-1, z])/(1 + x)^2 - (572*z*H[-1, z])/(3*(1 + x)) - 
       (192*Lmu2m2*z*H[-1, z])/(1 + x) + (256*z^2*H[-1, z])/(3*(1 + x)^4) + 
       (96*Lmu2m2*z^2*H[-1, z])/(1 + x)^4 - 
       (512*z^2*H[-1, z])/(3*(1 + x)^3) - 
       (192*Lmu2m2*z^2*H[-1, z])/(1 + x)^3 + 
       (256*z^2*H[-1, z])/(3*(1 + x)^2) + 
       (96*Lmu2m2*z^2*H[-1, z])/(1 + x)^2 + (272*H[-1, z])/(1 + z)^2 + 
       (128*Lmu2m2*H[-1, z])/(1 + z)^2 - (312*H[-1, z])/(1 + z) - 
       (192*Lmu2m2*H[-1, z])/(1 + z) - (36*H[-1, z])/(x*(1 + z)) - 
       (32*Lmu2m2*H[-1, z])/(x*(1 + z)) - (36*x*H[-1, z])/(1 + z) - 
       (32*Lmu2m2*x*H[-1, z])/(1 + z) - 128*H[-1, x]*H[-1, z] - 
       (96*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (192*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (160*H[-1, x]*H[-1, z])/(1 + x)^2 + (64*H[-1, x]*H[-1, z])/(1 + x) + 
       (64*y*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (128*y*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (64*y*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (32*y^2*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (64*y^2*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (32*y^2*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (256*z*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (512*z*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (448*z*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (192*z*H[-1, x]*H[-1, z])/(1 + x) - 
       (128*z^2*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (256*z^2*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (128*z^2*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (192*H[-1, x]*H[-1, z])/(1 + z)^2 + 
       (192*H[-1, x]*H[-1, z])/(1 + z) + 
       (32*H[-1, x]*H[-1, z])/(x*(1 + z)) + 
       (32*x*H[-1, x]*H[-1, z])/(1 + z) - 60*H[0, x] - 64*Lmu2m2*H[0, x] + 
       (240*H[0, x])/(1 - x)^4 - (480*H[0, x])/(1 - x)^3 + 
       (288*H[0, x])/(1 - x)^2 - (48*H[0, x])/(1 - x) - 
       (104*H[0, x])/(1 + x)^4 - (64*Lmu2m2*H[0, x])/(1 + x)^4 + 
       (208*H[0, x])/(1 + x)^3 + (128*Lmu2m2*H[0, x])/(1 + x)^3 + 
       (16*H[0, x])/(1 + x)^2 - (120*H[0, x])/(1 + x) - 
       (64*Lmu2m2*H[0, x])/(1 + x) + 16*y*H[0, x] - 
       (96*y*H[0, x])/(1 - x)^4 + (192*y*H[0, x])/(1 - x)^3 - 
       (112*y*H[0, x])/(1 - x)^2 + (16*y*H[0, x])/(1 - x) + 
       (80*y*H[0, x])/(3*(1 + x)^4) + (64*Lmu2m2*y*H[0, x])/(1 + x)^4 - 
       (160*y*H[0, x])/(3*(1 + x)^3) - (128*Lmu2m2*y*H[0, x])/(1 + x)^3 + 
       (40*y*H[0, x])/(1 + x)^2 + (96*Lmu2m2*y*H[0, x])/(1 + x)^2 - 
       (40*y*H[0, x])/(3*(1 + x)) - (32*Lmu2m2*y*H[0, x])/(1 + x) + 
       (48*y^2*H[0, x])/(1 - x)^4 - (96*y^2*H[0, x])/(1 - x)^3 + 
       (32*y^2*H[0, x])/(1 - x)^2 + (16*y^2*H[0, x])/(1 - x) + 
       (40*y^2*H[0, x])/(3*(1 + x)^4) + (32*Lmu2m2*y^2*H[0, x])/(1 + x)^4 - 
       (80*y^2*H[0, x])/(3*(1 + x)^3) - (64*Lmu2m2*y^2*H[0, x])/(1 + x)^3 + 
       (40*y^2*H[0, x])/(3*(1 + x)^2) + (32*Lmu2m2*y^2*H[0, x])/(1 + x)^2 - 
       (104*H[0, x])/(1 + y)^2 - (64*Lmu2m2*H[0, x])/(1 + y)^2 + 
       (128*H[0, x])/(1 + y) + (96*Lmu2m2*H[0, x])/(1 + y) - 
       (192*H[0, x])/((1 - x)^4*(1 + y)) + 
       (384*H[0, x])/((1 - x)^3*(1 + y)) - 
       (256*H[0, x])/((1 - x)^2*(1 + y)) + (64*H[0, x])/((1 - x)*(1 + y)) + 
       (10*H[0, x])/(x*(1 + y)) + (16*Lmu2m2*H[0, x])/(x*(1 + y)) + 
       (10*x*H[0, x])/(1 + y) + (16*Lmu2m2*x*H[0, x])/(1 + y) - 
       16*z*H[0, x] - (704*z*H[0, x])/(3*(1 + x)^4) - 
       (192*Lmu2m2*z*H[0, x])/(1 + x)^4 + (1408*z*H[0, x])/(3*(1 + x)^3) + 
       (384*Lmu2m2*z*H[0, x])/(1 + x)^3 - (384*z*H[0, x])/(1 + x)^2 - 
       (288*Lmu2m2*z*H[0, x])/(1 + x)^2 + (448*z*H[0, x])/(3*(1 + x)) + 
       (96*Lmu2m2*z*H[0, x])/(1 + x) - (352*z^2*H[0, x])/(3*(1 + x)^4) - 
       (96*Lmu2m2*z^2*H[0, x])/(1 + x)^4 + 
       (704*z^2*H[0, x])/(3*(1 + x)^3) + 
       (192*Lmu2m2*z^2*H[0, x])/(1 + x)^3 - 
       (400*z^2*H[0, x])/(3*(1 + x)^2) - 
       (96*Lmu2m2*z^2*H[0, x])/(1 + x)^2 + (16*z^2*H[0, x])/(1 + x) - 
       (104*H[0, x])/(1 + z)^2 - (64*Lmu2m2*H[0, x])/(1 + z)^2 + 
       (128*H[0, x])/(1 + z) + (96*Lmu2m2*H[0, x])/(1 + z) - 
       (192*H[0, x])/((1 - x)^4*(1 + z)) + 
       (384*H[0, x])/((1 - x)^3*(1 + z)) - 
       (256*H[0, x])/((1 - x)^2*(1 + z)) + (64*H[0, x])/((1 - x)*(1 + z)) + 
       (10*H[0, x])/(x*(1 + z)) + (16*Lmu2m2*H[0, x])/(x*(1 + z)) + 
       (10*x*H[0, x])/(1 + z) + (16*Lmu2m2*x*H[0, x])/(1 + z) + 
       16*H[-1, y]*H[0, x] + (48*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (96*H[-1, y]*H[0, x])/(1 + x)^3 - (16*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (64*H[-1, y]*H[0, x])/(1 + x) - (32*y*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (64*y*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (64*y*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (32*y*H[-1, y]*H[0, x])/(1 + x) - 
       (16*y^2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (32*y^2*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (16*y^2*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (96*H[-1, y]*H[0, x])/(1 + y)^2 - (96*H[-1, y]*H[0, x])/(1 + y) - 
       (16*H[-1, y]*H[0, x])/(x*(1 + y)) - 
       (16*x*H[-1, y]*H[0, x])/(1 + y) + 
       (128*z*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (256*z*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (160*z*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (32*z*H[-1, y]*H[0, x])/(1 + x) + 
       (64*z^2*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (128*z^2*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (64*z^2*H[-1, y]*H[0, x])/(1 + x)^2 + 64*H[-1, z]*H[0, x] + 
       (48*H[-1, z]*H[0, x])/(1 + x)^4 - (96*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (80*H[-1, z]*H[0, x])/(1 + x)^2 - (32*H[-1, z]*H[0, x])/(1 + x) - 
       (32*y*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (64*y*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (32*y*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (16*y^2*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (32*y^2*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (16*y^2*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (128*z*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (256*z*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (224*z*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (96*z*H[-1, z]*H[0, x])/(1 + x) + 
       (64*z^2*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (128*z^2*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (64*z^2*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (96*H[-1, z]*H[0, x])/(1 + z)^2 - (96*H[-1, z]*H[0, x])/(1 + z) - 
       (16*H[-1, z]*H[0, x])/(x*(1 + z)) - 
       (16*x*H[-1, z]*H[0, x])/(1 + z) - 96*H[-1, -1, x] - 
       (64*H[-1, -1, x])/(1 + x)^4 + (128*H[-1, -1, x])/(1 + x)^3 + 
       (128*H[-1, -1, x])/(1 + x)^2 - (192*H[-1, -1, x])/(1 + x) + 
       (128*y*H[-1, -1, x])/(1 + x)^4 - (256*y*H[-1, -1, x])/(1 + x)^3 + 
       (192*y*H[-1, -1, x])/(1 + x)^2 - (64*y*H[-1, -1, x])/(1 + x) + 
       (64*y^2*H[-1, -1, x])/(1 + x)^4 - (128*y^2*H[-1, -1, x])/(1 + x)^3 + 
       (64*y^2*H[-1, -1, x])/(1 + x)^2 - (64*H[-1, -1, x])/(1 + y)^2 + 
       (192*H[-1, -1, x])/(1 + y) + (32*H[-1, -1, x])/(x*(1 + y)) + 
       (32*x*H[-1, -1, x])/(1 + y) - (256*z*H[-1, -1, x])/(1 + x)^4 + 
       (512*z*H[-1, -1, x])/(1 + x)^3 - (384*z*H[-1, -1, x])/(1 + x)^2 + 
       (128*z*H[-1, -1, x])/(1 + x) - (128*z^2*H[-1, -1, x])/(1 + x)^4 + 
       (256*z^2*H[-1, -1, x])/(1 + x)^3 - 
       (128*z^2*H[-1, -1, x])/(1 + x)^2 - (64*H[-1, -1, x])/(1 + z)^2 + 
       (192*H[-1, -1, x])/(1 + z) + (32*H[-1, -1, x])/(x*(1 + z)) + 
       (32*x*H[-1, -1, x])/(1 + z) + 32*H[-1, -1, y] - 
       (32*H[-1, -1, y])/(1 + x)^4 + (64*H[-1, -1, y])/(1 + x)^3 + 
       (224*H[-1, -1, y])/(1 + x)^2 - (256*H[-1, -1, y])/(1 + x) + 
       (64*y*H[-1, -1, y])/(1 + x)^4 - (128*y*H[-1, -1, y])/(1 + x)^3 + 
       (128*y*H[-1, -1, y])/(1 + x)^2 - (64*y*H[-1, -1, y])/(1 + x) + 
       (32*y^2*H[-1, -1, y])/(1 + x)^4 - (64*y^2*H[-1, -1, y])/(1 + x)^3 + 
       (32*y^2*H[-1, -1, y])/(1 + x)^2 - (64*H[-1, -1, y])/(1 + y)^2 + 
       (192*H[-1, -1, y])/(1 + y) + (32*H[-1, -1, y])/(x*(1 + y)) + 
       (32*x*H[-1, -1, y])/(1 + y) - (128*z*H[-1, -1, y])/(1 + x)^4 + 
       (256*z*H[-1, -1, y])/(1 + x)^3 - (64*z*H[-1, -1, y])/(1 + x)^2 - 
       (64*z*H[-1, -1, y])/(1 + x) - (64*z^2*H[-1, -1, y])/(1 + x)^4 + 
       (128*z^2*H[-1, -1, y])/(1 + x)^3 - (64*z^2*H[-1, -1, y])/(1 + x)^2 - 
       128*H[-1, -1, z] - (32*H[-1, -1, z])/(1 + x)^4 + 
       (64*H[-1, -1, z])/(1 + x)^3 - (96*H[-1, -1, z])/(1 + x)^2 + 
       (64*H[-1, -1, z])/(1 + x) + (64*y*H[-1, -1, z])/(1 + x)^4 - 
       (128*y*H[-1, -1, z])/(1 + x)^3 + (64*y*H[-1, -1, z])/(1 + x)^2 + 
       (32*y^2*H[-1, -1, z])/(1 + x)^4 - (64*y^2*H[-1, -1, z])/(1 + x)^3 + 
       (32*y^2*H[-1, -1, z])/(1 + x)^2 - (128*z*H[-1, -1, z])/(1 + x)^4 + 
       (256*z*H[-1, -1, z])/(1 + x)^3 - (320*z*H[-1, -1, z])/(1 + x)^2 + 
       (192*z*H[-1, -1, z])/(1 + x) - (64*z^2*H[-1, -1, z])/(1 + x)^4 + 
       (128*z^2*H[-1, -1, z])/(1 + x)^3 - (64*z^2*H[-1, -1, z])/(1 + x)^2 - 
       (64*H[-1, -1, z])/(1 + z)^2 + (192*H[-1, -1, z])/(1 + z) + 
       (32*H[-1, -1, z])/(x*(1 + z)) + (32*x*H[-1, -1, z])/(1 + z) + 
       48*H[-1, 0, x] + (32*H[-1, 0, x])/(1 + x)^4 - 
       (64*H[-1, 0, x])/(1 + x)^3 - (64*H[-1, 0, x])/(1 + x)^2 + 
       (96*H[-1, 0, x])/(1 + x) - (64*y*H[-1, 0, x])/(1 + x)^4 + 
       (128*y*H[-1, 0, x])/(1 + x)^3 - (96*y*H[-1, 0, x])/(1 + x)^2 + 
       (32*y*H[-1, 0, x])/(1 + x) - (32*y^2*H[-1, 0, x])/(1 + x)^4 + 
       (64*y^2*H[-1, 0, x])/(1 + x)^3 - (32*y^2*H[-1, 0, x])/(1 + x)^2 + 
       (32*H[-1, 0, x])/(1 + y)^2 - (96*H[-1, 0, x])/(1 + y) - 
       (16*H[-1, 0, x])/(x*(1 + y)) - (16*x*H[-1, 0, x])/(1 + y) + 
       (128*z*H[-1, 0, x])/(1 + x)^4 - (256*z*H[-1, 0, x])/(1 + x)^3 + 
       (192*z*H[-1, 0, x])/(1 + x)^2 - (64*z*H[-1, 0, x])/(1 + x) + 
       (64*z^2*H[-1, 0, x])/(1 + x)^4 - (128*z^2*H[-1, 0, x])/(1 + x)^3 + 
       (64*z^2*H[-1, 0, x])/(1 + x)^2 + (32*H[-1, 0, x])/(1 + z)^2 - 
       (96*H[-1, 0, x])/(1 + z) - (16*H[-1, 0, x])/(x*(1 + z)) - 
       (16*x*H[-1, 0, x])/(1 + z) + 96*H[0, -1, x] - 
       (480*H[0, -1, x])/(1 - x)^5 + (1200*H[0, -1, x])/(1 - x)^4 - 
       (1016*H[0, -1, x])/(1 - x)^3 + (324*H[0, -1, x])/(1 - x)^2 - 
       (130*H[0, -1, x])/(1 - x) + (32*H[0, -1, x])/(1 + x)^4 - 
       (112*H[0, -1, x])/(1 + x)^3 + (8*H[0, -1, x])/(1 + x)^2 + 
       (78*H[0, -1, x])/(1 + x) - 24*y*H[0, -1, x] + 
       (192*y*H[0, -1, x])/(1 - x)^5 - (480*y*H[0, -1, x])/(1 - x)^4 + 
       (400*y*H[0, -1, x])/(1 - x)^3 - (120*y*H[0, -1, x])/(1 - x)^2 + 
       (12*y*H[0, -1, x])/(1 - x) - (64*y*H[0, -1, x])/(1 + x)^4 + 
       (128*y*H[0, -1, x])/(1 + x)^3 - (96*y*H[0, -1, x])/(1 + x)^2 + 
       (76*y*H[0, -1, x])/(1 + x) - (96*y^2*H[0, -1, x])/(1 - x)^5 + 
       (240*y^2*H[0, -1, x])/(1 - x)^4 - (152*y^2*H[0, -1, x])/(1 - x)^3 - 
       (12*y^2*H[0, -1, x])/(1 - x)^2 - (2*y^2*H[0, -1, x])/(1 - x) - 
       (32*y^2*H[0, -1, x])/(1 + x)^4 + (64*y^2*H[0, -1, x])/(1 + x)^3 - 
       (32*y^2*H[0, -1, x])/(1 + x)^2 + (22*y^2*H[0, -1, x])/(1 + x) + 
       (32*H[0, -1, x])/(1 + y)^2 - (144*H[0, -1, x])/(1 + y) + 
       (384*H[0, -1, x])/((1 - x)^5*(1 + y)) - 
       (960*H[0, -1, x])/((1 - x)^4*(1 + y)) + 
       (864*H[0, -1, x])/((1 - x)^3*(1 + y)) - 
       (336*H[0, -1, x])/((1 - x)^2*(1 + y)) + 
       (128*H[0, -1, x])/((1 - x)*(1 + y)) - (8*H[0, -1, x])/(x*(1 + y)) - 
       (24*x*H[0, -1, x])/(1 + y) + (16*H[0, -1, x])/((1 + x)*(1 + y)) + 
       24*z*H[0, -1, x] + (128*z*H[0, -1, x])/(1 + x)^4 - 
       (352*z*H[0, -1, x])/(1 + x)^3 + (336*z*H[0, -1, x])/(1 + x)^2 - 
       (160*z*H[0, -1, x])/(1 + x) + (64*z^2*H[0, -1, x])/(1 + x)^4 - 
       (176*z^2*H[0, -1, x])/(1 + x)^3 + (136*z^2*H[0, -1, x])/(1 + x)^2 - 
       (24*z^2*H[0, -1, x])/(1 + x) + (32*H[0, -1, x])/(1 + z)^2 - 
       (144*H[0, -1, x])/(1 + z) + (384*H[0, -1, x])/((1 - x)^5*(1 + z)) - 
       (960*H[0, -1, x])/((1 - x)^4*(1 + z)) + 
       (864*H[0, -1, x])/((1 - x)^3*(1 + z)) - 
       (336*H[0, -1, x])/((1 - x)^2*(1 + z)) + 
       (128*H[0, -1, x])/((1 - x)*(1 + z)) - (8*H[0, -1, x])/(x*(1 + z)) - 
       (24*x*H[0, -1, x])/(1 + z) + (16*H[0, -1, x])/((1 + x)*(1 + z)) - 
       8*H[0, -1, y] - (64*H[0, -1, y])/(1 + x)^2 + 
       (64*H[0, -1, y])/(1 + x) - (48*H[0, -1, y])/(1 + y) - 
       (8*H[0, -1, y])/(x*(1 + y)) - (8*x*H[0, -1, y])/(1 + y) - 
       (32*z*H[0, -1, y])/(1 + x)^2 + (32*z*H[0, -1, y])/(1 + x) + 
       24*H[0, -1, z] + (32*z*H[0, -1, z])/(1 + x)^2 - 
       (32*z*H[0, -1, z])/(1 + x) - (48*H[0, -1, z])/(1 + z) - 
       (8*H[0, -1, z])/(x*(1 + z)) - (8*x*H[0, -1, z])/(1 + z) - 
       48*H[0, 0, x] + (240*H[0, 0, x])/(1 - x)^5 - 
       (600*H[0, 0, x])/(1 - x)^4 + (508*H[0, 0, x])/(1 - x)^3 - 
       (162*H[0, 0, x])/(1 - x)^2 + (65*H[0, 0, x])/(1 - x) - 
       (16*H[0, 0, x])/(1 + x)^4 + (56*H[0, 0, x])/(1 + x)^3 - 
       (4*H[0, 0, x])/(1 + x)^2 - (39*H[0, 0, x])/(1 + x) + 
       12*y*H[0, 0, x] - (96*y*H[0, 0, x])/(1 - x)^5 + 
       (240*y*H[0, 0, x])/(1 - x)^4 - (200*y*H[0, 0, x])/(1 - x)^3 + 
       (60*y*H[0, 0, x])/(1 - x)^2 - (6*y*H[0, 0, x])/(1 - x) + 
       (32*y*H[0, 0, x])/(1 + x)^4 - (64*y*H[0, 0, x])/(1 + x)^3 + 
       (48*y*H[0, 0, x])/(1 + x)^2 - (38*y*H[0, 0, x])/(1 + x) + 
       (48*y^2*H[0, 0, x])/(1 - x)^5 - (120*y^2*H[0, 0, x])/(1 - x)^4 + 
       (76*y^2*H[0, 0, x])/(1 - x)^3 + (6*y^2*H[0, 0, x])/(1 - x)^2 + 
       (y^2*H[0, 0, x])/(1 - x) + (16*y^2*H[0, 0, x])/(1 + x)^4 - 
       (32*y^2*H[0, 0, x])/(1 + x)^3 + (16*y^2*H[0, 0, x])/(1 + x)^2 - 
       (11*y^2*H[0, 0, x])/(1 + x) - (16*H[0, 0, x])/(1 + y)^2 + 
       (72*H[0, 0, x])/(1 + y) - (192*H[0, 0, x])/((1 - x)^5*(1 + y)) + 
       (480*H[0, 0, x])/((1 - x)^4*(1 + y)) - 
       (432*H[0, 0, x])/((1 - x)^3*(1 + y)) + 
       (168*H[0, 0, x])/((1 - x)^2*(1 + y)) - 
       (64*H[0, 0, x])/((1 - x)*(1 + y)) + (4*H[0, 0, x])/(x*(1 + y)) + 
       (12*x*H[0, 0, x])/(1 + y) - (8*H[0, 0, x])/((1 + x)*(1 + y)) - 
       12*z*H[0, 0, x] - (64*z*H[0, 0, x])/(1 + x)^4 + 
       (176*z*H[0, 0, x])/(1 + x)^3 - (168*z*H[0, 0, x])/(1 + x)^2 + 
       (80*z*H[0, 0, x])/(1 + x) - (32*z^2*H[0, 0, x])/(1 + x)^4 + 
       (88*z^2*H[0, 0, x])/(1 + x)^3 - (68*z^2*H[0, 0, x])/(1 + x)^2 + 
       (12*z^2*H[0, 0, x])/(1 + x) - (16*H[0, 0, x])/(1 + z)^2 + 
       (72*H[0, 0, x])/(1 + z) - (192*H[0, 0, x])/((1 - x)^5*(1 + z)) + 
       (480*H[0, 0, x])/((1 - x)^4*(1 + z)) - 
       (432*H[0, 0, x])/((1 - x)^3*(1 + z)) + 
       (168*H[0, 0, x])/((1 - x)^2*(1 + z)) - 
       (64*H[0, 0, x])/((1 - x)*(1 + z)) + (4*H[0, 0, x])/(x*(1 + z)) + 
       (12*x*H[0, 0, x])/(1 + z) - (8*H[0, 0, x])/((1 + x)*(1 + z)))/ep^2 + 
    (9664/27 + (2560*Lmu2m2)/9 - (80*Lmu2m2^2)/3 - (128*Lmu2m2^3)/3 + 
       400/(3*(1 - x)^2) + (80*Lmu2m2)/(1 - x)^2 - 400/(3*(1 - x)) - 
       (80*Lmu2m2)/(1 - x) + 7456/(27*(1 + x)^4) + 
       (1408*Lmu2m2)/(9*(1 + x)^4) - (176*Lmu2m2^2)/(3*(1 + x)^4) - 
       (128*Lmu2m2^3)/(3*(1 + x)^4) - 14912/(27*(1 + x)^3) - 
       (2816*Lmu2m2)/(9*(1 + x)^3) + (352*Lmu2m2^2)/(3*(1 + x)^3) + 
       (256*Lmu2m2^3)/(3*(1 + x)^3) + 6448/(9*(1 + x)^2) + 
       (1600*Lmu2m2)/(3*(1 + x)^2) + (128*Lmu2m2^2)/(1 + x)^2 - 
       11888/(27*(1 + x)) - (3392*Lmu2m2)/(9*(1 + x)) - 
       (560*Lmu2m2^2)/(3*(1 + x)) - (128*Lmu2m2^3)/(3*(1 + x)) - 52/(3*y) - 
       (8*Lmu2m2)/y + 40/(3*(1 + x)^2*y) + (8*Lmu2m2)/((1 + x)^2*y) - 
       40/(3*(1 + x)*y) - (8*Lmu2m2)/((1 + x)*y) - (80*y)/3 - 16*Lmu2m2*y - 
       (160*y)/(3*(1 - x)^2) - (32*Lmu2m2*y)/(1 - x)^2 + 
       (160*y)/(3*(1 - x)) + (32*Lmu2m2*y)/(1 - x) + 
       (8192*y)/(27*(1 + x)^4) + (512*Lmu2m2*y)/(9*(1 + x)^4) - 
       (64*Lmu2m2^2*y)/(1 + x)^4 - (16384*y)/(27*(1 + x)^3) - 
       (1024*Lmu2m2*y)/(9*(1 + x)^3) + (128*Lmu2m2^2*y)/(1 + x)^3 + 
       (4096*y)/(9*(1 + x)^2) + (256*Lmu2m2*y)/(3*(1 + x)^2) - 
       (96*Lmu2m2^2*y)/(1 + x)^2 - (4096*y)/(27*(1 + x)) - 
       (256*Lmu2m2*y)/(9*(1 + x)) + (32*Lmu2m2^2*y)/(1 + x) + 
       (80*y^2)/(3*(1 - x)^2) + (16*Lmu2m2*y^2)/(1 - x)^2 - 
       (80*y^2)/(3*(1 - x)) - (16*Lmu2m2*y^2)/(1 - x) + 
       (4096*y^2)/(27*(1 + x)^4) + (256*Lmu2m2*y^2)/(9*(1 + x)^4) - 
       (32*Lmu2m2^2*y^2)/(1 + x)^4 - (8192*y^2)/(27*(1 + x)^3) - 
       (512*Lmu2m2*y^2)/(9*(1 + x)^3) + (64*Lmu2m2^2*y^2)/(1 + x)^3 + 
       (4096*y^2)/(27*(1 + x)^2) + (256*Lmu2m2*y^2)/(9*(1 + x)^2) - 
       (32*Lmu2m2^2*y^2)/(1 + x)^2 - 776/(27*(1 + y)^2) - 
       (752*Lmu2m2)/(9*(1 + y)^2) - (368*Lmu2m2^2)/(3*(1 + y)^2) - 
       (128*Lmu2m2^3)/(3*(1 + y)^2) - 1216/(9*(1 + y)) - 
       (280*Lmu2m2)/(3*(1 + y)) + (120*Lmu2m2^2)/(1 + y) + 
       (64*Lmu2m2^3)/(1 + y) - 320/(3*(1 - x)^2*(1 + y)) - 
       (64*Lmu2m2)/((1 - x)^2*(1 + y)) + 320/(3*(1 - x)*(1 + y)) + 
       (64*Lmu2m2)/((1 - x)*(1 + y)) - 2500/(27*x*(1 + y)) - 
       (820*Lmu2m2)/(9*x*(1 + y)) - (4*Lmu2m2^2)/(3*x*(1 + y)) + 
       (32*Lmu2m2^3)/(3*x*(1 + y)) - (2500*x)/(27*(1 + y)) - 
       (820*Lmu2m2*x)/(9*(1 + y)) - (4*Lmu2m2^2*x)/(3*(1 + y)) + 
       (32*Lmu2m2^3*x)/(3*(1 + y)) - 52/(3*z) - (8*Lmu2m2)/z + 
       40/(3*(1 + x)^2*z) + (8*Lmu2m2)/((1 + x)^2*z) - 40/(3*(1 + x)*z) - 
       (8*Lmu2m2)/((1 + x)*z) + (80*z)/3 + 16*Lmu2m2*z + 
       (2240*z)/(9*(1 + x)^4) + (256*Lmu2m2*z)/(1 + x)^4 - 
       (160*Lmu2m2^2*z)/(3*(1 + x)^4) - (256*Lmu2m2^3*z)/(3*(1 + x)^4) - 
       (4480*z)/(9*(1 + x)^3) - (512*Lmu2m2*z)/(1 + x)^3 + 
       (320*Lmu2m2^2*z)/(3*(1 + x)^3) + (512*Lmu2m2^3*z)/(3*(1 + x)^3) + 
       (1280*z)/(3*(1 + x)^2) + (416*Lmu2m2*z)/(1 + x)^2 - 
       (80*Lmu2m2^2*z)/(1 + x)^2 - (128*Lmu2m2^3*z)/(1 + x)^2 - 
       (1600*z)/(9*(1 + x)) - (160*Lmu2m2*z)/(1 + x) + 
       (80*Lmu2m2^2*z)/(3*(1 + x)) + (128*Lmu2m2^3*z)/(3*(1 + x)) + 
       (1120*z^2)/(9*(1 + x)^4) + (128*Lmu2m2*z^2)/(1 + x)^4 - 
       (80*Lmu2m2^2*z^2)/(3*(1 + x)^4) - (128*Lmu2m2^3*z^2)/(3*(1 + x)^4) - 
       (2240*z^2)/(9*(1 + x)^3) - (256*Lmu2m2*z^2)/(1 + x)^3 + 
       (160*Lmu2m2^2*z^2)/(3*(1 + x)^3) + (256*Lmu2m2^3*z^2)/(3*(1 + x)^3) + 
       (1360*z^2)/(9*(1 + x)^2) + (144*Lmu2m2*z^2)/(1 + x)^2 - 
       (80*Lmu2m2^2*z^2)/(3*(1 + x)^2) - (128*Lmu2m2^3*z^2)/(3*(1 + x)^2) - 
       (80*z^2)/(3*(1 + x)) - (16*Lmu2m2*z^2)/(1 + x) - 776/(27*(1 + z)^2) - 
       (752*Lmu2m2)/(9*(1 + z)^2) - (368*Lmu2m2^2)/(3*(1 + z)^2) - 
       (128*Lmu2m2^3)/(3*(1 + z)^2) - 1216/(9*(1 + z)) - 
       (280*Lmu2m2)/(3*(1 + z)) + (120*Lmu2m2^2)/(1 + z) + 
       (64*Lmu2m2^3)/(1 + z) - 320/(3*(1 - x)^2*(1 + z)) - 
       (64*Lmu2m2)/((1 - x)^2*(1 + z)) + 320/(3*(1 - x)*(1 + z)) + 
       (64*Lmu2m2)/((1 - x)*(1 + z)) - 2500/(27*x*(1 + z)) - 
       (820*Lmu2m2)/(9*x*(1 + z)) - (4*Lmu2m2^2)/(3*x*(1 + z)) + 
       (32*Lmu2m2^3)/(3*x*(1 + z)) - (2500*x)/(27*(1 + z)) - 
       (820*Lmu2m2*x)/(9*(1 + z)) - (4*Lmu2m2^2*x)/(3*(1 + z)) + 
       (32*Lmu2m2^3*x)/(3*(1 + z)) - (4*z2)/3 + 256*Lmu2m2*z2 + 
       (160*z2)/(1 - x)^5 + (480*Lmu2m2*z2)/(1 - x)^5 - 
       (2080*z2)/(1 - x)^4 - (1200*Lmu2m2*z2)/(1 - x)^4 + 
       (10696*z2)/(3*(1 - x)^3) + (1016*Lmu2m2*z2)/(1 - x)^3 - 
       (1924*z2)/(1 - x)^2 - (324*Lmu2m2*z2)/(1 - x)^2 + 
       (866*z2)/(3*(1 - x)) + (130*Lmu2m2*z2)/(1 - x) + 
       (904*z2)/(3*(1 + x)^4) + (320*Lmu2m2*z2)/(1 + x)^4 - 
       (1712*z2)/(3*(1 + x)^3) - (592*Lmu2m2*z2)/(1 + x)^3 + 
       (128*z2)/(3*(1 + x)^2) - (8*Lmu2m2*z2)/(1 + x)^2 + 
       (650*z2)/(3*(1 + x)) + (274*Lmu2m2*z2)/(1 + x) - 96*y*z2 + 
       24*Lmu2m2*y*z2 - (64*y*z2)/(1 - x)^5 - (192*Lmu2m2*y*z2)/(1 - x)^5 + 
       (832*y*z2)/(1 - x)^4 + (480*Lmu2m2*y*z2)/(1 - x)^4 - 
       (4400*y*z2)/(3*(1 - x)^3) - (400*Lmu2m2*y*z2)/(1 - x)^3 + 
       (808*y*z2)/(1 - x)^2 + (120*Lmu2m2*y*z2)/(1 - x)^2 - 
       (116*y*z2)/(1 - x) - (12*Lmu2m2*y*z2)/(1 - x) + 
       (112*y*z2)/(3*(1 + x)^4) - (64*Lmu2m2*y*z2)/(1 + x)^4 - 
       (224*y*z2)/(3*(1 + x)^3) + (128*Lmu2m2*y*z2)/(1 + x)^3 + 
       (56*y*z2)/(1 + x)^2 - (96*Lmu2m2*y*z2)/(1 + x)^2 - 
       (44*y*z2)/(1 + x) - (12*Lmu2m2*y*z2)/(1 + x) + 
       (32*y^2*z2)/(1 - x)^5 + (96*Lmu2m2*y^2*z2)/(1 - x)^5 - 
       (416*y^2*z2)/(1 - x)^4 - (240*Lmu2m2*y^2*z2)/(1 - x)^4 + 
       (2152*y^2*z2)/(3*(1 - x)^3) + (152*Lmu2m2*y^2*z2)/(1 - x)^3 - 
       (212*y^2*z2)/(1 - x)^2 + (12*Lmu2m2*y^2*z2)/(1 - x)^2 - 
       (326*y^2*z2)/(3*(1 - x)) + (2*Lmu2m2*y^2*z2)/(1 - x) + 
       (56*y^2*z2)/(3*(1 + x)^4) - (32*Lmu2m2*y^2*z2)/(1 + x)^4 - 
       (112*y^2*z2)/(3*(1 + x)^3) + (64*Lmu2m2*y^2*z2)/(1 + x)^3 + 
       (56*y^2*z2)/(3*(1 + x)^2) - (32*Lmu2m2*y^2*z2)/(1 + x)^2 - 
       (38*y^2*z2)/(3*(1 + x)) - (22*Lmu2m2*y^2*z2)/(1 + x) + 
       (712*z2)/(3*(1 + y)^2) + (320*Lmu2m2*z2)/(1 + y)^2 - 
       (200*z2)/(1 + y) - (384*Lmu2m2*z2)/(1 + y) - 
       (128*z2)/((1 - x)^5*(1 + y)) - (384*Lmu2m2*z2)/((1 - x)^5*(1 + y)) + 
       (1664*z2)/((1 - x)^4*(1 + y)) + (960*Lmu2m2*z2)/((1 - x)^4*(1 + y)) - 
       (2848*z2)/((1 - x)^3*(1 + y)) - (864*Lmu2m2*z2)/((1 - x)^3*(1 + y)) + 
       (1712*z2)/((1 - x)^2*(1 + y)) + (336*Lmu2m2*z2)/((1 - x)^2*(1 + y)) - 
       (1048*z2)/(3*(1 - x)*(1 + y)) - (128*Lmu2m2*z2)/((1 - x)*(1 + y)) + 
       (62*z2)/(3*x*(1 + y)) - (80*Lmu2m2*z2)/(x*(1 + y)) + 
       (70*x*z2)/(3*(1 + y)) - (64*Lmu2m2*x*z2)/(1 + y) - 
       (56*z2)/(3*(1 + x)*(1 + y)) - (16*Lmu2m2*z2)/((1 + x)*(1 + y)) + 
       96*z*z2 - 24*Lmu2m2*z*z2 + (1696*z*z2)/(3*(1 + x)^4) + 
       (704*Lmu2m2*z*z2)/(1 + x)^4 - (3200*z*z2)/(3*(1 + x)^3) - 
       (1312*Lmu2m2*z*z2)/(1 + x)^3 + (976*z*z2)/(1 + x)^2 + 
       (912*Lmu2m2*z*z2)/(1 + x)^2 - (1328*z*z2)/(3*(1 + x)) - 
       (256*Lmu2m2*z*z2)/(1 + x) + (848*z^2*z2)/(3*(1 + x)^4) + 
       (352*Lmu2m2*z^2*z2)/(1 + x)^4 - (1600*z^2*z2)/(3*(1 + x)^3) - 
       (656*Lmu2m2*z^2*z2)/(1 + x)^3 + (1040*z^2*z2)/(3*(1 + x)^2) + 
       (280*Lmu2m2*z^2*z2)/(1 + x)^2 - (96*z^2*z2)/(1 + x) + 
       (24*Lmu2m2*z^2*z2)/(1 + x) + (712*z2)/(3*(1 + z)^2) + 
       (320*Lmu2m2*z2)/(1 + z)^2 - (200*z2)/(1 + z) - 
       (384*Lmu2m2*z2)/(1 + z) - (128*z2)/((1 - x)^5*(1 + z)) - 
       (384*Lmu2m2*z2)/((1 - x)^5*(1 + z)) + (1664*z2)/((1 - x)^4*(1 + z)) + 
       (960*Lmu2m2*z2)/((1 - x)^4*(1 + z)) - (2848*z2)/((1 - x)^3*(1 + z)) - 
       (864*Lmu2m2*z2)/((1 - x)^3*(1 + z)) + (1712*z2)/((1 - x)^2*(1 + z)) + 
       (336*Lmu2m2*z2)/((1 - x)^2*(1 + z)) - (1048*z2)/(3*(1 - x)*(1 + z)) - 
       (128*Lmu2m2*z2)/((1 - x)*(1 + z)) + (62*z2)/(3*x*(1 + z)) - 
       (80*Lmu2m2*z2)/(x*(1 + z)) + (70*x*z2)/(3*(1 + z)) - 
       (64*Lmu2m2*x*z2)/(1 + z) - (56*z2)/(3*(1 + x)*(1 + z)) - 
       (16*Lmu2m2*z2)/((1 + x)*(1 + z)) - (320*z3)/3 + (1200*z3)/(1 - x)^5 - 
       (3000*z3)/(1 - x)^4 + (2540*z3)/(1 - x)^3 - (810*z3)/(1 - x)^2 + 
       (325*z3)/(1 - x) - (32*z3)/(3*(1 + x)^4) + (424*z3)/(3*(1 + x)^3) - 
       (276*z3)/(1 + x)^2 + (391*z3)/(3*(1 + x)) + 60*y*z3 - 
       (480*y*z3)/(1 - x)^5 + (1200*y*z3)/(1 - x)^4 - 
       (1000*y*z3)/(1 - x)^3 + (300*y*z3)/(1 - x)^2 - (30*y*z3)/(1 - x) - 
       (110*y*z3)/(1 + x) + (240*y^2*z3)/(1 - x)^5 - 
       (600*y^2*z3)/(1 - x)^4 + (380*y^2*z3)/(1 - x)^3 + 
       (30*y^2*z3)/(1 - x)^2 + (5*y^2*z3)/(1 - x) - (55*y^2*z3)/(1 + x) - 
       (32*z3)/(3*(1 + y)^2) + (64*z3)/(1 + y) - 
       (960*z3)/((1 - x)^5*(1 + y)) + (2400*z3)/((1 - x)^4*(1 + y)) - 
       (2160*z3)/((1 - x)^3*(1 + y)) + (840*z3)/((1 - x)^2*(1 + y)) - 
       (320*z3)/((1 - x)*(1 + y)) - (88*z3)/(3*x*(1 + y)) + 
       (32*x*z3)/(3*(1 + y)) - (40*z3)/((1 + x)*(1 + y)) - 60*z*z3 - 
       (64*z*z3)/(3*(1 + x)^4) + (848*z*z3)/(3*(1 + x)^3) - 
       (392*z*z3)/(1 + x)^2 + (752*z*z3)/(3*(1 + x)) - 
       (32*z^2*z3)/(3*(1 + x)^4) + (424*z^2*z3)/(3*(1 + x)^3) - 
       (572*z^2*z3)/(3*(1 + x)^2) + (60*z^2*z3)/(1 + x) - 
       (32*z3)/(3*(1 + z)^2) + (64*z3)/(1 + z) - 
       (960*z3)/((1 - x)^5*(1 + z)) + (2400*z3)/((1 - x)^4*(1 + z)) - 
       (2160*z3)/((1 - x)^3*(1 + z)) + (840*z3)/((1 - x)^2*(1 + z)) - 
       (320*z3)/((1 - x)*(1 + z)) - (88*z3)/(3*x*(1 + z)) + 
       (32*x*z3)/(3*(1 + z)) - (40*z3)/((1 + x)*(1 + z)) - 
       (2812*H[-1, x])/9 + (16*Lmu2m2*H[-1, x])/3 + 128*Lmu2m2^2*H[-1, x] - 
       (1280*H[-1, x])/(1 - x)^4 - (960*Lmu2m2*H[-1, x])/(1 - x)^4 + 
       (2560*H[-1, x])/(1 - x)^3 + (1920*Lmu2m2*H[-1, x])/(1 - x)^3 - 
       (1336*H[-1, x])/(1 - x)^2 - (1152*Lmu2m2*H[-1, x])/(1 - x)^2 + 
       (56*H[-1, x])/(1 - x) + (192*Lmu2m2*H[-1, x])/(1 - x) - 
       (448*H[-1, x])/(9*(1 + x)^4) + (544*Lmu2m2*H[-1, x])/(3*(1 + x)^4) + 
       (128*Lmu2m2^2*H[-1, x])/(1 + x)^4 + (896*H[-1, x])/(9*(1 + x)^3) - 
       (1088*Lmu2m2*H[-1, x])/(3*(1 + x)^3) - 
       (256*Lmu2m2^2*H[-1, x])/(1 + x)^3 - (224*H[-1, x])/(1 + x)^2 - 
       (64*Lmu2m2*H[-1, x])/(1 + x)^2 + (1568*H[-1, x])/(9*(1 + x)) + 
       (736*Lmu2m2*H[-1, x])/(3*(1 + x)) + (128*Lmu2m2^2*H[-1, x])/(1 + x) + 
       (4*H[-1, x])/y - (4*H[-1, x])/((1 + x)^2*y) + 
       (4*H[-1, x])/((1 + x)*y) - (248*y*H[-1, x])/3 - 
       64*Lmu2m2*y*H[-1, x] + (512*y*H[-1, x])/(1 - x)^4 + 
       (384*Lmu2m2*y*H[-1, x])/(1 - x)^4 - (1024*y*H[-1, x])/(1 - x)^3 - 
       (768*Lmu2m2*y*H[-1, x])/(1 - x)^3 + (1808*y*H[-1, x])/(3*(1 - x)^2) + 
       (448*Lmu2m2*y*H[-1, x])/(1 - x)^2 - (272*y*H[-1, x])/(3*(1 - x)) - 
       (64*Lmu2m2*y*H[-1, x])/(1 - x) - (512*y*H[-1, x])/(9*(1 + x)^4) + 
       (128*Lmu2m2*y*H[-1, x])/(1 + x)^4 + (1024*y*H[-1, x])/(9*(1 + x)^3) - 
       (256*Lmu2m2*y*H[-1, x])/(1 + x)^3 - (256*y*H[-1, x])/(3*(1 + x)^2) + 
       (192*Lmu2m2*y*H[-1, x])/(1 + x)^2 + (256*y*H[-1, x])/(9*(1 + x)) - 
       (64*Lmu2m2*y*H[-1, x])/(1 + x) - (256*y^2*H[-1, x])/(1 - x)^4 - 
       (192*Lmu2m2*y^2*H[-1, x])/(1 - x)^4 + (512*y^2*H[-1, x])/(1 - x)^3 + 
       (384*Lmu2m2*y^2*H[-1, x])/(1 - x)^3 - 
       (520*y^2*H[-1, x])/(3*(1 - x)^2) - 
       (128*Lmu2m2*y^2*H[-1, x])/(1 - x)^2 - 
       (248*y^2*H[-1, x])/(3*(1 - x)) - (64*Lmu2m2*y^2*H[-1, x])/(1 - x) - 
       (256*y^2*H[-1, x])/(9*(1 + x)^4) + 
       (64*Lmu2m2*y^2*H[-1, x])/(1 + x)^4 + 
       (512*y^2*H[-1, x])/(9*(1 + x)^3) - 
       (128*Lmu2m2*y^2*H[-1, x])/(1 + x)^3 - 
       (256*y^2*H[-1, x])/(9*(1 + x)^2) + 
       (64*Lmu2m2*y^2*H[-1, x])/(1 + x)^2 - (496*H[-1, x])/(9*(1 + y)^2) + 
       (544*Lmu2m2*H[-1, x])/(3*(1 + y)^2) + 
       (128*Lmu2m2^2*H[-1, x])/(1 + y)^2 + (136*H[-1, x])/(1 + y) - 
       (160*Lmu2m2*H[-1, x])/(1 + y) - (192*Lmu2m2^2*H[-1, x])/(1 + y) + 
       (1024*H[-1, x])/((1 - x)^4*(1 + y)) + 
       (768*Lmu2m2*H[-1, x])/((1 - x)^4*(1 + y)) - 
       (2048*H[-1, x])/((1 - x)^3*(1 + y)) - 
       (1536*Lmu2m2*H[-1, x])/((1 - x)^3*(1 + y)) + 
       (3488*H[-1, x])/(3*(1 - x)^2*(1 + y)) + 
       (1024*Lmu2m2*H[-1, x])/((1 - x)^2*(1 + y)) - 
       (416*H[-1, x])/(3*(1 - x)*(1 + y)) - 
       (256*Lmu2m2*H[-1, x])/((1 - x)*(1 + y)) + 
       (952*H[-1, x])/(9*x*(1 + y)) + (56*Lmu2m2*H[-1, x])/(3*x*(1 + y)) - 
       (32*Lmu2m2^2*H[-1, x])/(x*(1 + y)) + (952*x*H[-1, x])/(9*(1 + y)) + 
       (56*Lmu2m2*x*H[-1, x])/(3*(1 + y)) - 
       (32*Lmu2m2^2*x*H[-1, x])/(1 + y) + (4*H[-1, x])/z - 
       (4*H[-1, x])/((1 + x)^2*z) + (4*H[-1, x])/((1 + x)*z) + 
       (248*z*H[-1, x])/3 + 64*Lmu2m2*z*H[-1, x] - 
       (128*z*H[-1, x])/(3*(1 + x)^4) + 
       (704*Lmu2m2*z*H[-1, x])/(3*(1 + x)^4) + 
       (256*Lmu2m2^2*z*H[-1, x])/(1 + x)^4 + 
       (256*z*H[-1, x])/(3*(1 + x)^3) - 
       (1408*Lmu2m2*z*H[-1, x])/(3*(1 + x)^3) - 
       (512*Lmu2m2^2*z*H[-1, x])/(1 + x)^3 + 
       (304*z*H[-1, x])/(3*(1 + x)^2) + (480*Lmu2m2*z*H[-1, x])/(1 + x)^2 + 
       (384*Lmu2m2^2*z*H[-1, x])/(1 + x)^2 - (144*z*H[-1, x])/(1 + x) - 
       (736*Lmu2m2*z*H[-1, x])/(3*(1 + x)) - 
       (128*Lmu2m2^2*z*H[-1, x])/(1 + x) - (64*z^2*H[-1, x])/(3*(1 + x)^4) + 
       (352*Lmu2m2*z^2*H[-1, x])/(3*(1 + x)^4) + 
       (128*Lmu2m2^2*z^2*H[-1, x])/(1 + x)^4 + 
       (128*z^2*H[-1, x])/(3*(1 + x)^3) - 
       (704*Lmu2m2*z^2*H[-1, x])/(3*(1 + x)^3) - 
       (256*Lmu2m2^2*z^2*H[-1, x])/(1 + x)^3 + 
       (184*z^2*H[-1, x])/(3*(1 + x)^2) + 
       (544*Lmu2m2*z^2*H[-1, x])/(3*(1 + x)^2) + 
       (128*Lmu2m2^2*z^2*H[-1, x])/(1 + x)^2 - 
       (248*z^2*H[-1, x])/(3*(1 + x)) - (64*Lmu2m2*z^2*H[-1, x])/(1 + x) - 
       (496*H[-1, x])/(9*(1 + z)^2) + (544*Lmu2m2*H[-1, x])/(3*(1 + z)^2) + 
       (128*Lmu2m2^2*H[-1, x])/(1 + z)^2 + (136*H[-1, x])/(1 + z) - 
       (160*Lmu2m2*H[-1, x])/(1 + z) - (192*Lmu2m2^2*H[-1, x])/(1 + z) + 
       (1024*H[-1, x])/((1 - x)^4*(1 + z)) + 
       (768*Lmu2m2*H[-1, x])/((1 - x)^4*(1 + z)) - 
       (2048*H[-1, x])/((1 - x)^3*(1 + z)) - 
       (1536*Lmu2m2*H[-1, x])/((1 - x)^3*(1 + z)) + 
       (3488*H[-1, x])/(3*(1 - x)^2*(1 + z)) + 
       (1024*Lmu2m2*H[-1, x])/((1 - x)^2*(1 + z)) - 
       (416*H[-1, x])/(3*(1 - x)*(1 + z)) - 
       (256*Lmu2m2*H[-1, x])/((1 - x)*(1 + z)) + 
       (952*H[-1, x])/(9*x*(1 + z)) + (56*Lmu2m2*H[-1, x])/(3*x*(1 + z)) - 
       (32*Lmu2m2^2*H[-1, x])/(x*(1 + z)) + (952*x*H[-1, x])/(9*(1 + z)) + 
       (56*Lmu2m2*x*H[-1, x])/(3*(1 + z)) - 
       (32*Lmu2m2^2*x*H[-1, x])/(1 + z) - 48*z2*H[-1, x] - 
       (720*z2*H[-1, x])/(1 - x)^5 + (1800*z2*H[-1, x])/(1 - x)^4 - 
       (1524*z2*H[-1, x])/(1 - x)^3 + (486*z2*H[-1, x])/(1 - x)^2 - 
       (195*z2*H[-1, x])/(1 - x) - (72*z2*H[-1, x])/(1 + x)^3 + 
       (588*z2*H[-1, x])/(1 + x)^2 - (507*z2*H[-1, x])/(1 + x) - 
       36*y*z2*H[-1, x] + (288*y*z2*H[-1, x])/(1 - x)^5 - 
       (720*y*z2*H[-1, x])/(1 - x)^4 + (600*y*z2*H[-1, x])/(1 - x)^3 - 
       (180*y*z2*H[-1, x])/(1 - x)^2 + (18*y*z2*H[-1, x])/(1 - x) + 
       (64*y*z2*H[-1, x])/(1 + x)^4 - (128*y*z2*H[-1, x])/(1 + x)^3 + 
       (96*y*z2*H[-1, x])/(1 + x)^2 + (34*y*z2*H[-1, x])/(1 + x) - 
       (144*y^2*z2*H[-1, x])/(1 - x)^5 + (360*y^2*z2*H[-1, x])/(1 - x)^4 - 
       (228*y^2*z2*H[-1, x])/(1 - x)^3 - (18*y^2*z2*H[-1, x])/(1 - x)^2 - 
       (3*y^2*z2*H[-1, x])/(1 - x) + (32*y^2*z2*H[-1, x])/(1 + x)^4 - 
       (64*y^2*z2*H[-1, x])/(1 + x)^3 + (32*y^2*z2*H[-1, x])/(1 + x)^2 + 
       (33*y^2*z2*H[-1, x])/(1 + x) + (288*z2*H[-1, x])/(1 + y) + 
       (576*z2*H[-1, x])/((1 - x)^5*(1 + y)) - 
       (1440*z2*H[-1, x])/((1 - x)^4*(1 + y)) + 
       (1296*z2*H[-1, x])/((1 - x)^3*(1 + y)) - 
       (504*z2*H[-1, x])/((1 - x)^2*(1 + y)) + 
       (192*z2*H[-1, x])/((1 - x)*(1 + y)) + (72*z2*H[-1, x])/(x*(1 + y)) + 
       (48*x*z2*H[-1, x])/(1 + y) + (24*z2*H[-1, x])/((1 + x)*(1 + y)) + 
       36*z*z2*H[-1, x] - (64*z*z2*H[-1, x])/(1 + x)^4 - 
       (16*z*z2*H[-1, x])/(1 + x)^3 + (120*z*z2*H[-1, x])/(1 + x)^2 - 
       (112*z*z2*H[-1, x])/(1 + x) - (32*z^2*z2*H[-1, x])/(1 + x)^4 - 
       (8*z^2*z2*H[-1, x])/(1 + x)^3 + (76*z^2*z2*H[-1, x])/(1 + x)^2 - 
       (36*z^2*z2*H[-1, x])/(1 + x) + (288*z2*H[-1, x])/(1 + z) + 
       (576*z2*H[-1, x])/((1 - x)^5*(1 + z)) - 
       (1440*z2*H[-1, x])/((1 - x)^4*(1 + z)) + 
       (1296*z2*H[-1, x])/((1 - x)^3*(1 + z)) - 
       (504*z2*H[-1, x])/((1 - x)^2*(1 + z)) + 
       (192*z2*H[-1, x])/((1 - x)*(1 + z)) + (72*z2*H[-1, x])/(x*(1 + z)) + 
       (48*x*z2*H[-1, x])/(1 + z) + (24*z2*H[-1, x])/((1 + x)*(1 + z)) - 
       (248*H[-1, y])/3 + (136*Lmu2m2*H[-1, y])/3 + 32*Lmu2m2^2*H[-1, y] - 
       (28*H[-1, y])/(1 - x)^2 + (28*H[-1, y])/(1 - x) - 
       (1184*H[-1, y])/(9*(1 + x)^4) + (80*Lmu2m2*H[-1, y])/(3*(1 + x)^4) + 
       (64*Lmu2m2^2*H[-1, y])/(1 + x)^4 + (2368*H[-1, y])/(9*(1 + x)^3) - 
       (160*Lmu2m2*H[-1, y])/(3*(1 + x)^3) - 
       (128*Lmu2m2^2*H[-1, y])/(1 + x)^3 - (2360*H[-1, y])/(9*(1 + x)^2) - 
       (488*Lmu2m2*H[-1, y])/(3*(1 + x)^2) - 
       (64*Lmu2m2^2*H[-1, y])/(1 + x)^2 + (392*H[-1, y])/(3*(1 + x)) + 
       (568*Lmu2m2*H[-1, y])/(3*(1 + x)) + (128*Lmu2m2^2*H[-1, y])/(1 + x) + 
       (40*H[-1, y])/(3*y^2) + (8*Lmu2m2*H[-1, y])/y^2 - 
       (28*H[-1, y])/(3*(1 + x)^2*y^2) - 
       (8*Lmu2m2*H[-1, y])/((1 + x)^2*y^2) + (28*H[-1, y])/(3*(1 + x)*y^2) + 
       (8*Lmu2m2*H[-1, y])/((1 + x)*y^2) - (40*H[-1, y])/y - 
       (24*Lmu2m2*H[-1, y])/y + (40*H[-1, y])/((1 + x)^2*y) + 
       (24*Lmu2m2*H[-1, y])/((1 + x)^2*y) - (40*H[-1, y])/((1 + x)*y) - 
       (24*Lmu2m2*H[-1, y])/((1 + x)*y) + 4*y*H[-1, y] + 
       (16*y*H[-1, y])/(1 - x)^2 - (16*y*H[-1, y])/(1 - x) - 
       (256*y*H[-1, y])/(9*(1 + x)^4) + (64*Lmu2m2*y*H[-1, y])/(1 + x)^4 + 
       (512*y*H[-1, y])/(9*(1 + x)^3) - (128*Lmu2m2*y*H[-1, y])/(1 + x)^3 - 
       (512*y*H[-1, y])/(9*(1 + x)^2) + (128*Lmu2m2*y*H[-1, y])/(1 + x)^2 + 
       (256*y*H[-1, y])/(9*(1 + x)) - (64*Lmu2m2*y*H[-1, y])/(1 + x) - 
       (4*y^2*H[-1, y])/(1 - x)^2 + (4*y^2*H[-1, y])/(1 - x) - 
       (128*y^2*H[-1, y])/(9*(1 + x)^4) + 
       (32*Lmu2m2*y^2*H[-1, y])/(1 + x)^4 + 
       (256*y^2*H[-1, y])/(9*(1 + x)^3) - 
       (64*Lmu2m2*y^2*H[-1, y])/(1 + x)^3 - 
       (128*y^2*H[-1, y])/(9*(1 + x)^2) + 
       (32*Lmu2m2*y^2*H[-1, y])/(1 + x)^2 + (2000*H[-1, y])/(9*(1 + y)^2) + 
       (928*Lmu2m2*H[-1, y])/(3*(1 + y)^2) + 
       (128*Lmu2m2^2*H[-1, y])/(1 + y)^2 + (104*H[-1, y])/(3*(1 + y)) - 
       (272*Lmu2m2*H[-1, y])/(1 + y) - (192*Lmu2m2^2*H[-1, y])/(1 + y) + 
       (32*H[-1, y])/((1 - x)^2*(1 + y)) - (32*H[-1, y])/((1 - x)*(1 + y)) + 
       (544*H[-1, y])/(9*x*(1 + y)) - (40*Lmu2m2*H[-1, y])/(3*x*(1 + y)) - 
       (32*Lmu2m2^2*H[-1, y])/(x*(1 + y)) + (544*x*H[-1, y])/(9*(1 + y)) - 
       (40*Lmu2m2*x*H[-1, y])/(3*(1 + y)) - 
       (32*Lmu2m2^2*x*H[-1, y])/(1 + y) - 4*z*H[-1, y] - 
       (704*z*H[-1, y])/(3*(1 + x)^4) - 
       (32*Lmu2m2*z*H[-1, y])/(3*(1 + x)^4) + 
       (128*Lmu2m2^2*z*H[-1, y])/(1 + x)^4 + 
       (1408*z*H[-1, y])/(3*(1 + x)^3) + 
       (64*Lmu2m2*z*H[-1, y])/(3*(1 + x)^3) - 
       (256*Lmu2m2^2*z*H[-1, y])/(1 + x)^3 - 
       (904*z*H[-1, y])/(3*(1 + x)^2) - 
       (152*Lmu2m2*z*H[-1, y])/(3*(1 + x)^2) + 
       (128*Lmu2m2^2*z*H[-1, y])/(1 + x)^2 + (200*z*H[-1, y])/(3*(1 + x)) + 
       (40*Lmu2m2*z*H[-1, y])/(1 + x) + (40*z*H[-1, y])/(3*y) + 
       (8*Lmu2m2*z*H[-1, y])/y - (352*z^2*H[-1, y])/(3*(1 + x)^4) - 
       (16*Lmu2m2*z^2*H[-1, y])/(3*(1 + x)^4) + 
       (64*Lmu2m2^2*z^2*H[-1, y])/(1 + x)^4 + 
       (704*z^2*H[-1, y])/(3*(1 + x)^3) + 
       (32*Lmu2m2*z^2*H[-1, y])/(3*(1 + x)^3) - 
       (128*Lmu2m2^2*z^2*H[-1, y])/(1 + x)^3 - 
       (364*z^2*H[-1, y])/(3*(1 + x)^2) - 
       (16*Lmu2m2*z^2*H[-1, y])/(3*(1 + x)^2) + 
       (64*Lmu2m2^2*z^2*H[-1, y])/(1 + x)^2 + (4*z^2*H[-1, y])/(1 + x) - 
       84*z2*H[-1, y] - (168*z2*H[-1, y])/(1 - x)^5 + 
       (420*z2*H[-1, y])/(1 - x)^4 - (374*z2*H[-1, y])/(1 - x)^3 + 
       (141*z2*H[-1, y])/(1 - x)^2 - (93*z2*H[-1, y])/(2*(1 - x)) - 
       (160*z2*H[-1, y])/(1 + x)^4 + (300*z2*H[-1, y])/(1 + x)^3 - 
       (66*z2*H[-1, y])/(1 + x)^2 - (157*z2*H[-1, y])/(2*(1 + x)) - 
       6*y*z2*H[-1, y] + (96*y*z2*H[-1, y])/(1 - x)^5 - 
       (240*y*z2*H[-1, y])/(1 - x)^4 + (196*y*z2*H[-1, y])/(1 - x)^3 - 
       (54*y*z2*H[-1, y])/(1 - x)^2 + (5*y*z2*H[-1, y])/(1 - x) + 
       (32*y*z2*H[-1, y])/(1 + x)^4 - (64*y*z2*H[-1, y])/(1 + x)^3 + 
       (64*y*z2*H[-1, y])/(1 + x)^2 - (23*y*z2*H[-1, y])/(1 + x) - 
       (24*y^2*z2*H[-1, y])/(1 - x)^5 + (60*y^2*z2*H[-1, y])/(1 - x)^4 - 
       (38*y^2*z2*H[-1, y])/(1 - x)^3 - (3*y^2*z2*H[-1, y])/(1 - x)^2 - 
       (y^2*z2*H[-1, y])/(2*(1 - x)) + (16*y^2*z2*H[-1, y])/(1 + x)^4 - 
       (32*y^2*z2*H[-1, y])/(1 + x)^3 + (16*y^2*z2*H[-1, y])/(1 + x)^2 + 
       (11*y^2*z2*H[-1, y])/(2*(1 + x)) - (320*z2*H[-1, y])/(1 + y)^2 + 
       (240*z2*H[-1, y])/(1 + y) + (192*z2*H[-1, y])/((1 - x)^5*(1 + y)) - 
       (480*z2*H[-1, y])/((1 - x)^4*(1 + y)) + 
       (432*z2*H[-1, y])/((1 - x)^3*(1 + y)) - 
       (168*z2*H[-1, y])/((1 - x)^2*(1 + y)) + 
       (64*z2*H[-1, y])/((1 - x)*(1 + y)) + (48*z2*H[-1, y])/(x*(1 + y)) + 
       (40*x*z2*H[-1, y])/(1 + y) + (8*z2*H[-1, y])/((1 + x)*(1 + y)) + 
       6*z*z2*H[-1, y] - (352*z*z2*H[-1, y])/(1 + x)^4 + 
       (672*z*z2*H[-1, y])/(1 + x)^3 - (448*z*z2*H[-1, y])/(1 + x)^2 + 
       (116*z*z2*H[-1, y])/(1 + x) - (176*z^2*z2*H[-1, y])/(1 + x)^4 + 
       (340*z^2*z2*H[-1, y])/(1 + x)^3 - (158*z^2*z2*H[-1, y])/(1 + x)^2 - 
       (6*z^2*z2*H[-1, y])/(1 + x) - 8*H[-1, x]*H[-1, y] - 
       128*Lmu2m2*H[-1, x]*H[-1, y] + (336*H[-1, x]*H[-1, y])/(1 - x)^4 - 
       (672*H[-1, x]*H[-1, y])/(1 - x)^3 + 
       (440*H[-1, x]*H[-1, y])/(1 - x)^2 - (104*H[-1, x]*H[-1, y])/(1 - x) - 
       (256*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (192*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (512*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (384*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (148*H[-1, x]*H[-1, y])/(3*(1 + x)^2) - 
       (64*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (36*H[-1, x]*H[-1, y])/(1 + x) - 
       (128*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x) - (4*H[-1, x]*H[-1, y])/y^2 + 
       (4*H[-1, x]*H[-1, y])/((1 + x)^2*y^2) - 
       (4*H[-1, x]*H[-1, y])/((1 + x)*y^2) + (12*H[-1, x]*H[-1, y])/y - 
       (12*H[-1, x]*H[-1, y])/((1 + x)^2*y) + 
       (12*H[-1, x]*H[-1, y])/((1 + x)*y) + 16*y*H[-1, x]*H[-1, y] - 
       (192*y*H[-1, x]*H[-1, y])/(1 - x)^4 + 
       (384*y*H[-1, x]*H[-1, y])/(1 - x)^3 - 
       (216*y*H[-1, x]*H[-1, y])/(1 - x)^2 + 
       (24*y*H[-1, x]*H[-1, y])/(1 - x) - 
       (64*y*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (128*y*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (128*y*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (64*y*H[-1, x]*H[-1, y])/(1 + x) + 
       (48*y^2*H[-1, x]*H[-1, y])/(1 - x)^4 - 
       (96*y^2*H[-1, x]*H[-1, y])/(1 - x)^3 + 
       (32*y^2*H[-1, x]*H[-1, y])/(1 - x)^2 + 
       (16*y^2*H[-1, x]*H[-1, y])/(1 - x) - 
       (32*y^2*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (64*y^2*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (32*y^2*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (1088*H[-1, x]*H[-1, y])/(3*(1 + y)^2) - 
       (384*Lmu2m2*H[-1, x]*H[-1, y])/(1 + y)^2 + 
       (168*H[-1, x]*H[-1, y])/(1 + y) + 
       (384*Lmu2m2*H[-1, x]*H[-1, y])/(1 + y) - 
       (384*H[-1, x]*H[-1, y])/((1 - x)^4*(1 + y)) + 
       (768*H[-1, x]*H[-1, y])/((1 - x)^3*(1 + y)) - 
       (512*H[-1, x]*H[-1, y])/((1 - x)^2*(1 + y)) + 
       (128*H[-1, x]*H[-1, y])/((1 - x)*(1 + y)) - 
       (32*H[-1, x]*H[-1, y])/(3*x*(1 + y)) + 
       (64*Lmu2m2*H[-1, x]*H[-1, y])/(x*(1 + y)) - 
       (32*x*H[-1, x]*H[-1, y])/(3*(1 + y)) + 
       (64*Lmu2m2*x*H[-1, x]*H[-1, y])/(1 + y) - 16*z*H[-1, x]*H[-1, y] - 
       (320*z*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (384*Lmu2m2*z*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (640*z*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (768*Lmu2m2*z*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (220*z*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (512*Lmu2m2*z*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (340*z*H[-1, x]*H[-1, y])/(3*(1 + x)) + 
       (128*Lmu2m2*z*H[-1, x]*H[-1, y])/(1 + x) - 
       (4*z*H[-1, x]*H[-1, y])/y - 
       (160*z^2*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (192*Lmu2m2*z^2*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (320*z^2*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (384*Lmu2m2*z^2*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (208*z^2*H[-1, x]*H[-1, y])/(3*(1 + x)^2) - 
       (192*Lmu2m2*z^2*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (16*z^2*H[-1, x]*H[-1, y])/(1 + x) - (1072*H[-1, z])/9 + 
       48*Lmu2m2*H[-1, z] + 96*Lmu2m2^2*H[-1, z] - (12*H[-1, z])/(1 - x)^2 + 
       (12*H[-1, z])/(1 - x) - (1184*H[-1, z])/(9*(1 + x)^4) + 
       (80*Lmu2m2*H[-1, z])/(3*(1 + x)^4) + 
       (64*Lmu2m2^2*H[-1, z])/(1 + x)^4 + (2368*H[-1, z])/(9*(1 + x)^3) - 
       (160*Lmu2m2*H[-1, z])/(3*(1 + x)^3) - 
       (128*Lmu2m2^2*H[-1, z])/(1 + x)^3 - (3160*H[-1, z])/(9*(1 + x)^2) - 
       (472*Lmu2m2*H[-1, z])/(3*(1 + x)^2) + 
       (64*Lmu2m2^2*H[-1, z])/(1 + x)^2 + (1976*H[-1, z])/(9*(1 + x)) + 
       (184*Lmu2m2*H[-1, z])/(1 + x) + 4*y*H[-1, z] - 
       (256*y*H[-1, z])/(9*(1 + x)^4) + (64*Lmu2m2*y*H[-1, z])/(1 + x)^4 + 
       (512*y*H[-1, z])/(9*(1 + x)^3) - (128*Lmu2m2*y*H[-1, z])/(1 + x)^3 - 
       (256*y*H[-1, z])/(9*(1 + x)^2) + (64*Lmu2m2*y*H[-1, z])/(1 + x)^2 - 
       (4*y^2*H[-1, z])/(1 - x)^2 + (4*y^2*H[-1, z])/(1 - x) - 
       (128*y^2*H[-1, z])/(9*(1 + x)^4) + 
       (32*Lmu2m2*y^2*H[-1, z])/(1 + x)^4 + 
       (256*y^2*H[-1, z])/(9*(1 + x)^3) - 
       (64*Lmu2m2*y^2*H[-1, z])/(1 + x)^3 - 
       (128*y^2*H[-1, z])/(9*(1 + x)^2) + 
       (32*Lmu2m2*y^2*H[-1, z])/(1 + x)^2 + (40*H[-1, z])/(3*z^2) + 
       (8*Lmu2m2*H[-1, z])/z^2 - (28*H[-1, z])/(3*(1 + x)^2*z^2) - 
       (8*Lmu2m2*H[-1, z])/((1 + x)^2*z^2) + (28*H[-1, z])/(3*(1 + x)*z^2) + 
       (8*Lmu2m2*H[-1, z])/((1 + x)*z^2) - (40*H[-1, z])/z - 
       (24*Lmu2m2*H[-1, z])/z + (40*H[-1, z])/((1 + x)^2*z) + 
       (24*Lmu2m2*H[-1, z])/((1 + x)^2*z) - (40*H[-1, z])/((1 + x)*z) - 
       (24*Lmu2m2*H[-1, z])/((1 + x)*z) + (40*y*H[-1, z])/(3*z) + 
       (8*Lmu2m2*y*H[-1, z])/z - 4*z*H[-1, z] - 
       (704*z*H[-1, z])/(3*(1 + x)^4) - 
       (32*Lmu2m2*z*H[-1, z])/(3*(1 + x)^4) + 
       (128*Lmu2m2^2*z*H[-1, z])/(1 + x)^4 + 
       (1408*z*H[-1, z])/(3*(1 + x)^3) + 
       (64*Lmu2m2*z*H[-1, z])/(3*(1 + x)^3) - 
       (256*Lmu2m2^2*z*H[-1, z])/(1 + x)^3 - 
       (1256*z*H[-1, z])/(3*(1 + x)^2) + 
       (56*Lmu2m2*z*H[-1, z])/(3*(1 + x)^2) + 
       (256*Lmu2m2^2*z*H[-1, z])/(1 + x)^2 + (184*z*H[-1, z])/(1 + x) - 
       (88*Lmu2m2*z*H[-1, z])/(3*(1 + x)) - 
       (128*Lmu2m2^2*z*H[-1, z])/(1 + x) - 
       (352*z^2*H[-1, z])/(3*(1 + x)^4) - 
       (16*Lmu2m2*z^2*H[-1, z])/(3*(1 + x)^4) + 
       (64*Lmu2m2^2*z^2*H[-1, z])/(1 + x)^4 + 
       (704*z^2*H[-1, z])/(3*(1 + x)^3) + 
       (32*Lmu2m2*z^2*H[-1, z])/(3*(1 + x)^3) - 
       (128*Lmu2m2^2*z^2*H[-1, z])/(1 + x)^3 - 
       (364*z^2*H[-1, z])/(3*(1 + x)^2) - 
       (16*Lmu2m2*z^2*H[-1, z])/(3*(1 + x)^2) + 
       (64*Lmu2m2^2*z^2*H[-1, z])/(1 + x)^2 + (4*z^2*H[-1, z])/(1 + x) + 
       (2000*H[-1, z])/(9*(1 + z)^2) + (928*Lmu2m2*H[-1, z])/(3*(1 + z)^2) + 
       (128*Lmu2m2^2*H[-1, z])/(1 + z)^2 + (104*H[-1, z])/(3*(1 + z)) - 
       (272*Lmu2m2*H[-1, z])/(1 + z) - (192*Lmu2m2^2*H[-1, z])/(1 + z) + 
       (32*H[-1, z])/((1 - x)^2*(1 + z)) - (32*H[-1, z])/((1 - x)*(1 + z)) + 
       (544*H[-1, z])/(9*x*(1 + z)) - (40*Lmu2m2*H[-1, z])/(3*x*(1 + z)) - 
       (32*Lmu2m2^2*H[-1, z])/(x*(1 + z)) + (544*x*H[-1, z])/(9*(1 + z)) - 
       (40*Lmu2m2*x*H[-1, z])/(3*(1 + z)) - 
       (32*Lmu2m2^2*x*H[-1, z])/(1 + z) - 140*z2*H[-1, z] - 
       (72*z2*H[-1, z])/(1 - x)^5 + (180*z2*H[-1, z])/(1 - x)^4 - 
       (134*z2*H[-1, z])/(1 - x)^3 + (21*z2*H[-1, z])/(1 - x)^2 - 
       (37*z2*H[-1, z])/(2*(1 - x)) - (160*z2*H[-1, z])/(1 + x)^4 + 
       (316*z2*H[-1, z])/(1 + x)^3 - (186*z2*H[-1, z])/(1 + x)^2 + 
       (75*z2*H[-1, z])/(2*(1 + x)) - 6*y*z2*H[-1, z] + 
       (4*y*z2*H[-1, z])/(1 - x)^3 - (6*y*z2*H[-1, z])/(1 - x)^2 + 
       (y*z2*H[-1, z])/(1 - x) + (32*y*z2*H[-1, z])/(1 + x)^4 - 
       (64*y*z2*H[-1, z])/(1 + x)^3 + (32*y*z2*H[-1, z])/(1 + x)^2 + 
       (13*y*z2*H[-1, z])/(1 + x) - (24*y^2*z2*H[-1, z])/(1 - x)^5 + 
       (60*y^2*z2*H[-1, z])/(1 - x)^4 - (38*y^2*z2*H[-1, z])/(1 - x)^3 - 
       (3*y^2*z2*H[-1, z])/(1 - x)^2 - (y^2*z2*H[-1, z])/(2*(1 - x)) + 
       (16*y^2*z2*H[-1, z])/(1 + x)^4 - (32*y^2*z2*H[-1, z])/(1 + x)^3 + 
       (16*y^2*z2*H[-1, z])/(1 + x)^2 + (11*y^2*z2*H[-1, z])/(2*(1 + x)) + 
       6*z*z2*H[-1, z] - (352*z*z2*H[-1, z])/(1 + x)^4 + 
       (688*z*z2*H[-1, z])/(1 + x)^3 - (536*z*z2*H[-1, z])/(1 + x)^2 + 
       (188*z*z2*H[-1, z])/(1 + x) - (176*z^2*z2*H[-1, z])/(1 + x)^4 + 
       (340*z^2*z2*H[-1, z])/(1 + x)^3 - (158*z^2*z2*H[-1, z])/(1 + x)^2 - 
       (6*z^2*z2*H[-1, z])/(1 + x) - (320*z2*H[-1, z])/(1 + z)^2 + 
       (240*z2*H[-1, z])/(1 + z) + (192*z2*H[-1, z])/((1 - x)^5*(1 + z)) - 
       (480*z2*H[-1, z])/((1 - x)^4*(1 + z)) + 
       (432*z2*H[-1, z])/((1 - x)^3*(1 + z)) - 
       (168*z2*H[-1, z])/((1 - x)^2*(1 + z)) + 
       (64*z2*H[-1, z])/((1 - x)*(1 + z)) + (48*z2*H[-1, z])/(x*(1 + z)) + 
       (40*x*z2*H[-1, z])/(1 + z) + (8*z2*H[-1, z])/((1 + x)*(1 + z)) + 
       44*H[-1, x]*H[-1, z] - 192*Lmu2m2*H[-1, x]*H[-1, z] + 
       (144*H[-1, x]*H[-1, z])/(1 - x)^4 - 
       (288*H[-1, x]*H[-1, z])/(1 - x)^3 + 
       (136*H[-1, x]*H[-1, z])/(1 - x)^2 + (8*H[-1, x]*H[-1, z])/(1 - x) - 
       (256*H[-1, x]*H[-1, z])/(3*(1 + x)^4) - 
       (192*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (512*H[-1, x]*H[-1, z])/(3*(1 + x)^3) + 
       (384*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (212*H[-1, x]*H[-1, z])/(3*(1 + x)^2) - 
       (192*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (156*H[-1, x]*H[-1, z])/(1 + x) + 16*y*H[-1, x]*H[-1, z] - 
       (8*y*H[-1, x]*H[-1, z])/(1 - x)^2 + (8*y*H[-1, x]*H[-1, z])/(1 - x) - 
       (64*y*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (128*y*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (64*y*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (48*y^2*H[-1, x]*H[-1, z])/(1 - x)^4 - 
       (96*y^2*H[-1, x]*H[-1, z])/(1 - x)^3 + 
       (32*y^2*H[-1, x]*H[-1, z])/(1 - x)^2 + 
       (16*y^2*H[-1, x]*H[-1, z])/(1 - x) - 
       (32*y^2*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (64*y^2*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (32*y^2*H[-1, x]*H[-1, z])/(1 + x)^2 - (4*H[-1, x]*H[-1, z])/z^2 + 
       (4*H[-1, x]*H[-1, z])/((1 + x)^2*z^2) - 
       (4*H[-1, x]*H[-1, z])/((1 + x)*z^2) + (12*H[-1, x]*H[-1, z])/z - 
       (12*H[-1, x]*H[-1, z])/((1 + x)^2*z) + 
       (12*H[-1, x]*H[-1, z])/((1 + x)*z) - (4*y*H[-1, x]*H[-1, z])/z - 
       16*z*H[-1, x]*H[-1, z] - (320*z*H[-1, x]*H[-1, z])/(3*(1 + x)^4) - 
       (384*Lmu2m2*z*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (640*z*H[-1, x]*H[-1, z])/(3*(1 + x)^3) + 
       (768*Lmu2m2*z*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (164*z*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (640*Lmu2m2*z*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (172*z*H[-1, x]*H[-1, z])/(3*(1 + x)) + 
       (256*Lmu2m2*z*H[-1, x]*H[-1, z])/(1 + x) - 
       (160*z^2*H[-1, x]*H[-1, z])/(3*(1 + x)^4) - 
       (192*Lmu2m2*z^2*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (320*z^2*H[-1, x]*H[-1, z])/(3*(1 + x)^3) + 
       (384*Lmu2m2*z^2*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (208*z^2*H[-1, x]*H[-1, z])/(3*(1 + x)^2) - 
       (192*Lmu2m2*z^2*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (16*z^2*H[-1, x]*H[-1, z])/(1 + x) - 
       (1088*H[-1, x]*H[-1, z])/(3*(1 + z)^2) - 
       (384*Lmu2m2*H[-1, x]*H[-1, z])/(1 + z)^2 + 
       (168*H[-1, x]*H[-1, z])/(1 + z) + 
       (384*Lmu2m2*H[-1, x]*H[-1, z])/(1 + z) - 
       (384*H[-1, x]*H[-1, z])/((1 - x)^4*(1 + z)) + 
       (768*H[-1, x]*H[-1, z])/((1 - x)^3*(1 + z)) - 
       (512*H[-1, x]*H[-1, z])/((1 - x)^2*(1 + z)) + 
       (128*H[-1, x]*H[-1, z])/((1 - x)*(1 + z)) - 
       (32*H[-1, x]*H[-1, z])/(3*x*(1 + z)) + 
       (64*Lmu2m2*H[-1, x]*H[-1, z])/(x*(1 + z)) - 
       (32*x*H[-1, x]*H[-1, z])/(3*(1 + z)) + 
       (64*Lmu2m2*x*H[-1, x]*H[-1, z])/(1 + z) + (1406*H[0, x])/9 - 
       (8*Lmu2m2*H[0, x])/3 - 64*Lmu2m2^2*H[0, x] + 
       (640*H[0, x])/(1 - x)^4 + (480*Lmu2m2*H[0, x])/(1 - x)^4 - 
       (1280*H[0, x])/(1 - x)^3 - (960*Lmu2m2*H[0, x])/(1 - x)^3 + 
       (668*H[0, x])/(1 - x)^2 + (576*Lmu2m2*H[0, x])/(1 - x)^2 - 
       (28*H[0, x])/(1 - x) - (96*Lmu2m2*H[0, x])/(1 - x) + 
       (224*H[0, x])/(9*(1 + x)^4) - (272*Lmu2m2*H[0, x])/(3*(1 + x)^4) - 
       (64*Lmu2m2^2*H[0, x])/(1 + x)^4 - (448*H[0, x])/(9*(1 + x)^3) + 
       (544*Lmu2m2*H[0, x])/(3*(1 + x)^3) + 
       (128*Lmu2m2^2*H[0, x])/(1 + x)^3 + (112*H[0, x])/(1 + x)^2 + 
       (32*Lmu2m2*H[0, x])/(1 + x)^2 - (784*H[0, x])/(9*(1 + x)) - 
       (368*Lmu2m2*H[0, x])/(3*(1 + x)) - (64*Lmu2m2^2*H[0, x])/(1 + x) - 
       (2*H[0, x])/y + (2*H[0, x])/((1 + x)^2*y) - (2*H[0, x])/((1 + x)*y) + 
       (124*y*H[0, x])/3 + 32*Lmu2m2*y*H[0, x] - (256*y*H[0, x])/(1 - x)^4 - 
       (192*Lmu2m2*y*H[0, x])/(1 - x)^4 + (512*y*H[0, x])/(1 - x)^3 + 
       (384*Lmu2m2*y*H[0, x])/(1 - x)^3 - (904*y*H[0, x])/(3*(1 - x)^2) - 
       (224*Lmu2m2*y*H[0, x])/(1 - x)^2 + (136*y*H[0, x])/(3*(1 - x)) + 
       (32*Lmu2m2*y*H[0, x])/(1 - x) + (256*y*H[0, x])/(9*(1 + x)^4) - 
       (64*Lmu2m2*y*H[0, x])/(1 + x)^4 - (512*y*H[0, x])/(9*(1 + x)^3) + 
       (128*Lmu2m2*y*H[0, x])/(1 + x)^3 + (128*y*H[0, x])/(3*(1 + x)^2) - 
       (96*Lmu2m2*y*H[0, x])/(1 + x)^2 - (128*y*H[0, x])/(9*(1 + x)) + 
       (32*Lmu2m2*y*H[0, x])/(1 + x) + (128*y^2*H[0, x])/(1 - x)^4 + 
       (96*Lmu2m2*y^2*H[0, x])/(1 - x)^4 - (256*y^2*H[0, x])/(1 - x)^3 - 
       (192*Lmu2m2*y^2*H[0, x])/(1 - x)^3 + 
       (260*y^2*H[0, x])/(3*(1 - x)^2) + (64*Lmu2m2*y^2*H[0, x])/(1 - x)^2 + 
       (124*y^2*H[0, x])/(3*(1 - x)) + (32*Lmu2m2*y^2*H[0, x])/(1 - x) + 
       (128*y^2*H[0, x])/(9*(1 + x)^4) - (32*Lmu2m2*y^2*H[0, x])/(1 + x)^4 - 
       (256*y^2*H[0, x])/(9*(1 + x)^3) + (64*Lmu2m2*y^2*H[0, x])/(1 + x)^3 + 
       (128*y^2*H[0, x])/(9*(1 + x)^2) - (32*Lmu2m2*y^2*H[0, x])/(1 + x)^2 + 
       (248*H[0, x])/(9*(1 + y)^2) - (272*Lmu2m2*H[0, x])/(3*(1 + y)^2) - 
       (64*Lmu2m2^2*H[0, x])/(1 + y)^2 - (68*H[0, x])/(1 + y) + 
       (80*Lmu2m2*H[0, x])/(1 + y) + (96*Lmu2m2^2*H[0, x])/(1 + y) - 
       (512*H[0, x])/((1 - x)^4*(1 + y)) - 
       (384*Lmu2m2*H[0, x])/((1 - x)^4*(1 + y)) + 
       (1024*H[0, x])/((1 - x)^3*(1 + y)) + 
       (768*Lmu2m2*H[0, x])/((1 - x)^3*(1 + y)) - 
       (1744*H[0, x])/(3*(1 - x)^2*(1 + y)) - 
       (512*Lmu2m2*H[0, x])/((1 - x)^2*(1 + y)) + 
       (208*H[0, x])/(3*(1 - x)*(1 + y)) + 
       (128*Lmu2m2*H[0, x])/((1 - x)*(1 + y)) - 
       (476*H[0, x])/(9*x*(1 + y)) - (28*Lmu2m2*H[0, x])/(3*x*(1 + y)) + 
       (16*Lmu2m2^2*H[0, x])/(x*(1 + y)) - (476*x*H[0, x])/(9*(1 + y)) - 
       (28*Lmu2m2*x*H[0, x])/(3*(1 + y)) + (16*Lmu2m2^2*x*H[0, x])/(1 + y) - 
       (2*H[0, x])/z + (2*H[0, x])/((1 + x)^2*z) - (2*H[0, x])/((1 + x)*z) - 
       (124*z*H[0, x])/3 - 32*Lmu2m2*z*H[0, x] + 
       (64*z*H[0, x])/(3*(1 + x)^4) - (352*Lmu2m2*z*H[0, x])/(3*(1 + x)^4) - 
       (128*Lmu2m2^2*z*H[0, x])/(1 + x)^4 - (128*z*H[0, x])/(3*(1 + x)^3) + 
       (704*Lmu2m2*z*H[0, x])/(3*(1 + x)^3) + 
       (256*Lmu2m2^2*z*H[0, x])/(1 + x)^3 - (152*z*H[0, x])/(3*(1 + x)^2) - 
       (240*Lmu2m2*z*H[0, x])/(1 + x)^2 - 
       (192*Lmu2m2^2*z*H[0, x])/(1 + x)^2 + (72*z*H[0, x])/(1 + x) + 
       (368*Lmu2m2*z*H[0, x])/(3*(1 + x)) + 
       (64*Lmu2m2^2*z*H[0, x])/(1 + x) + (32*z^2*H[0, x])/(3*(1 + x)^4) - 
       (176*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^4) - 
       (64*Lmu2m2^2*z^2*H[0, x])/(1 + x)^4 - 
       (64*z^2*H[0, x])/(3*(1 + x)^3) + 
       (352*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^3) + 
       (128*Lmu2m2^2*z^2*H[0, x])/(1 + x)^3 - 
       (92*z^2*H[0, x])/(3*(1 + x)^2) - 
       (272*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^2) - 
       (64*Lmu2m2^2*z^2*H[0, x])/(1 + x)^2 + (124*z^2*H[0, x])/(3*(1 + x)) + 
       (32*Lmu2m2*z^2*H[0, x])/(1 + x) + (248*H[0, x])/(9*(1 + z)^2) - 
       (272*Lmu2m2*H[0, x])/(3*(1 + z)^2) - 
       (64*Lmu2m2^2*H[0, x])/(1 + z)^2 - (68*H[0, x])/(1 + z) + 
       (80*Lmu2m2*H[0, x])/(1 + z) + (96*Lmu2m2^2*H[0, x])/(1 + z) - 
       (512*H[0, x])/((1 - x)^4*(1 + z)) - 
       (384*Lmu2m2*H[0, x])/((1 - x)^4*(1 + z)) + 
       (1024*H[0, x])/((1 - x)^3*(1 + z)) + 
       (768*Lmu2m2*H[0, x])/((1 - x)^3*(1 + z)) - 
       (1744*H[0, x])/(3*(1 - x)^2*(1 + z)) - 
       (512*Lmu2m2*H[0, x])/((1 - x)^2*(1 + z)) + 
       (208*H[0, x])/(3*(1 - x)*(1 + z)) + 
       (128*Lmu2m2*H[0, x])/((1 - x)*(1 + z)) - 
       (476*H[0, x])/(9*x*(1 + z)) - (28*Lmu2m2*H[0, x])/(3*x*(1 + z)) + 
       (16*Lmu2m2^2*H[0, x])/(x*(1 + z)) - (476*x*H[0, x])/(9*(1 + z)) - 
       (28*Lmu2m2*x*H[0, x])/(3*(1 + z)) + (16*Lmu2m2^2*x*H[0, x])/(1 + z) + 
       240*z2*H[0, x] - (1560*z2*H[0, x])/(1 - x)^5 + 
       (3900*z2*H[0, x])/(1 - x)^4 - (3302*z2*H[0, x])/(1 - x)^3 + 
       (1053*z2*H[0, x])/(1 - x)^2 - (845*z2*H[0, x])/(2*(1 - x)) + 
       (32*z2*H[0, x])/(1 + x)^4 - (220*z2*H[0, x])/(1 + x)^3 + 
       (26*z2*H[0, x])/(1 + x)^2 + (363*z2*H[0, x])/(2*(1 + x)) - 
       78*y*z2*H[0, x] + (624*y*z2*H[0, x])/(1 - x)^5 - 
       (1560*y*z2*H[0, x])/(1 - x)^4 + (1300*y*z2*H[0, x])/(1 - x)^3 - 
       (390*y*z2*H[0, x])/(1 - x)^2 + (39*y*z2*H[0, x])/(1 - x) - 
       (32*y*z2*H[0, x])/(1 + x)^4 + (64*y*z2*H[0, x])/(1 + x)^3 - 
       (48*y*z2*H[0, x])/(1 + x)^2 + (159*y*z2*H[0, x])/(1 + x) - 
       (312*y^2*z2*H[0, x])/(1 - x)^5 + (780*y^2*z2*H[0, x])/(1 - x)^4 - 
       (494*y^2*z2*H[0, x])/(1 - x)^3 - (39*y^2*z2*H[0, x])/(1 - x)^2 - 
       (13*y^2*z2*H[0, x])/(2*(1 - x)) - (16*y^2*z2*H[0, x])/(1 + x)^4 + 
       (32*y^2*z2*H[0, x])/(1 + x)^3 - (16*y^2*z2*H[0, x])/(1 + x)^2 + 
       (143*y^2*z2*H[0, x])/(2*(1 + x)) + (32*z2*H[0, x])/(1 + y)^2 - 
       (360*z2*H[0, x])/(1 + y) + (1248*z2*H[0, x])/((1 - x)^5*(1 + y)) - 
       (3120*z2*H[0, x])/((1 - x)^4*(1 + y)) + 
       (2808*z2*H[0, x])/((1 - x)^3*(1 + y)) - 
       (1092*z2*H[0, x])/((1 - x)^2*(1 + y)) + 
       (416*z2*H[0, x])/((1 - x)*(1 + y)) - (8*z2*H[0, x])/(x*(1 + y)) - 
       (60*x*z2*H[0, x])/(1 + y) + (52*z2*H[0, x])/((1 + x)*(1 + y)) + 
       78*z*z2*H[0, x] + (96*z*z2*H[0, x])/(1 + x)^4 - 
       (504*z*z2*H[0, x])/(1 + x)^3 + (612*z*z2*H[0, x])/(1 + x)^2 - 
       (360*z*z2*H[0, x])/(1 + x) + (48*z^2*z2*H[0, x])/(1 + x)^4 - 
       (252*z^2*z2*H[0, x])/(1 + x)^3 + (282*z^2*z2*H[0, x])/(1 + x)^2 - 
       (78*z^2*z2*H[0, x])/(1 + x) + (32*z2*H[0, x])/(1 + z)^2 - 
       (360*z2*H[0, x])/(1 + z) + (1248*z2*H[0, x])/((1 - x)^5*(1 + z)) - 
       (3120*z2*H[0, x])/((1 - x)^4*(1 + z)) + 
       (2808*z2*H[0, x])/((1 - x)^3*(1 + z)) - 
       (1092*z2*H[0, x])/((1 - x)^2*(1 + z)) + 
       (416*z2*H[0, x])/((1 - x)*(1 + z)) - (8*z2*H[0, x])/(x*(1 + z)) - 
       (60*x*z2*H[0, x])/(1 + z) + (52*z2*H[0, x])/((1 + x)*(1 + z)) + 
       4*H[-1, y]*H[0, x] + 64*Lmu2m2*H[-1, y]*H[0, x] - 
       (168*H[-1, y]*H[0, x])/(1 - x)^4 + (336*H[-1, y]*H[0, x])/(1 - x)^3 - 
       (220*H[-1, y]*H[0, x])/(1 - x)^2 + (52*H[-1, y]*H[0, x])/(1 - x) + 
       (128*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (96*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (256*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (192*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (74*H[-1, y]*H[0, x])/(3*(1 + x)^2) + 
       (32*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (18*H[-1, y]*H[0, x])/(1 + x) + 
       (64*Lmu2m2*H[-1, y]*H[0, x])/(1 + x) + (2*H[-1, y]*H[0, x])/y^2 - 
       (2*H[-1, y]*H[0, x])/((1 + x)^2*y^2) + 
       (2*H[-1, y]*H[0, x])/((1 + x)*y^2) - (6*H[-1, y]*H[0, x])/y + 
       (6*H[-1, y]*H[0, x])/((1 + x)^2*y) - 
       (6*H[-1, y]*H[0, x])/((1 + x)*y) - 8*y*H[-1, y]*H[0, x] + 
       (96*y*H[-1, y]*H[0, x])/(1 - x)^4 - 
       (192*y*H[-1, y]*H[0, x])/(1 - x)^3 + 
       (108*y*H[-1, y]*H[0, x])/(1 - x)^2 - 
       (12*y*H[-1, y]*H[0, x])/(1 - x) + (32*y*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (64*y*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (64*y*H[-1, y]*H[0, x])/(1 + x)^2 - (32*y*H[-1, y]*H[0, x])/(1 + x) - 
       (24*y^2*H[-1, y]*H[0, x])/(1 - x)^4 + 
       (48*y^2*H[-1, y]*H[0, x])/(1 - x)^3 - 
       (16*y^2*H[-1, y]*H[0, x])/(1 - x)^2 - 
       (8*y^2*H[-1, y]*H[0, x])/(1 - x) + 
       (16*y^2*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (32*y^2*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (16*y^2*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (544*H[-1, y]*H[0, x])/(3*(1 + y)^2) + 
       (192*Lmu2m2*H[-1, y]*H[0, x])/(1 + y)^2 - 
       (84*H[-1, y]*H[0, x])/(1 + y) - 
       (192*Lmu2m2*H[-1, y]*H[0, x])/(1 + y) + 
       (192*H[-1, y]*H[0, x])/((1 - x)^4*(1 + y)) - 
       (384*H[-1, y]*H[0, x])/((1 - x)^3*(1 + y)) + 
       (256*H[-1, y]*H[0, x])/((1 - x)^2*(1 + y)) - 
       (64*H[-1, y]*H[0, x])/((1 - x)*(1 + y)) + 
       (16*H[-1, y]*H[0, x])/(3*x*(1 + y)) - 
       (32*Lmu2m2*H[-1, y]*H[0, x])/(x*(1 + y)) + 
       (16*x*H[-1, y]*H[0, x])/(3*(1 + y)) - 
       (32*Lmu2m2*x*H[-1, y]*H[0, x])/(1 + y) + 8*z*H[-1, y]*H[0, x] + 
       (160*z*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (192*Lmu2m2*z*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (320*z*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (384*Lmu2m2*z*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (110*z*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (256*Lmu2m2*z*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (170*z*H[-1, y]*H[0, x])/(3*(1 + x)) - 
       (64*Lmu2m2*z*H[-1, y]*H[0, x])/(1 + x) + (2*z*H[-1, y]*H[0, x])/y + 
       (80*z^2*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (96*Lmu2m2*z^2*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (160*z^2*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (192*Lmu2m2*z^2*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (104*z^2*H[-1, y]*H[0, x])/(3*(1 + x)^2) + 
       (96*Lmu2m2*z^2*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (8*z^2*H[-1, y]*H[0, x])/(1 + x) - 22*H[-1, z]*H[0, x] + 
       96*Lmu2m2*H[-1, z]*H[0, x] - (72*H[-1, z]*H[0, x])/(1 - x)^4 + 
       (144*H[-1, z]*H[0, x])/(1 - x)^3 - (68*H[-1, z]*H[0, x])/(1 - x)^2 - 
       (4*H[-1, z]*H[0, x])/(1 - x) + (128*H[-1, z]*H[0, x])/(3*(1 + x)^4) + 
       (96*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (256*H[-1, z]*H[0, x])/(3*(1 + x)^3) - 
       (192*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (106*H[-1, z]*H[0, x])/(3*(1 + x)^2) + 
       (96*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (78*H[-1, z]*H[0, x])/(1 + x) - 8*y*H[-1, z]*H[0, x] + 
       (4*y*H[-1, z]*H[0, x])/(1 - x)^2 - (4*y*H[-1, z]*H[0, x])/(1 - x) + 
       (32*y*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (64*y*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (32*y*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (24*y^2*H[-1, z]*H[0, x])/(1 - x)^4 + 
       (48*y^2*H[-1, z]*H[0, x])/(1 - x)^3 - 
       (16*y^2*H[-1, z]*H[0, x])/(1 - x)^2 - 
       (8*y^2*H[-1, z]*H[0, x])/(1 - x) + 
       (16*y^2*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (32*y^2*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (16*y^2*H[-1, z]*H[0, x])/(1 + x)^2 + (2*H[-1, z]*H[0, x])/z^2 - 
       (2*H[-1, z]*H[0, x])/((1 + x)^2*z^2) + 
       (2*H[-1, z]*H[0, x])/((1 + x)*z^2) - (6*H[-1, z]*H[0, x])/z + 
       (6*H[-1, z]*H[0, x])/((1 + x)^2*z) - 
       (6*H[-1, z]*H[0, x])/((1 + x)*z) + (2*y*H[-1, z]*H[0, x])/z + 
       8*z*H[-1, z]*H[0, x] + (160*z*H[-1, z]*H[0, x])/(3*(1 + x)^4) + 
       (192*Lmu2m2*z*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (320*z*H[-1, z]*H[0, x])/(3*(1 + x)^3) - 
       (384*Lmu2m2*z*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (82*z*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (320*Lmu2m2*z*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (86*z*H[-1, z]*H[0, x])/(3*(1 + x)) - 
       (128*Lmu2m2*z*H[-1, z]*H[0, x])/(1 + x) + 
       (80*z^2*H[-1, z]*H[0, x])/(3*(1 + x)^4) + 
       (96*Lmu2m2*z^2*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (160*z^2*H[-1, z]*H[0, x])/(3*(1 + x)^3) - 
       (192*Lmu2m2*z^2*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (104*z^2*H[-1, z]*H[0, x])/(3*(1 + x)^2) + 
       (96*Lmu2m2*z^2*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (8*z^2*H[-1, z]*H[0, x])/(1 + x) + 
       (544*H[-1, z]*H[0, x])/(3*(1 + z)^2) + 
       (192*Lmu2m2*H[-1, z]*H[0, x])/(1 + z)^2 - 
       (84*H[-1, z]*H[0, x])/(1 + z) - 
       (192*Lmu2m2*H[-1, z]*H[0, x])/(1 + z) + 
       (192*H[-1, z]*H[0, x])/((1 - x)^4*(1 + z)) - 
       (384*H[-1, z]*H[0, x])/((1 - x)^3*(1 + z)) + 
       (256*H[-1, z]*H[0, x])/((1 - x)^2*(1 + z)) - 
       (64*H[-1, z]*H[0, x])/((1 - x)*(1 + z)) + 
       (16*H[-1, z]*H[0, x])/(3*x*(1 + z)) - 
       (32*Lmu2m2*H[-1, z]*H[0, x])/(x*(1 + z)) + 
       (16*x*H[-1, z]*H[0, x])/(3*(1 + z)) - 
       (32*Lmu2m2*x*H[-1, z]*H[0, x])/(1 + z) + 48*z2*H[1, x] - 
       (480*z2*H[1, x])/(1 - x)^5 + (1200*z2*H[1, x])/(1 - x)^4 - 
       (1016*z2*H[1, x])/(1 - x)^3 + (324*z2*H[1, x])/(1 - x)^2 - 
       (130*z2*H[1, x])/(1 - x) - (48*z2*H[1, x])/(1 + x)^3 + 
       (72*z2*H[1, x])/(1 + x)^2 - (18*z2*H[1, x])/(1 + x) - 
       24*y*z2*H[1, x] + (192*y*z2*H[1, x])/(1 - x)^5 - 
       (480*y*z2*H[1, x])/(1 - x)^4 + (400*y*z2*H[1, x])/(1 - x)^3 - 
       (120*y*z2*H[1, x])/(1 - x)^2 + (12*y*z2*H[1, x])/(1 - x) + 
       (44*y*z2*H[1, x])/(1 + x) - (96*y^2*z2*H[1, x])/(1 - x)^5 + 
       (240*y^2*z2*H[1, x])/(1 - x)^4 - (152*y^2*z2*H[1, x])/(1 - x)^3 - 
       (12*y^2*z2*H[1, x])/(1 - x)^2 - (2*y^2*z2*H[1, x])/(1 - x) + 
       (22*y^2*z2*H[1, x])/(1 + x) - (48*z2*H[1, x])/(1 + y) + 
       (384*z2*H[1, x])/((1 - x)^5*(1 + y)) - 
       (960*z2*H[1, x])/((1 - x)^4*(1 + y)) + 
       (864*z2*H[1, x])/((1 - x)^3*(1 + y)) - 
       (336*z2*H[1, x])/((1 - x)^2*(1 + y)) + 
       (128*z2*H[1, x])/((1 - x)*(1 + y)) + (8*z2*H[1, x])/(x*(1 + y)) - 
       (8*x*z2*H[1, x])/(1 + y) + (16*z2*H[1, x])/((1 + x)*(1 + y)) + 
       24*z*z2*H[1, x] - (96*z*z2*H[1, x])/(1 + x)^3 + 
       (144*z*z2*H[1, x])/(1 + x)^2 - (96*z*z2*H[1, x])/(1 + x) - 
       (48*z^2*z2*H[1, x])/(1 + x)^3 + (72*z^2*z2*H[1, x])/(1 + x)^2 - 
       (24*z^2*z2*H[1, x])/(1 + x) - (48*z2*H[1, x])/(1 + z) + 
       (384*z2*H[1, x])/((1 - x)^5*(1 + z)) - 
       (960*z2*H[1, x])/((1 - x)^4*(1 + z)) + 
       (864*z2*H[1, x])/((1 - x)^3*(1 + z)) - 
       (336*z2*H[1, x])/((1 - x)^2*(1 + z)) + 
       (128*z2*H[1, x])/((1 - x)*(1 + z)) + (8*z2*H[1, x])/(x*(1 + z)) - 
       (8*x*z2*H[1, x])/(1 + z) + (16*z2*H[1, x])/((1 + x)*(1 + z)) - 
       (128*H[-1, -1, x])/3 - 192*Lmu2m2*H[-1, -1, x] + 
       (1920*H[-1, -1, x])/(1 - x)^4 - (3840*H[-1, -1, x])/(1 - x)^3 + 
       (2304*H[-1, -1, x])/(1 - x)^2 - (384*H[-1, -1, x])/(1 - x) - 
       (192*H[-1, -1, x])/(1 + x)^4 - (128*Lmu2m2*H[-1, -1, x])/(1 + x)^4 + 
       (384*H[-1, -1, x])/(1 + x)^3 + (256*Lmu2m2*H[-1, -1, x])/(1 + x)^3 + 
       (128*H[-1, -1, x])/(3*(1 + x)^2) + 
       (256*Lmu2m2*H[-1, -1, x])/(1 + x)^2 - 
       (704*H[-1, -1, x])/(3*(1 + x)) - (384*Lmu2m2*H[-1, -1, x])/(1 + x) + 
       128*y*H[-1, -1, x] - (768*y*H[-1, -1, x])/(1 - x)^4 + 
       (1536*y*H[-1, -1, x])/(1 - x)^3 - (896*y*H[-1, -1, x])/(1 - x)^2 + 
       (128*y*H[-1, -1, x])/(1 - x) - (128*y*H[-1, -1, x])/(1 + x)^4 + 
       (256*y*H[-1, -1, x])/(1 + x)^3 - (192*y*H[-1, -1, x])/(1 + x)^2 + 
       (64*y*H[-1, -1, x])/(1 + x) + (384*y^2*H[-1, -1, x])/(1 - x)^4 - 
       (768*y^2*H[-1, -1, x])/(1 - x)^3 + (256*y^2*H[-1, -1, x])/(1 - x)^2 + 
       (128*y^2*H[-1, -1, x])/(1 - x) - (64*y^2*H[-1, -1, x])/(1 + x)^4 + 
       (128*y^2*H[-1, -1, x])/(1 + x)^3 - (64*y^2*H[-1, -1, x])/(1 + x)^2 - 
       (128*Lmu2m2*H[-1, -1, x])/(1 + y)^2 + (128*H[-1, -1, x])/(1 + y) + 
       (384*Lmu2m2*H[-1, -1, x])/(1 + y) - 
       (1536*H[-1, -1, x])/((1 - x)^4*(1 + y)) + 
       (3072*H[-1, -1, x])/((1 - x)^3*(1 + y)) - 
       (2048*H[-1, -1, x])/((1 - x)^2*(1 + y)) + 
       (512*H[-1, -1, x])/((1 - x)*(1 + y)) - 
       (80*H[-1, -1, x])/(3*x*(1 + y)) + 
       (64*Lmu2m2*H[-1, -1, x])/(x*(1 + y)) - 
       (80*x*H[-1, -1, x])/(3*(1 + y)) + 
       (64*Lmu2m2*x*H[-1, -1, x])/(1 + y) - 128*z*H[-1, -1, x] - 
       (256*z*H[-1, -1, x])/(1 + x)^4 - 
       (256*Lmu2m2*z*H[-1, -1, x])/(1 + x)^4 + 
       (512*z*H[-1, -1, x])/(1 + x)^3 + 
       (512*Lmu2m2*z*H[-1, -1, x])/(1 + x)^3 - 
       (640*z*H[-1, -1, x])/(1 + x)^2 - 
       (384*Lmu2m2*z*H[-1, -1, x])/(1 + x)^2 + 
       (384*z*H[-1, -1, x])/(1 + x) + (128*Lmu2m2*z*H[-1, -1, x])/(1 + x) - 
       (128*z^2*H[-1, -1, x])/(1 + x)^4 - 
       (128*Lmu2m2*z^2*H[-1, -1, x])/(1 + x)^4 + 
       (256*z^2*H[-1, -1, x])/(1 + x)^3 + 
       (256*Lmu2m2*z^2*H[-1, -1, x])/(1 + x)^3 - 
       (256*z^2*H[-1, -1, x])/(1 + x)^2 - 
       (128*Lmu2m2*z^2*H[-1, -1, x])/(1 + x)^2 + 
       (128*z^2*H[-1, -1, x])/(1 + x) - 
       (128*Lmu2m2*H[-1, -1, x])/(1 + z)^2 + (128*H[-1, -1, x])/(1 + z) + 
       (384*Lmu2m2*H[-1, -1, x])/(1 + z) - 
       (1536*H[-1, -1, x])/((1 - x)^4*(1 + z)) + 
       (3072*H[-1, -1, x])/((1 - x)^3*(1 + z)) - 
       (2048*H[-1, -1, x])/((1 - x)^2*(1 + z)) + 
       (512*H[-1, -1, x])/((1 - x)*(1 + z)) - 
       (80*H[-1, -1, x])/(3*x*(1 + z)) + 
       (64*Lmu2m2*H[-1, -1, x])/(x*(1 + z)) - 
       (80*x*H[-1, -1, x])/(3*(1 + z)) + 
       (64*Lmu2m2*x*H[-1, -1, x])/(1 + z) + 224*H[-1, y]*H[-1, -1, x] + 
       (320*H[-1, y]*H[-1, -1, x])/(1 + x)^4 - 
       (640*H[-1, y]*H[-1, -1, x])/(1 + x)^3 + 
       (192*H[-1, y]*H[-1, -1, x])/(1 + x)^2 + 
       (128*H[-1, y]*H[-1, -1, x])/(1 + x) + 
       (640*H[-1, y]*H[-1, -1, x])/(1 + y)^2 - 
       (576*H[-1, y]*H[-1, -1, x])/(1 + y) - 
       (96*H[-1, y]*H[-1, -1, x])/(x*(1 + y)) - 
       (96*x*H[-1, y]*H[-1, -1, x])/(1 + y) + 
       (640*z*H[-1, y]*H[-1, -1, x])/(1 + x)^4 - 
       (1280*z*H[-1, y]*H[-1, -1, x])/(1 + x)^3 + 
       (896*z*H[-1, y]*H[-1, -1, x])/(1 + x)^2 - 
       (256*z*H[-1, y]*H[-1, -1, x])/(1 + x) + 
       (320*z^2*H[-1, y]*H[-1, -1, x])/(1 + x)^4 - 
       (640*z^2*H[-1, y]*H[-1, -1, x])/(1 + x)^3 + 
       (320*z^2*H[-1, y]*H[-1, -1, x])/(1 + x)^2 + 
       288*H[-1, z]*H[-1, -1, x] + (320*H[-1, z]*H[-1, -1, x])/(1 + x)^4 - 
       (640*H[-1, z]*H[-1, -1, x])/(1 + x)^3 + 
       (320*H[-1, z]*H[-1, -1, x])/(1 + x)^2 + 
       (640*z*H[-1, z]*H[-1, -1, x])/(1 + x)^4 - 
       (1280*z*H[-1, z]*H[-1, -1, x])/(1 + x)^3 + 
       (1024*z*H[-1, z]*H[-1, -1, x])/(1 + x)^2 - 
       (384*z*H[-1, z]*H[-1, -1, x])/(1 + x) + 
       (320*z^2*H[-1, z]*H[-1, -1, x])/(1 + x)^4 - 
       (640*z^2*H[-1, z]*H[-1, -1, x])/(1 + x)^3 + 
       (320*z^2*H[-1, z]*H[-1, -1, x])/(1 + x)^2 + 
       (640*H[-1, z]*H[-1, -1, x])/(1 + z)^2 - 
       (576*H[-1, z]*H[-1, -1, x])/(1 + z) - 
       (96*H[-1, z]*H[-1, -1, x])/(x*(1 + z)) - 
       (96*x*H[-1, z]*H[-1, -1, x])/(1 + z) - (224*H[-1, -1, y])/3 + 
       (32*H[-1, -1, y])/(1 + x)^4 - (64*Lmu2m2*H[-1, -1, y])/(1 + x)^4 - 
       (64*H[-1, -1, y])/(1 + x)^3 + (128*Lmu2m2*H[-1, -1, y])/(1 + x)^3 + 
       (1040*H[-1, -1, y])/(3*(1 + x)^2) + 
       (320*Lmu2m2*H[-1, -1, y])/(1 + x)^2 - 
       (944*H[-1, -1, y])/(3*(1 + x)) - (384*Lmu2m2*H[-1, -1, y])/(1 + x) - 
       (16*H[-1, -1, y])/y^2 + (16*H[-1, -1, y])/((1 + x)^2*y^2) - 
       (16*H[-1, -1, y])/((1 + x)*y^2) + (48*H[-1, -1, y])/y - 
       (48*H[-1, -1, y])/((1 + x)^2*y) + (48*H[-1, -1, y])/((1 + x)*y) - 
       (64*y*H[-1, -1, y])/(1 + x)^4 + (128*y*H[-1, -1, y])/(1 + x)^3 - 
       (128*y*H[-1, -1, y])/(1 + x)^2 + (64*y*H[-1, -1, y])/(1 + x) - 
       (32*y^2*H[-1, -1, y])/(1 + x)^4 + (64*y^2*H[-1, -1, y])/(1 + x)^3 - 
       (32*y^2*H[-1, -1, y])/(1 + x)^2 - (256*H[-1, -1, y])/(1 + y)^2 - 
       (128*Lmu2m2*H[-1, -1, y])/(1 + y)^2 + (352*H[-1, -1, y])/(1 + y) + 
       (384*Lmu2m2*H[-1, -1, y])/(1 + y) + 
       (112*H[-1, -1, y])/(3*x*(1 + y)) + 
       (64*Lmu2m2*H[-1, -1, y])/(x*(1 + y)) + 
       (112*x*H[-1, -1, y])/(3*(1 + y)) + 
       (64*Lmu2m2*x*H[-1, -1, y])/(1 + y) + (128*z*H[-1, -1, y])/(1 + x)^4 - 
       (128*Lmu2m2*z*H[-1, -1, y])/(1 + x)^4 - 
       (256*z*H[-1, -1, y])/(1 + x)^3 + 
       (256*Lmu2m2*z*H[-1, -1, y])/(1 + x)^3 + 
       (880*z*H[-1, -1, y])/(3*(1 + x)^2) - 
       (496*z*H[-1, -1, y])/(3*(1 + x)) - 
       (128*Lmu2m2*z*H[-1, -1, y])/(1 + x) - (16*z*H[-1, -1, y])/y + 
       (64*z^2*H[-1, -1, y])/(1 + x)^4 - 
       (64*Lmu2m2*z^2*H[-1, -1, y])/(1 + x)^4 - 
       (128*z^2*H[-1, -1, y])/(1 + x)^3 + 
       (128*Lmu2m2*z^2*H[-1, -1, y])/(1 + x)^3 + 
       (64*z^2*H[-1, -1, y])/(1 + x)^2 - 
       (64*Lmu2m2*z^2*H[-1, -1, y])/(1 + x)^2 + 176*H[-1, x]*H[-1, -1, y] + 
       (256*H[-1, x]*H[-1, -1, y])/(1 + x)^4 - 
       (512*H[-1, x]*H[-1, -1, y])/(1 + x)^3 + 
       (128*H[-1, x]*H[-1, -1, y])/(1 + x)^2 + 
       (128*H[-1, x]*H[-1, -1, y])/(1 + x) + 
       (512*H[-1, x]*H[-1, -1, y])/(1 + y)^2 - 
       (480*H[-1, x]*H[-1, -1, y])/(1 + y) - 
       (80*H[-1, x]*H[-1, -1, y])/(x*(1 + y)) - 
       (80*x*H[-1, x]*H[-1, -1, y])/(1 + y) + 
       (512*z*H[-1, x]*H[-1, -1, y])/(1 + x)^4 - 
       (1024*z*H[-1, x]*H[-1, -1, y])/(1 + x)^3 + 
       (704*z*H[-1, x]*H[-1, -1, y])/(1 + x)^2 - 
       (192*z*H[-1, x]*H[-1, -1, y])/(1 + x) + 
       (256*z^2*H[-1, x]*H[-1, -1, y])/(1 + x)^4 - 
       (512*z^2*H[-1, x]*H[-1, -1, y])/(1 + x)^3 + 
       (256*z^2*H[-1, x]*H[-1, -1, y])/(1 + x)^2 - 16*H[0, x]*H[-1, -1, y] - 
       (32*H[0, x]*H[-1, -1, y])/(1 + x)^4 + 
       (64*H[0, x]*H[-1, -1, y])/(1 + x)^3 + 
       (32*H[0, x]*H[-1, -1, y])/(1 + x)^2 - 
       (64*H[0, x]*H[-1, -1, y])/(1 + x) - 
       (64*H[0, x]*H[-1, -1, y])/(1 + y)^2 + 
       (96*H[0, x]*H[-1, -1, y])/(1 + y) + 
       (16*H[0, x]*H[-1, -1, y])/(x*(1 + y)) + 
       (16*x*H[0, x]*H[-1, -1, y])/(1 + y) - 
       (64*z*H[0, x]*H[-1, -1, y])/(1 + x)^4 + 
       (128*z*H[0, x]*H[-1, -1, y])/(1 + x)^3 - 
       (64*z*H[0, x]*H[-1, -1, y])/(1 + x)^2 - 
       (32*z^2*H[0, x]*H[-1, -1, y])/(1 + x)^4 + 
       (64*z^2*H[0, x]*H[-1, -1, y])/(1 + x)^3 - 
       (32*z^2*H[0, x]*H[-1, -1, y])/(1 + x)^2 - 144*H[-1, -1, z] - 
       192*Lmu2m2*H[-1, -1, z] + (32*H[-1, -1, z])/(1 + x)^4 - 
       (64*Lmu2m2*H[-1, -1, z])/(1 + x)^4 - (64*H[-1, -1, z])/(1 + x)^3 + 
       (128*Lmu2m2*H[-1, -1, z])/(1 + x)^3 + (208*H[-1, -1, z])/(1 + x)^2 - 
       (64*Lmu2m2*H[-1, -1, z])/(1 + x)^2 - (176*H[-1, -1, z])/(1 + x) - 
       (64*y*H[-1, -1, z])/(1 + x)^4 + (128*y*H[-1, -1, z])/(1 + x)^3 - 
       (64*y*H[-1, -1, z])/(1 + x)^2 - (32*y^2*H[-1, -1, z])/(1 + x)^4 + 
       (64*y^2*H[-1, -1, z])/(1 + x)^3 - (32*y^2*H[-1, -1, z])/(1 + x)^2 - 
       (16*H[-1, -1, z])/z^2 + (16*H[-1, -1, z])/((1 + x)^2*z^2) - 
       (16*H[-1, -1, z])/((1 + x)*z^2) + (48*H[-1, -1, z])/z - 
       (48*H[-1, -1, z])/((1 + x)^2*z) + (48*H[-1, -1, z])/((1 + x)*z) - 
       (16*y*H[-1, -1, z])/z + (128*z*H[-1, -1, z])/(1 + x)^4 - 
       (128*Lmu2m2*z*H[-1, -1, z])/(1 + x)^4 - 
       (256*z*H[-1, -1, z])/(1 + x)^3 + 
       (256*Lmu2m2*z*H[-1, -1, z])/(1 + x)^3 + 
       (272*z*H[-1, -1, z])/(3*(1 + x)^2) - 
       (384*Lmu2m2*z*H[-1, -1, z])/(1 + x)^2 + 
       (112*z*H[-1, -1, z])/(3*(1 + x)) + 
       (256*Lmu2m2*z*H[-1, -1, z])/(1 + x) + 
       (64*z^2*H[-1, -1, z])/(1 + x)^4 - 
       (64*Lmu2m2*z^2*H[-1, -1, z])/(1 + x)^4 - 
       (128*z^2*H[-1, -1, z])/(1 + x)^3 + 
       (128*Lmu2m2*z^2*H[-1, -1, z])/(1 + x)^3 + 
       (64*z^2*H[-1, -1, z])/(1 + x)^2 - 
       (64*Lmu2m2*z^2*H[-1, -1, z])/(1 + x)^2 - 
       (256*H[-1, -1, z])/(1 + z)^2 - (128*Lmu2m2*H[-1, -1, z])/(1 + z)^2 + 
       (352*H[-1, -1, z])/(1 + z) + (384*Lmu2m2*H[-1, -1, z])/(1 + z) + 
       (112*H[-1, -1, z])/(3*x*(1 + z)) + 
       (64*Lmu2m2*H[-1, -1, z])/(x*(1 + z)) + 
       (112*x*H[-1, -1, z])/(3*(1 + z)) + 
       (64*Lmu2m2*x*H[-1, -1, z])/(1 + z) + 240*H[-1, x]*H[-1, -1, z] + 
       (256*H[-1, x]*H[-1, -1, z])/(1 + x)^4 - 
       (512*H[-1, x]*H[-1, -1, z])/(1 + x)^3 + 
       (256*H[-1, x]*H[-1, -1, z])/(1 + x)^2 + 
       (512*z*H[-1, x]*H[-1, -1, z])/(1 + x)^4 - 
       (1024*z*H[-1, x]*H[-1, -1, z])/(1 + x)^3 + 
       (832*z*H[-1, x]*H[-1, -1, z])/(1 + x)^2 - 
       (320*z*H[-1, x]*H[-1, -1, z])/(1 + x) + 
       (256*z^2*H[-1, x]*H[-1, -1, z])/(1 + x)^4 - 
       (512*z^2*H[-1, x]*H[-1, -1, z])/(1 + x)^3 + 
       (256*z^2*H[-1, x]*H[-1, -1, z])/(1 + x)^2 + 
       (512*H[-1, x]*H[-1, -1, z])/(1 + z)^2 - 
       (480*H[-1, x]*H[-1, -1, z])/(1 + z) - 
       (80*H[-1, x]*H[-1, -1, z])/(x*(1 + z)) - 
       (80*x*H[-1, x]*H[-1, -1, z])/(1 + z) - 48*H[0, x]*H[-1, -1, z] - 
       (32*H[0, x]*H[-1, -1, z])/(1 + x)^4 + 
       (64*H[0, x]*H[-1, -1, z])/(1 + x)^3 - 
       (32*H[0, x]*H[-1, -1, z])/(1 + x)^2 - 
       (64*z*H[0, x]*H[-1, -1, z])/(1 + x)^4 + 
       (128*z*H[0, x]*H[-1, -1, z])/(1 + x)^3 - 
       (128*z*H[0, x]*H[-1, -1, z])/(1 + x)^2 + 
       (64*z*H[0, x]*H[-1, -1, z])/(1 + x) - 
       (32*z^2*H[0, x]*H[-1, -1, z])/(1 + x)^4 + 
       (64*z^2*H[0, x]*H[-1, -1, z])/(1 + x)^3 - 
       (32*z^2*H[0, x]*H[-1, -1, z])/(1 + x)^2 - 
       (64*H[0, x]*H[-1, -1, z])/(1 + z)^2 + 
       (96*H[0, x]*H[-1, -1, z])/(1 + z) + 
       (16*H[0, x]*H[-1, -1, z])/(x*(1 + z)) + 
       (16*x*H[0, x]*H[-1, -1, z])/(1 + z) + (64*H[-1, 0, x])/3 + 
       96*Lmu2m2*H[-1, 0, x] - (960*H[-1, 0, x])/(1 - x)^4 + 
       (1920*H[-1, 0, x])/(1 - x)^3 - (1152*H[-1, 0, x])/(1 - x)^2 + 
       (192*H[-1, 0, x])/(1 - x) + (96*H[-1, 0, x])/(1 + x)^4 + 
       (64*Lmu2m2*H[-1, 0, x])/(1 + x)^4 - (192*H[-1, 0, x])/(1 + x)^3 - 
       (128*Lmu2m2*H[-1, 0, x])/(1 + x)^3 - (64*H[-1, 0, x])/(3*(1 + x)^2) - 
       (128*Lmu2m2*H[-1, 0, x])/(1 + x)^2 + (352*H[-1, 0, x])/(3*(1 + x)) + 
       (192*Lmu2m2*H[-1, 0, x])/(1 + x) - 64*y*H[-1, 0, x] + 
       (384*y*H[-1, 0, x])/(1 - x)^4 - (768*y*H[-1, 0, x])/(1 - x)^3 + 
       (448*y*H[-1, 0, x])/(1 - x)^2 - (64*y*H[-1, 0, x])/(1 - x) + 
       (64*y*H[-1, 0, x])/(1 + x)^4 - (128*y*H[-1, 0, x])/(1 + x)^3 + 
       (96*y*H[-1, 0, x])/(1 + x)^2 - (32*y*H[-1, 0, x])/(1 + x) - 
       (192*y^2*H[-1, 0, x])/(1 - x)^4 + (384*y^2*H[-1, 0, x])/(1 - x)^3 - 
       (128*y^2*H[-1, 0, x])/(1 - x)^2 - (64*y^2*H[-1, 0, x])/(1 - x) + 
       (32*y^2*H[-1, 0, x])/(1 + x)^4 - (64*y^2*H[-1, 0, x])/(1 + x)^3 + 
       (32*y^2*H[-1, 0, x])/(1 + x)^2 + (64*Lmu2m2*H[-1, 0, x])/(1 + y)^2 - 
       (64*H[-1, 0, x])/(1 + y) - (192*Lmu2m2*H[-1, 0, x])/(1 + y) + 
       (768*H[-1, 0, x])/((1 - x)^4*(1 + y)) - 
       (1536*H[-1, 0, x])/((1 - x)^3*(1 + y)) + 
       (1024*H[-1, 0, x])/((1 - x)^2*(1 + y)) - 
       (256*H[-1, 0, x])/((1 - x)*(1 + y)) + 
       (40*H[-1, 0, x])/(3*x*(1 + y)) - 
       (32*Lmu2m2*H[-1, 0, x])/(x*(1 + y)) + 
       (40*x*H[-1, 0, x])/(3*(1 + y)) - (32*Lmu2m2*x*H[-1, 0, x])/(1 + y) + 
       64*z*H[-1, 0, x] + (128*z*H[-1, 0, x])/(1 + x)^4 + 
       (128*Lmu2m2*z*H[-1, 0, x])/(1 + x)^4 - 
       (256*z*H[-1, 0, x])/(1 + x)^3 - 
       (256*Lmu2m2*z*H[-1, 0, x])/(1 + x)^3 + 
       (320*z*H[-1, 0, x])/(1 + x)^2 + 
       (192*Lmu2m2*z*H[-1, 0, x])/(1 + x)^2 - (192*z*H[-1, 0, x])/(1 + x) - 
       (64*Lmu2m2*z*H[-1, 0, x])/(1 + x) + (64*z^2*H[-1, 0, x])/(1 + x)^4 + 
       (64*Lmu2m2*z^2*H[-1, 0, x])/(1 + x)^4 - 
       (128*z^2*H[-1, 0, x])/(1 + x)^3 - 
       (128*Lmu2m2*z^2*H[-1, 0, x])/(1 + x)^3 + 
       (128*z^2*H[-1, 0, x])/(1 + x)^2 + 
       (64*Lmu2m2*z^2*H[-1, 0, x])/(1 + x)^2 - 
       (64*z^2*H[-1, 0, x])/(1 + x) + (64*Lmu2m2*H[-1, 0, x])/(1 + z)^2 - 
       (64*H[-1, 0, x])/(1 + z) - (192*Lmu2m2*H[-1, 0, x])/(1 + z) + 
       (768*H[-1, 0, x])/((1 - x)^4*(1 + z)) - 
       (1536*H[-1, 0, x])/((1 - x)^3*(1 + z)) + 
       (1024*H[-1, 0, x])/((1 - x)^2*(1 + z)) - 
       (256*H[-1, 0, x])/((1 - x)*(1 + z)) + 
       (40*H[-1, 0, x])/(3*x*(1 + z)) - 
       (32*Lmu2m2*H[-1, 0, x])/(x*(1 + z)) + 
       (40*x*H[-1, 0, x])/(3*(1 + z)) - (32*Lmu2m2*x*H[-1, 0, x])/(1 + z) - 
       160*H[-1, y]*H[-1, 0, x] - (224*H[-1, y]*H[-1, 0, x])/(1 + x)^4 + 
       (448*H[-1, y]*H[-1, 0, x])/(1 + x)^3 - 
       (160*H[-1, y]*H[-1, 0, x])/(1 + x)^2 - 
       (64*H[-1, y]*H[-1, 0, x])/(1 + x) - 
       (448*H[-1, y]*H[-1, 0, x])/(1 + y)^2 + 
       (384*H[-1, y]*H[-1, 0, x])/(1 + y) + 
       (64*H[-1, y]*H[-1, 0, x])/(x*(1 + y)) + 
       (64*x*H[-1, y]*H[-1, 0, x])/(1 + y) - 
       (448*z*H[-1, y]*H[-1, 0, x])/(1 + x)^4 + 
       (896*z*H[-1, y]*H[-1, 0, x])/(1 + x)^3 - 
       (640*z*H[-1, y]*H[-1, 0, x])/(1 + x)^2 + 
       (192*z*H[-1, y]*H[-1, 0, x])/(1 + x) - 
       (224*z^2*H[-1, y]*H[-1, 0, x])/(1 + x)^4 + 
       (448*z^2*H[-1, y]*H[-1, 0, x])/(1 + x)^3 - 
       (224*z^2*H[-1, y]*H[-1, 0, x])/(1 + x)^2 - 192*H[-1, z]*H[-1, 0, x] - 
       (224*H[-1, z]*H[-1, 0, x])/(1 + x)^4 + 
       (448*H[-1, z]*H[-1, 0, x])/(1 + x)^3 - 
       (224*H[-1, z]*H[-1, 0, x])/(1 + x)^2 - 
       (448*z*H[-1, z]*H[-1, 0, x])/(1 + x)^4 + 
       (896*z*H[-1, z]*H[-1, 0, x])/(1 + x)^3 - 
       (704*z*H[-1, z]*H[-1, 0, x])/(1 + x)^2 + 
       (256*z*H[-1, z]*H[-1, 0, x])/(1 + x) - 
       (224*z^2*H[-1, z]*H[-1, 0, x])/(1 + x)^4 + 
       (448*z^2*H[-1, z]*H[-1, 0, x])/(1 + x)^3 - 
       (224*z^2*H[-1, z]*H[-1, 0, x])/(1 + x)^2 - 
       (448*H[-1, z]*H[-1, 0, x])/(1 + z)^2 + 
       (384*H[-1, z]*H[-1, 0, x])/(1 + z) + 
       (64*H[-1, z]*H[-1, 0, x])/(x*(1 + z)) + 
       (64*x*H[-1, z]*H[-1, 0, x])/(1 + z) - 24*H[0, x]*H[-1, 0, y] - 
       (32*H[0, x]*H[-1, 0, y])/(1 + x)^4 + 
       (64*H[0, x]*H[-1, 0, y])/(1 + x)^3 - 
       (32*H[0, x]*H[-1, 0, y])/(1 + x)^2 - 
       (64*H[0, x]*H[-1, 0, y])/(1 + y)^2 + 
       (48*H[0, x]*H[-1, 0, y])/(1 + y) + 
       (8*H[0, x]*H[-1, 0, y])/(x*(1 + y)) + 
       (8*x*H[0, x]*H[-1, 0, y])/(1 + y) - 
       (64*z*H[0, x]*H[-1, 0, y])/(1 + x)^4 + 
       (128*z*H[0, x]*H[-1, 0, y])/(1 + x)^3 - 
       (96*z*H[0, x]*H[-1, 0, y])/(1 + x)^2 + 
       (32*z*H[0, x]*H[-1, 0, y])/(1 + x) - 
       (32*z^2*H[0, x]*H[-1, 0, y])/(1 + x)^4 + 
       (64*z^2*H[0, x]*H[-1, 0, y])/(1 + x)^3 - 
       (32*z^2*H[0, x]*H[-1, 0, y])/(1 + x)^2 - 24*H[0, x]*H[-1, 0, z] - 
       (32*H[0, x]*H[-1, 0, z])/(1 + x)^4 + 
       (64*H[0, x]*H[-1, 0, z])/(1 + x)^3 - 
       (32*H[0, x]*H[-1, 0, z])/(1 + x)^2 - 
       (64*z*H[0, x]*H[-1, 0, z])/(1 + x)^4 + 
       (128*z*H[0, x]*H[-1, 0, z])/(1 + x)^3 - 
       (96*z*H[0, x]*H[-1, 0, z])/(1 + x)^2 + 
       (32*z*H[0, x]*H[-1, 0, z])/(1 + x) - 
       (32*z^2*H[0, x]*H[-1, 0, z])/(1 + x)^4 + 
       (64*z^2*H[0, x]*H[-1, 0, z])/(1 + x)^3 - 
       (32*z^2*H[0, x]*H[-1, 0, z])/(1 + x)^2 - 
       (64*H[0, x]*H[-1, 0, z])/(1 + z)^2 + 
       (48*H[0, x]*H[-1, 0, z])/(1 + z) + 
       (8*H[0, x]*H[-1, 0, z])/(x*(1 + z)) + 
       (8*x*H[0, x]*H[-1, 0, z])/(1 + z) + (64*H[0, -1, x])/3 + 
       192*Lmu2m2*H[0, -1, x] - (320*H[0, -1, x])/(1 - x)^5 - 
       (960*Lmu2m2*H[0, -1, x])/(1 - x)^5 - (160*H[0, -1, x])/(1 - x)^4 + 
       (2400*Lmu2m2*H[0, -1, x])/(1 - x)^4 + 
       (4528*H[0, -1, x])/(3*(1 - x)^3) - 
       (2032*Lmu2m2*H[0, -1, x])/(1 - x)^3 - (1336*H[0, -1, x])/(1 - x)^2 + 
       (648*Lmu2m2*H[0, -1, x])/(1 - x)^2 + (860*H[0, -1, x])/(3*(1 - x)) - 
       (260*Lmu2m2*H[0, -1, x])/(1 - x) + (96*H[0, -1, x])/(1 + x)^4 + 
       (64*Lmu2m2*H[0, -1, x])/(1 + x)^4 - (256*H[0, -1, x])/(1 + x)^3 - 
       (224*Lmu2m2*H[0, -1, x])/(1 + x)^3 + 
       (224*H[0, -1, x])/(3*(1 + x)^2) + (16*Lmu2m2*H[0, -1, x])/(1 + x)^2 + 
       (316*H[0, -1, x])/(3*(1 + x)) + (156*Lmu2m2*H[0, -1, x])/(1 + x) - 
       96*y*H[0, -1, x] - 48*Lmu2m2*y*H[0, -1, x] + 
       (128*y*H[0, -1, x])/(1 - x)^5 + 
       (384*Lmu2m2*y*H[0, -1, x])/(1 - x)^5 + (64*y*H[0, -1, x])/(1 - x)^4 - 
       (960*Lmu2m2*y*H[0, -1, x])/(1 - x)^4 - 
       (1568*y*H[0, -1, x])/(3*(1 - x)^3) + 
       (800*Lmu2m2*y*H[0, -1, x])/(1 - x)^3 + 
       (400*y*H[0, -1, x])/(1 - x)^2 - 
       (240*Lmu2m2*y*H[0, -1, x])/(1 - x)^2 - (56*y*H[0, -1, x])/(1 - x) + 
       (24*Lmu2m2*y*H[0, -1, x])/(1 - x) + (64*y*H[0, -1, x])/(1 + x)^4 - 
       (128*y*H[0, -1, x])/(1 + x)^3 + (96*y*H[0, -1, x])/(1 + x)^2 + 
       (56*y*H[0, -1, x])/(3*(1 + x)) + (88*Lmu2m2*y*H[0, -1, x])/(1 + x) - 
       (64*y^2*H[0, -1, x])/(1 - x)^5 - 
       (192*Lmu2m2*y^2*H[0, -1, x])/(1 - x)^5 - 
       (32*y^2*H[0, -1, x])/(1 - x)^4 + 
       (480*Lmu2m2*y^2*H[0, -1, x])/(1 - x)^4 + 
       (880*y^2*H[0, -1, x])/(3*(1 - x)^3) - 
       (304*Lmu2m2*y^2*H[0, -1, x])/(1 - x)^3 - 
       (152*y^2*H[0, -1, x])/(1 - x)^2 - 
       (24*Lmu2m2*y^2*H[0, -1, x])/(1 - x)^2 - 
       (212*y^2*H[0, -1, x])/(3*(1 - x)) - 
       (4*Lmu2m2*y^2*H[0, -1, x])/(1 - x) + (32*y^2*H[0, -1, x])/(1 + x)^4 - 
       (64*y^2*H[0, -1, x])/(1 + x)^3 + (32*y^2*H[0, -1, x])/(1 + x)^2 + 
       (76*y^2*H[0, -1, x])/(3*(1 + x)) + 
       (44*Lmu2m2*y^2*H[0, -1, x])/(1 + x) + 
       (64*Lmu2m2*H[0, -1, x])/(1 + y)^2 - (32*H[0, -1, x])/(1 + y) - 
       (288*Lmu2m2*H[0, -1, x])/(1 + y) + 
       (256*H[0, -1, x])/((1 - x)^5*(1 + y)) + 
       (768*Lmu2m2*H[0, -1, x])/((1 - x)^5*(1 + y)) + 
       (128*H[0, -1, x])/((1 - x)^4*(1 + y)) - 
       (1920*Lmu2m2*H[0, -1, x])/((1 - x)^4*(1 + y)) - 
       (1216*H[0, -1, x])/((1 - x)^3*(1 + y)) + 
       (1728*Lmu2m2*H[0, -1, x])/((1 - x)^3*(1 + y)) + 
       (1184*H[0, -1, x])/((1 - x)^2*(1 + y)) - 
       (672*Lmu2m2*H[0, -1, x])/((1 - x)^2*(1 + y)) - 
       (1360*H[0, -1, x])/(3*(1 - x)*(1 + y)) + 
       (256*Lmu2m2*H[0, -1, x])/((1 - x)*(1 + y)) + 
       (16*H[0, -1, x])/(x*(1 + y)) - (16*Lmu2m2*H[0, -1, x])/(x*(1 + y)) + 
       (32*x*H[0, -1, x])/(3*(1 + y)) - (48*Lmu2m2*x*H[0, -1, x])/(1 + y) + 
       (112*H[0, -1, x])/(3*(1 + x)*(1 + y)) + 
       (32*Lmu2m2*H[0, -1, x])/((1 + x)*(1 + y)) + 96*z*H[0, -1, x] + 
       48*Lmu2m2*z*H[0, -1, x] + (128*z*H[0, -1, x])/(1 + x)^4 + 
       (128*Lmu2m2*z*H[0, -1, x])/(1 + x)^4 - 
       (384*z*H[0, -1, x])/(1 + x)^3 - 
       (448*Lmu2m2*z*H[0, -1, x])/(1 + x)^3 + 
       (512*z*H[0, -1, x])/(1 + x)^2 + 
       (480*Lmu2m2*z*H[0, -1, x])/(1 + x)^2 - (320*z*H[0, -1, x])/(1 + x) - 
       (256*Lmu2m2*z*H[0, -1, x])/(1 + x) + (64*z^2*H[0, -1, x])/(1 + x)^4 + 
       (64*Lmu2m2*z^2*H[0, -1, x])/(1 + x)^4 - 
       (192*z^2*H[0, -1, x])/(1 + x)^3 - 
       (224*Lmu2m2*z^2*H[0, -1, x])/(1 + x)^3 + 
       (224*z^2*H[0, -1, x])/(1 + x)^2 + 
       (208*Lmu2m2*z^2*H[0, -1, x])/(1 + x)^2 - 
       (96*z^2*H[0, -1, x])/(1 + x) - (48*Lmu2m2*z^2*H[0, -1, x])/(1 + x) + 
       (64*Lmu2m2*H[0, -1, x])/(1 + z)^2 - (32*H[0, -1, x])/(1 + z) - 
       (288*Lmu2m2*H[0, -1, x])/(1 + z) + 
       (256*H[0, -1, x])/((1 - x)^5*(1 + z)) + 
       (768*Lmu2m2*H[0, -1, x])/((1 - x)^5*(1 + z)) + 
       (128*H[0, -1, x])/((1 - x)^4*(1 + z)) - 
       (1920*Lmu2m2*H[0, -1, x])/((1 - x)^4*(1 + z)) - 
       (1216*H[0, -1, x])/((1 - x)^3*(1 + z)) + 
       (1728*Lmu2m2*H[0, -1, x])/((1 - x)^3*(1 + z)) + 
       (1184*H[0, -1, x])/((1 - x)^2*(1 + z)) - 
       (672*Lmu2m2*H[0, -1, x])/((1 - x)^2*(1 + z)) - 
       (1360*H[0, -1, x])/(3*(1 - x)*(1 + z)) + 
       (256*Lmu2m2*H[0, -1, x])/((1 - x)*(1 + z)) + 
       (16*H[0, -1, x])/(x*(1 + z)) - (16*Lmu2m2*H[0, -1, x])/(x*(1 + z)) + 
       (32*x*H[0, -1, x])/(3*(1 + z)) - (48*Lmu2m2*x*H[0, -1, x])/(1 + z) + 
       (112*H[0, -1, x])/(3*(1 + x)*(1 + z)) + 
       (32*Lmu2m2*H[0, -1, x])/((1 + x)*(1 + z)) - 
       192*H[-1, y]*H[0, -1, x] + (336*H[-1, y]*H[0, -1, x])/(1 - x)^5 - 
       (840*H[-1, y]*H[0, -1, x])/(1 - x)^4 + 
       (748*H[-1, y]*H[0, -1, x])/(1 - x)^3 - 
       (282*H[-1, y]*H[0, -1, x])/(1 - x)^2 + 
       (93*H[-1, y]*H[0, -1, x])/(1 - x) - 
       (224*H[-1, y]*H[0, -1, x])/(1 + x)^4 + 
       (488*H[-1, y]*H[0, -1, x])/(1 + x)^3 - 
       (220*H[-1, y]*H[0, -1, x])/(1 + x)^2 - 
       (35*H[-1, y]*H[0, -1, x])/(1 + x) + 12*y*H[-1, y]*H[0, -1, x] - 
       (192*y*H[-1, y]*H[0, -1, x])/(1 - x)^5 + 
       (480*y*H[-1, y]*H[0, -1, x])/(1 - x)^4 - 
       (392*y*H[-1, y]*H[0, -1, x])/(1 - x)^3 + 
       (108*y*H[-1, y]*H[0, -1, x])/(1 - x)^2 - 
       (10*y*H[-1, y]*H[0, -1, x])/(1 - x) - 
       (18*y*H[-1, y]*H[0, -1, x])/(1 + x) + 
       (48*y^2*H[-1, y]*H[0, -1, x])/(1 - x)^5 - 
       (120*y^2*H[-1, y]*H[0, -1, x])/(1 - x)^4 + 
       (76*y^2*H[-1, y]*H[0, -1, x])/(1 - x)^3 + 
       (6*y^2*H[-1, y]*H[0, -1, x])/(1 - x)^2 + 
       (y^2*H[-1, y]*H[0, -1, x])/(1 - x) - 
       (11*y^2*H[-1, y]*H[0, -1, x])/(1 + x) - 
       (448*H[-1, y]*H[0, -1, x])/(1 + y)^2 + 
       (432*H[-1, y]*H[0, -1, x])/(1 + y) - 
       (384*H[-1, y]*H[0, -1, x])/((1 - x)^5*(1 + y)) + 
       (960*H[-1, y]*H[0, -1, x])/((1 - x)^4*(1 + y)) - 
       (864*H[-1, y]*H[0, -1, x])/((1 - x)^3*(1 + y)) + 
       (336*H[-1, y]*H[0, -1, x])/((1 - x)^2*(1 + y)) - 
       (128*H[-1, y]*H[0, -1, x])/((1 - x)*(1 + y)) + 
       (56*H[-1, y]*H[0, -1, x])/(x*(1 + y)) + 
       (72*x*H[-1, y]*H[0, -1, x])/(1 + y) - 
       (16*H[-1, y]*H[0, -1, x])/((1 + x)*(1 + y)) - 
       12*z*H[-1, y]*H[0, -1, x] - (448*z*H[-1, y]*H[0, -1, x])/(1 + x)^4 + 
       (960*z*H[-1, y]*H[0, -1, x])/(1 + x)^3 - 
       (736*z*H[-1, y]*H[0, -1, x])/(1 + x)^2 + 
       (248*z*H[-1, y]*H[0, -1, x])/(1 + x) - 
       (224*z^2*H[-1, y]*H[0, -1, x])/(1 + x)^4 + 
       (472*z^2*H[-1, y]*H[0, -1, x])/(1 + x)^3 - 
       (260*z^2*H[-1, y]*H[0, -1, x])/(1 + x)^2 + 
       (12*z^2*H[-1, y]*H[0, -1, x])/(1 + x) - 208*H[-1, z]*H[0, -1, x] + 
       (144*H[-1, z]*H[0, -1, x])/(1 - x)^5 - 
       (360*H[-1, z]*H[0, -1, x])/(1 - x)^4 + 
       (268*H[-1, z]*H[0, -1, x])/(1 - x)^3 - 
       (42*H[-1, z]*H[0, -1, x])/(1 - x)^2 + 
       (37*H[-1, z]*H[0, -1, x])/(1 - x) - 
       (224*H[-1, z]*H[0, -1, x])/(1 + x)^4 + 
       (456*H[-1, z]*H[0, -1, x])/(1 + x)^3 - 
       (236*H[-1, z]*H[0, -1, x])/(1 + x)^2 - 
       (11*H[-1, z]*H[0, -1, x])/(1 + x) + 12*y*H[-1, z]*H[0, -1, x] - 
       (8*y*H[-1, z]*H[0, -1, x])/(1 - x)^3 + 
       (12*y*H[-1, z]*H[0, -1, x])/(1 - x)^2 - 
       (2*y*H[-1, z]*H[0, -1, x])/(1 - x) - 
       (26*y*H[-1, z]*H[0, -1, x])/(1 + x) + 
       (48*y^2*H[-1, z]*H[0, -1, x])/(1 - x)^5 - 
       (120*y^2*H[-1, z]*H[0, -1, x])/(1 - x)^4 + 
       (76*y^2*H[-1, z]*H[0, -1, x])/(1 - x)^3 + 
       (6*y^2*H[-1, z]*H[0, -1, x])/(1 - x)^2 + 
       (y^2*H[-1, z]*H[0, -1, x])/(1 - x) - 
       (11*y^2*H[-1, z]*H[0, -1, x])/(1 + x) - 12*z*H[-1, z]*H[0, -1, x] - 
       (448*z*H[-1, z]*H[0, -1, x])/(1 + x)^4 + 
       (928*z*H[-1, z]*H[0, -1, x])/(1 + x)^3 - 
       (752*z*H[-1, z]*H[0, -1, x])/(1 + x)^2 + 
       (296*z*H[-1, z]*H[0, -1, x])/(1 + x) - 
       (224*z^2*H[-1, z]*H[0, -1, x])/(1 + x)^4 + 
       (472*z^2*H[-1, z]*H[0, -1, x])/(1 + x)^3 - 
       (260*z^2*H[-1, z]*H[0, -1, x])/(1 + x)^2 + 
       (12*z^2*H[-1, z]*H[0, -1, x])/(1 + x) - 
       (448*H[-1, z]*H[0, -1, x])/(1 + z)^2 + 
       (432*H[-1, z]*H[0, -1, x])/(1 + z) - 
       (384*H[-1, z]*H[0, -1, x])/((1 - x)^5*(1 + z)) + 
       (960*H[-1, z]*H[0, -1, x])/((1 - x)^4*(1 + z)) - 
       (864*H[-1, z]*H[0, -1, x])/((1 - x)^3*(1 + z)) + 
       (336*H[-1, z]*H[0, -1, x])/((1 - x)^2*(1 + z)) - 
       (128*H[-1, z]*H[0, -1, x])/((1 - x)*(1 + z)) + 
       (56*H[-1, z]*H[0, -1, x])/(x*(1 + z)) + 
       (72*x*H[-1, z]*H[0, -1, x])/(1 + z) - 
       (16*H[-1, z]*H[0, -1, x])/((1 + x)*(1 + z)) + (64*H[0, -1, y])/3 - 
       16*Lmu2m2*H[0, -1, y] - (460*H[0, -1, y])/(3*(1 + x)^2) - 
       (128*Lmu2m2*H[0, -1, y])/(1 + x)^2 + (460*H[0, -1, y])/(3*(1 + x)) + 
       (128*Lmu2m2*H[0, -1, y])/(1 + x) + (4*H[0, -1, y])/y^2 - 
       (4*H[0, -1, y])/((1 + x)^2*y^2) + (4*H[0, -1, y])/((1 + x)*y^2) - 
       (12*H[0, -1, y])/y + (12*H[0, -1, y])/((1 + x)^2*y) - 
       (12*H[0, -1, y])/((1 + x)*y) + (64*H[0, -1, y])/(1 + y)^2 - 
       (144*H[0, -1, y])/(1 + y) - (96*Lmu2m2*H[0, -1, y])/(1 + y) - 
       (56*H[0, -1, y])/(3*x*(1 + y)) - 
       (16*Lmu2m2*H[0, -1, y])/(x*(1 + y)) - 
       (56*x*H[0, -1, y])/(3*(1 + y)) - (16*Lmu2m2*x*H[0, -1, y])/(1 + y) - 
       (188*z*H[0, -1, y])/(3*(1 + x)^2) - 
       (64*Lmu2m2*z*H[0, -1, y])/(1 + x)^2 + 
       (188*z*H[0, -1, y])/(3*(1 + x)) + (64*Lmu2m2*z*H[0, -1, y])/(1 + x) + 
       (4*z*H[0, -1, y])/y + 8*H[-1, x]*H[0, -1, y] + 
       (64*H[-1, x]*H[0, -1, y])/(1 + x)^2 - 
       (64*H[-1, x]*H[0, -1, y])/(1 + x) + 
       (48*H[-1, x]*H[0, -1, y])/(1 + y) + 
       (8*H[-1, x]*H[0, -1, y])/(x*(1 + y)) + 
       (8*x*H[-1, x]*H[0, -1, y])/(1 + y) + 
       (32*z*H[-1, x]*H[0, -1, y])/(1 + x)^2 - 
       (32*z*H[-1, x]*H[0, -1, y])/(1 + x) - 28*H[0, x]*H[0, -1, y] - 
       (32*H[0, x]*H[0, -1, y])/(1 + x)^4 + 
       (64*H[0, x]*H[0, -1, y])/(1 + x)^3 - 
       (64*H[0, x]*H[0, -1, y])/(1 + x)^2 + 
       (32*H[0, x]*H[0, -1, y])/(1 + x) - 
       (64*H[0, x]*H[0, -1, y])/(1 + y)^2 + 
       (24*H[0, x]*H[0, -1, y])/(1 + y) + 
       (4*H[0, x]*H[0, -1, y])/(x*(1 + y)) + 
       (4*x*H[0, x]*H[0, -1, y])/(1 + y) - 
       (64*z*H[0, x]*H[0, -1, y])/(1 + x)^4 + 
       (128*z*H[0, x]*H[0, -1, y])/(1 + x)^3 - 
       (112*z*H[0, x]*H[0, -1, y])/(1 + x)^2 + 
       (48*z*H[0, x]*H[0, -1, y])/(1 + x) - 
       (32*z^2*H[0, x]*H[0, -1, y])/(1 + x)^4 + 
       (64*z^2*H[0, x]*H[0, -1, y])/(1 + x)^3 - 
       (32*z^2*H[0, x]*H[0, -1, y])/(1 + x)^2 + 84*H[0, -1, z] + 
       48*Lmu2m2*H[0, -1, z] - (28*H[0, -1, z])/(1 + x)^2 + 
       (28*H[0, -1, z])/(1 + x) + (4*H[0, -1, z])/z^2 - 
       (4*H[0, -1, z])/((1 + x)^2*z^2) + (4*H[0, -1, z])/((1 + x)*z^2) - 
       (12*H[0, -1, z])/z + (12*H[0, -1, z])/((1 + x)^2*z) - 
       (12*H[0, -1, z])/((1 + x)*z) + (4*y*H[0, -1, z])/z + 
       (188*z*H[0, -1, z])/(3*(1 + x)^2) + 
       (64*Lmu2m2*z*H[0, -1, z])/(1 + x)^2 - 
       (188*z*H[0, -1, z])/(3*(1 + x)) - (64*Lmu2m2*z*H[0, -1, z])/(1 + x) + 
       (64*H[0, -1, z])/(1 + z)^2 - (144*H[0, -1, z])/(1 + z) - 
       (96*Lmu2m2*H[0, -1, z])/(1 + z) - (56*H[0, -1, z])/(3*x*(1 + z)) - 
       (16*Lmu2m2*H[0, -1, z])/(x*(1 + z)) - 
       (56*x*H[0, -1, z])/(3*(1 + z)) - (16*Lmu2m2*x*H[0, -1, z])/(1 + z) - 
       24*H[-1, x]*H[0, -1, z] - (32*z*H[-1, x]*H[0, -1, z])/(1 + x)^2 + 
       (32*z*H[-1, x]*H[0, -1, z])/(1 + x) + 
       (48*H[-1, x]*H[0, -1, z])/(1 + z) + 
       (8*H[-1, x]*H[0, -1, z])/(x*(1 + z)) + 
       (8*x*H[-1, x]*H[0, -1, z])/(1 + z) - 12*H[0, x]*H[0, -1, z] - 
       (32*H[0, x]*H[0, -1, z])/(1 + x)^4 + 
       (64*H[0, x]*H[0, -1, z])/(1 + x)^3 - 
       (32*H[0, x]*H[0, -1, z])/(1 + x)^2 - 
       (64*z*H[0, x]*H[0, -1, z])/(1 + x)^4 + 
       (128*z*H[0, x]*H[0, -1, z])/(1 + x)^3 - 
       (80*z*H[0, x]*H[0, -1, z])/(1 + x)^2 + 
       (16*z*H[0, x]*H[0, -1, z])/(1 + x) - 
       (32*z^2*H[0, x]*H[0, -1, z])/(1 + x)^4 + 
       (64*z^2*H[0, x]*H[0, -1, z])/(1 + x)^3 - 
       (32*z^2*H[0, x]*H[0, -1, z])/(1 + x)^2 - 
       (64*H[0, x]*H[0, -1, z])/(1 + z)^2 + 
       (24*H[0, x]*H[0, -1, z])/(1 + z) + 
       (4*H[0, x]*H[0, -1, z])/(x*(1 + z)) + 
       (4*x*H[0, x]*H[0, -1, z])/(1 + z) - (32*H[0, 0, x])/3 - 
       96*Lmu2m2*H[0, 0, x] + (160*H[0, 0, x])/(1 - x)^5 + 
       (480*Lmu2m2*H[0, 0, x])/(1 - x)^5 + (80*H[0, 0, x])/(1 - x)^4 - 
       (1200*Lmu2m2*H[0, 0, x])/(1 - x)^4 - 
       (2264*H[0, 0, x])/(3*(1 - x)^3) + 
       (1016*Lmu2m2*H[0, 0, x])/(1 - x)^3 + (668*H[0, 0, x])/(1 - x)^2 - 
       (324*Lmu2m2*H[0, 0, x])/(1 - x)^2 - (430*H[0, 0, x])/(3*(1 - x)) + 
       (130*Lmu2m2*H[0, 0, x])/(1 - x) - (48*H[0, 0, x])/(1 + x)^4 - 
       (32*Lmu2m2*H[0, 0, x])/(1 + x)^4 + (128*H[0, 0, x])/(1 + x)^3 + 
       (112*Lmu2m2*H[0, 0, x])/(1 + x)^3 - (112*H[0, 0, x])/(3*(1 + x)^2) - 
       (8*Lmu2m2*H[0, 0, x])/(1 + x)^2 - (158*H[0, 0, x])/(3*(1 + x)) - 
       (78*Lmu2m2*H[0, 0, x])/(1 + x) + 48*y*H[0, 0, x] + 
       24*Lmu2m2*y*H[0, 0, x] - (64*y*H[0, 0, x])/(1 - x)^5 - 
       (192*Lmu2m2*y*H[0, 0, x])/(1 - x)^5 - (32*y*H[0, 0, x])/(1 - x)^4 + 
       (480*Lmu2m2*y*H[0, 0, x])/(1 - x)^4 + 
       (784*y*H[0, 0, x])/(3*(1 - x)^3) - 
       (400*Lmu2m2*y*H[0, 0, x])/(1 - x)^3 - (200*y*H[0, 0, x])/(1 - x)^2 + 
       (120*Lmu2m2*y*H[0, 0, x])/(1 - x)^2 + (28*y*H[0, 0, x])/(1 - x) - 
       (12*Lmu2m2*y*H[0, 0, x])/(1 - x) - (32*y*H[0, 0, x])/(1 + x)^4 + 
       (64*y*H[0, 0, x])/(1 + x)^3 - (48*y*H[0, 0, x])/(1 + x)^2 - 
       (28*y*H[0, 0, x])/(3*(1 + x)) - (44*Lmu2m2*y*H[0, 0, x])/(1 + x) + 
       (32*y^2*H[0, 0, x])/(1 - x)^5 + 
       (96*Lmu2m2*y^2*H[0, 0, x])/(1 - x)^5 + 
       (16*y^2*H[0, 0, x])/(1 - x)^4 - 
       (240*Lmu2m2*y^2*H[0, 0, x])/(1 - x)^4 - 
       (440*y^2*H[0, 0, x])/(3*(1 - x)^3) + 
       (152*Lmu2m2*y^2*H[0, 0, x])/(1 - x)^3 + 
       (76*y^2*H[0, 0, x])/(1 - x)^2 + 
       (12*Lmu2m2*y^2*H[0, 0, x])/(1 - x)^2 + 
       (106*y^2*H[0, 0, x])/(3*(1 - x)) + 
       (2*Lmu2m2*y^2*H[0, 0, x])/(1 - x) - (16*y^2*H[0, 0, x])/(1 + x)^4 + 
       (32*y^2*H[0, 0, x])/(1 + x)^3 - (16*y^2*H[0, 0, x])/(1 + x)^2 - 
       (38*y^2*H[0, 0, x])/(3*(1 + x)) - 
       (22*Lmu2m2*y^2*H[0, 0, x])/(1 + x) - 
       (32*Lmu2m2*H[0, 0, x])/(1 + y)^2 + (16*H[0, 0, x])/(1 + y) + 
       (144*Lmu2m2*H[0, 0, x])/(1 + y) - 
       (128*H[0, 0, x])/((1 - x)^5*(1 + y)) - 
       (384*Lmu2m2*H[0, 0, x])/((1 - x)^5*(1 + y)) - 
       (64*H[0, 0, x])/((1 - x)^4*(1 + y)) + 
       (960*Lmu2m2*H[0, 0, x])/((1 - x)^4*(1 + y)) + 
       (608*H[0, 0, x])/((1 - x)^3*(1 + y)) - 
       (864*Lmu2m2*H[0, 0, x])/((1 - x)^3*(1 + y)) - 
       (592*H[0, 0, x])/((1 - x)^2*(1 + y)) + 
       (336*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + y)) + 
       (680*H[0, 0, x])/(3*(1 - x)*(1 + y)) - 
       (128*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + y)) - 
       (8*H[0, 0, x])/(x*(1 + y)) + (8*Lmu2m2*H[0, 0, x])/(x*(1 + y)) - 
       (16*x*H[0, 0, x])/(3*(1 + y)) + (24*Lmu2m2*x*H[0, 0, x])/(1 + y) - 
       (56*H[0, 0, x])/(3*(1 + x)*(1 + y)) - 
       (16*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + y)) - 48*z*H[0, 0, x] - 
       24*Lmu2m2*z*H[0, 0, x] - (64*z*H[0, 0, x])/(1 + x)^4 - 
       (64*Lmu2m2*z*H[0, 0, x])/(1 + x)^4 + (192*z*H[0, 0, x])/(1 + x)^3 + 
       (224*Lmu2m2*z*H[0, 0, x])/(1 + x)^3 - (256*z*H[0, 0, x])/(1 + x)^2 - 
       (240*Lmu2m2*z*H[0, 0, x])/(1 + x)^2 + (160*z*H[0, 0, x])/(1 + x) + 
       (128*Lmu2m2*z*H[0, 0, x])/(1 + x) - (32*z^2*H[0, 0, x])/(1 + x)^4 - 
       (32*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^4 + 
       (96*z^2*H[0, 0, x])/(1 + x)^3 + 
       (112*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^3 - 
       (112*z^2*H[0, 0, x])/(1 + x)^2 - 
       (104*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^2 + (48*z^2*H[0, 0, x])/(1 + x) + 
       (24*Lmu2m2*z^2*H[0, 0, x])/(1 + x) - 
       (32*Lmu2m2*H[0, 0, x])/(1 + z)^2 + (16*H[0, 0, x])/(1 + z) + 
       (144*Lmu2m2*H[0, 0, x])/(1 + z) - 
       (128*H[0, 0, x])/((1 - x)^5*(1 + z)) - 
       (384*Lmu2m2*H[0, 0, x])/((1 - x)^5*(1 + z)) - 
       (64*H[0, 0, x])/((1 - x)^4*(1 + z)) + 
       (960*Lmu2m2*H[0, 0, x])/((1 - x)^4*(1 + z)) + 
       (608*H[0, 0, x])/((1 - x)^3*(1 + z)) - 
       (864*Lmu2m2*H[0, 0, x])/((1 - x)^3*(1 + z)) - 
       (592*H[0, 0, x])/((1 - x)^2*(1 + z)) + 
       (336*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + z)) + 
       (680*H[0, 0, x])/(3*(1 - x)*(1 + z)) - 
       (128*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + z)) - 
       (8*H[0, 0, x])/(x*(1 + z)) + (8*Lmu2m2*H[0, 0, x])/(x*(1 + z)) - 
       (16*x*H[0, 0, x])/(3*(1 + z)) + (24*Lmu2m2*x*H[0, 0, x])/(1 + z) - 
       (56*H[0, 0, x])/(3*(1 + x)*(1 + z)) - 
       (16*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + z)) + 132*H[-1, y]*H[0, 0, x] - 
       (168*H[-1, y]*H[0, 0, x])/(1 - x)^5 + 
       (420*H[-1, y]*H[0, 0, x])/(1 - x)^4 - 
       (374*H[-1, y]*H[0, 0, x])/(1 - x)^3 + 
       (141*H[-1, y]*H[0, 0, x])/(1 - x)^2 - 
       (93*H[-1, y]*H[0, 0, x])/(2*(1 - x)) + 
       (160*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (340*H[-1, y]*H[0, 0, x])/(1 + x)^3 + 
       (158*H[-1, y]*H[0, 0, x])/(1 + x)^2 + 
       (35*H[-1, y]*H[0, 0, x])/(2*(1 + x)) - 6*y*H[-1, y]*H[0, 0, x] + 
       (96*y*H[-1, y]*H[0, 0, x])/(1 - x)^5 - 
       (240*y*H[-1, y]*H[0, 0, x])/(1 - x)^4 + 
       (196*y*H[-1, y]*H[0, 0, x])/(1 - x)^3 - 
       (54*y*H[-1, y]*H[0, 0, x])/(1 - x)^2 + 
       (5*y*H[-1, y]*H[0, 0, x])/(1 - x) + 
       (9*y*H[-1, y]*H[0, 0, x])/(1 + x) - 
       (24*y^2*H[-1, y]*H[0, 0, x])/(1 - x)^5 + 
       (60*y^2*H[-1, y]*H[0, 0, x])/(1 - x)^4 - 
       (38*y^2*H[-1, y]*H[0, 0, x])/(1 - x)^3 - 
       (3*y^2*H[-1, y]*H[0, 0, x])/(1 - x)^2 - 
       (y^2*H[-1, y]*H[0, 0, x])/(2*(1 - x)) + 
       (11*y^2*H[-1, y]*H[0, 0, x])/(2*(1 + x)) + 
       (320*H[-1, y]*H[0, 0, x])/(1 + y)^2 - 
       (288*H[-1, y]*H[0, 0, x])/(1 + y) + 
       (192*H[-1, y]*H[0, 0, x])/((1 - x)^5*(1 + y)) - 
       (480*H[-1, y]*H[0, 0, x])/((1 - x)^4*(1 + y)) + 
       (432*H[-1, y]*H[0, 0, x])/((1 - x)^3*(1 + y)) - 
       (168*H[-1, y]*H[0, 0, x])/((1 - x)^2*(1 + y)) + 
       (64*H[-1, y]*H[0, 0, x])/((1 - x)*(1 + y)) - 
       (40*H[-1, y]*H[0, 0, x])/(x*(1 + y)) - 
       (48*x*H[-1, y]*H[0, 0, x])/(1 + y) + 
       (8*H[-1, y]*H[0, 0, x])/((1 + x)*(1 + y)) + 6*z*H[-1, y]*H[0, 0, x] + 
       (320*z*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (672*z*H[-1, y]*H[0, 0, x])/(1 + x)^3 + 
       (512*z*H[-1, y]*H[0, 0, x])/(1 + x)^2 - 
       (172*z*H[-1, y]*H[0, 0, x])/(1 + x) + 
       (160*z^2*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (332*z^2*H[-1, y]*H[0, 0, x])/(1 + x)^3 + 
       (178*z^2*H[-1, y]*H[0, 0, x])/(1 + x)^2 - 
       (6*z^2*H[-1, y]*H[0, 0, x])/(1 + x) + 140*H[-1, z]*H[0, 0, x] - 
       (72*H[-1, z]*H[0, 0, x])/(1 - x)^5 + 
       (180*H[-1, z]*H[0, 0, x])/(1 - x)^4 - 
       (134*H[-1, z]*H[0, 0, x])/(1 - x)^3 + 
       (21*H[-1, z]*H[0, 0, x])/(1 - x)^2 - 
       (37*H[-1, z]*H[0, 0, x])/(2*(1 - x)) + 
       (160*H[-1, z]*H[0, 0, x])/(1 + x)^4 - 
       (324*H[-1, z]*H[0, 0, x])/(1 + x)^3 + 
       (166*H[-1, z]*H[0, 0, x])/(1 + x)^2 + 
       (11*H[-1, z]*H[0, 0, x])/(2*(1 + x)) - 6*y*H[-1, z]*H[0, 0, x] + 
       (4*y*H[-1, z]*H[0, 0, x])/(1 - x)^3 - 
       (6*y*H[-1, z]*H[0, 0, x])/(1 - x)^2 + 
       (y*H[-1, z]*H[0, 0, x])/(1 - x) + 
       (13*y*H[-1, z]*H[0, 0, x])/(1 + x) - 
       (24*y^2*H[-1, z]*H[0, 0, x])/(1 - x)^5 + 
       (60*y^2*H[-1, z]*H[0, 0, x])/(1 - x)^4 - 
       (38*y^2*H[-1, z]*H[0, 0, x])/(1 - x)^3 - 
       (3*y^2*H[-1, z]*H[0, 0, x])/(1 - x)^2 - 
       (y^2*H[-1, z]*H[0, 0, x])/(2*(1 - x)) + 
       (11*y^2*H[-1, z]*H[0, 0, x])/(2*(1 + x)) + 6*z*H[-1, z]*H[0, 0, x] + 
       (320*z*H[-1, z]*H[0, 0, x])/(1 + x)^4 - 
       (656*z*H[-1, z]*H[0, 0, x])/(1 + x)^3 + 
       (520*z*H[-1, z]*H[0, 0, x])/(1 + x)^2 - 
       (196*z*H[-1, z]*H[0, 0, x])/(1 + x) + 
       (160*z^2*H[-1, z]*H[0, 0, x])/(1 + x)^4 - 
       (332*z^2*H[-1, z]*H[0, 0, x])/(1 + x)^3 + 
       (178*z^2*H[-1, z]*H[0, 0, x])/(1 + x)^2 - 
       (6*z^2*H[-1, z]*H[0, 0, x])/(1 + x) + 
       (320*H[-1, z]*H[0, 0, x])/(1 + z)^2 - 
       (288*H[-1, z]*H[0, 0, x])/(1 + z) + 
       (192*H[-1, z]*H[0, 0, x])/((1 - x)^5*(1 + z)) - 
       (480*H[-1, z]*H[0, 0, x])/((1 - x)^4*(1 + z)) + 
       (432*H[-1, z]*H[0, 0, x])/((1 - x)^3*(1 + z)) - 
       (168*H[-1, z]*H[0, 0, x])/((1 - x)^2*(1 + z)) + 
       (64*H[-1, z]*H[0, 0, x])/((1 - x)*(1 + z)) - 
       (40*H[-1, z]*H[0, 0, x])/(x*(1 + z)) - 
       (48*x*H[-1, z]*H[0, 0, x])/(1 + z) + 
       (8*H[-1, z]*H[0, 0, x])/((1 + x)*(1 + z)) - 416*H[-1, -1, -1, x] - 
       (768*H[-1, -1, -1, x])/(1 + x)^4 + 
       (1536*H[-1, -1, -1, x])/(1 + x)^3 - 
       (1408*H[-1, -1, -1, x])/(1 + x)^2 + (640*H[-1, -1, -1, x])/(1 + x) - 
       (768*H[-1, -1, -1, x])/(1 + y)^2 + (96*H[-1, -1, -1, x])/(1 + y) + 
       (16*H[-1, -1, -1, x])/(x*(1 + y)) + (16*x*H[-1, -1, -1, x])/(1 + y) - 
       (1536*z*H[-1, -1, -1, x])/(1 + x)^4 + 
       (3072*z*H[-1, -1, -1, x])/(1 + x)^3 - 
       (2304*z*H[-1, -1, -1, x])/(1 + x)^2 + 
       (768*z*H[-1, -1, -1, x])/(1 + x) - 
       (768*z^2*H[-1, -1, -1, x])/(1 + x)^4 + 
       (1536*z^2*H[-1, -1, -1, x])/(1 + x)^3 - 
       (768*z^2*H[-1, -1, -1, x])/(1 + x)^2 - 
       (768*H[-1, -1, -1, x])/(1 + z)^2 + (96*H[-1, -1, -1, x])/(1 + z) + 
       (16*H[-1, -1, -1, x])/(x*(1 + z)) + (16*x*H[-1, -1, -1, x])/(1 + z) - 
       280*H[-1, -1, -1, y] - (288*H[-1, -1, -1, y])/(1 + x)^4 + 
       (576*H[-1, -1, -1, y])/(1 + x)^3 - (800*H[-1, -1, -1, y])/(1 + x)^2 + 
       (512*H[-1, -1, -1, y])/(1 + x) - (576*H[-1, -1, -1, y])/(1 + y)^2 + 
       (48*H[-1, -1, -1, y])/(1 + y) + (8*H[-1, -1, -1, y])/(x*(1 + y)) + 
       (8*x*H[-1, -1, -1, y])/(1 + y) - (576*z*H[-1, -1, -1, y])/(1 + x)^4 + 
       (1152*z*H[-1, -1, -1, y])/(1 + x)^3 - 
       (1120*z*H[-1, -1, -1, y])/(1 + x)^2 + 
       (544*z*H[-1, -1, -1, y])/(1 + x) - 
       (288*z^2*H[-1, -1, -1, y])/(1 + x)^4 + 
       (576*z^2*H[-1, -1, -1, y])/(1 + x)^3 - 
       (288*z^2*H[-1, -1, -1, y])/(1 + x)^2 - 24*H[-1, -1, -1, z] - 
       (288*H[-1, -1, -1, z])/(1 + x)^4 + (576*H[-1, -1, -1, z])/(1 + x)^3 - 
       (288*H[-1, -1, -1, z])/(1 + x)^2 - 
       (576*z*H[-1, -1, -1, z])/(1 + x)^4 + 
       (1152*z*H[-1, -1, -1, z])/(1 + x)^3 - 
       (608*z*H[-1, -1, -1, z])/(1 + x)^2 + 
       (32*z*H[-1, -1, -1, z])/(1 + x) - 
       (288*z^2*H[-1, -1, -1, z])/(1 + x)^4 + 
       (576*z^2*H[-1, -1, -1, z])/(1 + x)^3 - 
       (288*z^2*H[-1, -1, -1, z])/(1 + x)^2 - 
       (576*H[-1, -1, -1, z])/(1 + z)^2 + (48*H[-1, -1, -1, z])/(1 + z) + 
       (8*H[-1, -1, -1, z])/(x*(1 + z)) + (8*x*H[-1, -1, -1, z])/(1 + z) + 
       352*H[-1, -1, 0, x] + (576*H[-1, -1, 0, x])/(1 + x)^4 - 
       (1152*H[-1, -1, 0, x])/(1 + x)^3 + (896*H[-1, -1, 0, x])/(1 + x)^2 - 
       (320*H[-1, -1, 0, x])/(1 + x) + (576*H[-1, -1, 0, x])/(1 + y)^2 - 
       (192*H[-1, -1, 0, x])/(1 + y) - (32*H[-1, -1, 0, x])/(x*(1 + y)) - 
       (32*x*H[-1, -1, 0, x])/(1 + y) + (1152*z*H[-1, -1, 0, x])/(1 + x)^4 - 
       (2304*z*H[-1, -1, 0, x])/(1 + x)^3 + 
       (1728*z*H[-1, -1, 0, x])/(1 + x)^2 - 
       (576*z*H[-1, -1, 0, x])/(1 + x) + 
       (576*z^2*H[-1, -1, 0, x])/(1 + x)^4 - 
       (1152*z^2*H[-1, -1, 0, x])/(1 + x)^3 + 
       (576*z^2*H[-1, -1, 0, x])/(1 + x)^2 + 
       (576*H[-1, -1, 0, x])/(1 + z)^2 - (192*H[-1, -1, 0, x])/(1 + z) - 
       (32*H[-1, -1, 0, x])/(x*(1 + z)) - (32*x*H[-1, -1, 0, x])/(1 + z) + 
       96*H[-1, -1, 0, y] + (128*H[-1, -1, 0, y])/(1 + x)^4 - 
       (256*H[-1, -1, 0, y])/(1 + x)^3 + (128*H[-1, -1, 0, y])/(1 + x)^2 + 
       (256*H[-1, -1, 0, y])/(1 + y)^2 - (192*H[-1, -1, 0, y])/(1 + y) - 
       (32*H[-1, -1, 0, y])/(x*(1 + y)) - (32*x*H[-1, -1, 0, y])/(1 + y) + 
       (256*z*H[-1, -1, 0, y])/(1 + x)^4 - 
       (512*z*H[-1, -1, 0, y])/(1 + x)^3 + 
       (384*z*H[-1, -1, 0, y])/(1 + x)^2 - (128*z*H[-1, -1, 0, y])/(1 + x) + 
       (128*z^2*H[-1, -1, 0, y])/(1 + x)^4 - 
       (256*z^2*H[-1, -1, 0, y])/(1 + x)^3 + 
       (128*z^2*H[-1, -1, 0, y])/(1 + x)^2 + 96*H[-1, -1, 0, z] + 
       (128*H[-1, -1, 0, z])/(1 + x)^4 - (256*H[-1, -1, 0, z])/(1 + x)^3 + 
       (128*H[-1, -1, 0, z])/(1 + x)^2 + (256*z*H[-1, -1, 0, z])/(1 + x)^4 - 
       (512*z*H[-1, -1, 0, z])/(1 + x)^3 + 
       (384*z*H[-1, -1, 0, z])/(1 + x)^2 - (128*z*H[-1, -1, 0, z])/(1 + x) + 
       (128*z^2*H[-1, -1, 0, z])/(1 + x)^4 - 
       (256*z^2*H[-1, -1, 0, z])/(1 + x)^3 + 
       (128*z^2*H[-1, -1, 0, z])/(1 + x)^2 + 
       (256*H[-1, -1, 0, z])/(1 + z)^2 - (192*H[-1, -1, 0, z])/(1 + z) - 
       (32*H[-1, -1, 0, z])/(x*(1 + z)) - (32*x*H[-1, -1, 0, z])/(1 + z) + 
       208*H[-1, 0, -1, x] + (1440*H[-1, 0, -1, x])/(1 - x)^5 - 
       (3600*H[-1, 0, -1, x])/(1 - x)^4 + (3048*H[-1, 0, -1, x])/(1 - x)^3 - 
       (972*H[-1, 0, -1, x])/(1 - x)^2 + (390*H[-1, 0, -1, x])/(1 - x) + 
       (576*H[-1, 0, -1, x])/(1 + x)^4 - (1008*H[-1, 0, -1, x])/(1 + x)^3 + 
       (680*H[-1, 0, -1, x])/(1 + x)^2 - (266*H[-1, 0, -1, x])/(1 + x) + 
       72*y*H[-1, 0, -1, x] - (576*y*H[-1, 0, -1, x])/(1 - x)^5 + 
       (1440*y*H[-1, 0, -1, x])/(1 - x)^4 - 
       (1200*y*H[-1, 0, -1, x])/(1 - x)^3 + 
       (360*y*H[-1, 0, -1, x])/(1 - x)^2 - (36*y*H[-1, 0, -1, x])/(1 - x) - 
       (132*y*H[-1, 0, -1, x])/(1 + x) + 
       (288*y^2*H[-1, 0, -1, x])/(1 - x)^5 - 
       (720*y^2*H[-1, 0, -1, x])/(1 - x)^4 + 
       (456*y^2*H[-1, 0, -1, x])/(1 - x)^3 + 
       (36*y^2*H[-1, 0, -1, x])/(1 - x)^2 + 
       (6*y^2*H[-1, 0, -1, x])/(1 - x) - (66*y^2*H[-1, 0, -1, x])/(1 + x) + 
       (576*H[-1, 0, -1, x])/(1 + y)^2 - (48*H[-1, 0, -1, x])/(1 + y) - 
       (1152*H[-1, 0, -1, x])/((1 - x)^5*(1 + y)) + 
       (2880*H[-1, 0, -1, x])/((1 - x)^4*(1 + y)) - 
       (2592*H[-1, 0, -1, x])/((1 - x)^3*(1 + y)) + 
       (1008*H[-1, 0, -1, x])/((1 - x)^2*(1 + y)) - 
       (384*H[-1, 0, -1, x])/((1 - x)*(1 + y)) - 
       (56*H[-1, 0, -1, x])/(x*(1 + y)) - (8*x*H[-1, 0, -1, x])/(1 + y) - 
       (48*H[-1, 0, -1, x])/((1 + x)*(1 + y)) - 72*z*H[-1, 0, -1, x] + 
       (1152*z*H[-1, 0, -1, x])/(1 + x)^4 - 
       (2016*z*H[-1, 0, -1, x])/(1 + x)^3 + 
       (1296*z*H[-1, 0, -1, x])/(1 + x)^2 - 
       (288*z*H[-1, 0, -1, x])/(1 + x) + 
       (576*z^2*H[-1, 0, -1, x])/(1 + x)^4 - 
       (1008*z^2*H[-1, 0, -1, x])/(1 + x)^3 + 
       (360*z^2*H[-1, 0, -1, x])/(1 + x)^2 + 
       (72*z^2*H[-1, 0, -1, x])/(1 + x) + (576*H[-1, 0, -1, x])/(1 + z)^2 - 
       (48*H[-1, 0, -1, x])/(1 + z) - 
       (1152*H[-1, 0, -1, x])/((1 - x)^5*(1 + z)) + 
       (2880*H[-1, 0, -1, x])/((1 - x)^4*(1 + z)) - 
       (2592*H[-1, 0, -1, x])/((1 - x)^3*(1 + z)) + 
       (1008*H[-1, 0, -1, x])/((1 - x)^2*(1 + z)) - 
       (384*H[-1, 0, -1, x])/((1 - x)*(1 + z)) - 
       (56*H[-1, 0, -1, x])/(x*(1 + z)) - (8*x*H[-1, 0, -1, x])/(1 + z) - 
       (48*H[-1, 0, -1, x])/((1 + x)*(1 + z)) + 56*H[-1, 0, -1, y] + 
       (64*H[-1, 0, -1, y])/(1 + x)^4 - (128*H[-1, 0, -1, y])/(1 + x)^3 + 
       (128*H[-1, 0, -1, y])/(1 + x)^2 - (64*H[-1, 0, -1, y])/(1 + x) + 
       (128*H[-1, 0, -1, y])/(1 + y)^2 - (48*H[-1, 0, -1, y])/(1 + y) - 
       (8*H[-1, 0, -1, y])/(x*(1 + y)) - (8*x*H[-1, 0, -1, y])/(1 + y) + 
       (128*z*H[-1, 0, -1, y])/(1 + x)^4 - 
       (256*z*H[-1, 0, -1, y])/(1 + x)^3 + 
       (224*z*H[-1, 0, -1, y])/(1 + x)^2 - (96*z*H[-1, 0, -1, y])/(1 + x) + 
       (64*z^2*H[-1, 0, -1, y])/(1 + x)^4 - 
       (128*z^2*H[-1, 0, -1, y])/(1 + x)^3 + 
       (64*z^2*H[-1, 0, -1, y])/(1 + x)^2 + 24*H[-1, 0, -1, z] + 
       (64*H[-1, 0, -1, z])/(1 + x)^4 - (128*H[-1, 0, -1, z])/(1 + x)^3 + 
       (64*H[-1, 0, -1, z])/(1 + x)^2 + (128*z*H[-1, 0, -1, z])/(1 + x)^4 - 
       (256*z*H[-1, 0, -1, z])/(1 + x)^3 + 
       (160*z*H[-1, 0, -1, z])/(1 + x)^2 - (32*z*H[-1, 0, -1, z])/(1 + x) + 
       (64*z^2*H[-1, 0, -1, z])/(1 + x)^4 - 
       (128*z^2*H[-1, 0, -1, z])/(1 + x)^3 + 
       (64*z^2*H[-1, 0, -1, z])/(1 + x)^2 + 
       (128*H[-1, 0, -1, z])/(1 + z)^2 - (48*H[-1, 0, -1, z])/(1 + z) - 
       (8*H[-1, 0, -1, z])/(x*(1 + z)) - (8*x*H[-1, 0, -1, z])/(1 + z) - 
       224*H[-1, 0, 0, x] - (720*H[-1, 0, 0, x])/(1 - x)^5 + 
       (1800*H[-1, 0, 0, x])/(1 - x)^4 - (1524*H[-1, 0, 0, x])/(1 - x)^3 + 
       (486*H[-1, 0, 0, x])/(1 - x)^2 - (195*H[-1, 0, 0, x])/(1 - x) - 
       (448*H[-1, 0, 0, x])/(1 + x)^4 + (824*H[-1, 0, 0, x])/(1 + x)^3 - 
       (500*H[-1, 0, 0, x])/(1 + x)^2 + (133*H[-1, 0, 0, x])/(1 + x) - 
       36*y*H[-1, 0, 0, x] + (288*y*H[-1, 0, 0, x])/(1 - x)^5 - 
       (720*y*H[-1, 0, 0, x])/(1 - x)^4 + (600*y*H[-1, 0, 0, x])/(1 - x)^3 - 
       (180*y*H[-1, 0, 0, x])/(1 - x)^2 + (18*y*H[-1, 0, 0, x])/(1 - x) + 
       (66*y*H[-1, 0, 0, x])/(1 + x) - (144*y^2*H[-1, 0, 0, x])/(1 - x)^5 + 
       (360*y^2*H[-1, 0, 0, x])/(1 - x)^4 - 
       (228*y^2*H[-1, 0, 0, x])/(1 - x)^3 - 
       (18*y^2*H[-1, 0, 0, x])/(1 - x)^2 - (3*y^2*H[-1, 0, 0, x])/(1 - x) + 
       (33*y^2*H[-1, 0, 0, x])/(1 + x) - (448*H[-1, 0, 0, x])/(1 + y)^2 + 
       (144*H[-1, 0, 0, x])/(1 + y) + 
       (576*H[-1, 0, 0, x])/((1 - x)^5*(1 + y)) - 
       (1440*H[-1, 0, 0, x])/((1 - x)^4*(1 + y)) + 
       (1296*H[-1, 0, 0, x])/((1 - x)^3*(1 + y)) - 
       (504*H[-1, 0, 0, x])/((1 - x)^2*(1 + y)) + 
       (192*H[-1, 0, 0, x])/((1 - x)*(1 + y)) + 
       (48*H[-1, 0, 0, x])/(x*(1 + y)) + (24*x*H[-1, 0, 0, x])/(1 + y) + 
       (24*H[-1, 0, 0, x])/((1 + x)*(1 + y)) + 36*z*H[-1, 0, 0, x] - 
       (896*z*H[-1, 0, 0, x])/(1 + x)^4 + 
       (1648*z*H[-1, 0, 0, x])/(1 + x)^3 - 
       (1128*z*H[-1, 0, 0, x])/(1 + x)^2 + (304*z*H[-1, 0, 0, x])/(1 + x) - 
       (448*z^2*H[-1, 0, 0, x])/(1 + x)^4 + 
       (824*z^2*H[-1, 0, 0, x])/(1 + x)^3 - 
       (340*z^2*H[-1, 0, 0, x])/(1 + x)^2 - 
       (36*z^2*H[-1, 0, 0, x])/(1 + x) - (448*H[-1, 0, 0, x])/(1 + z)^2 + 
       (144*H[-1, 0, 0, x])/(1 + z) + 
       (576*H[-1, 0, 0, x])/((1 - x)^5*(1 + z)) - 
       (1440*H[-1, 0, 0, x])/((1 - x)^4*(1 + z)) + 
       (1296*H[-1, 0, 0, x])/((1 - x)^3*(1 + z)) - 
       (504*H[-1, 0, 0, x])/((1 - x)^2*(1 + z)) + 
       (192*H[-1, 0, 0, x])/((1 - x)*(1 + z)) + 
       (48*H[-1, 0, 0, x])/(x*(1 + z)) + (24*x*H[-1, 0, 0, x])/(1 + z) + 
       (24*H[-1, 0, 0, x])/((1 + x)*(1 + z)) + 24*H[-1, 0, 0, y] + 
       (32*H[-1, 0, 0, y])/(1 + x)^4 - (64*H[-1, 0, 0, y])/(1 + x)^3 + 
       (32*H[-1, 0, 0, y])/(1 + x)^2 + (64*H[-1, 0, 0, y])/(1 + y)^2 - 
       (48*H[-1, 0, 0, y])/(1 + y) - (8*H[-1, 0, 0, y])/(x*(1 + y)) - 
       (8*x*H[-1, 0, 0, y])/(1 + y) + (64*z*H[-1, 0, 0, y])/(1 + x)^4 - 
       (128*z*H[-1, 0, 0, y])/(1 + x)^3 + (96*z*H[-1, 0, 0, y])/(1 + x)^2 - 
       (32*z*H[-1, 0, 0, y])/(1 + x) + (32*z^2*H[-1, 0, 0, y])/(1 + x)^4 - 
       (64*z^2*H[-1, 0, 0, y])/(1 + x)^3 + 
       (32*z^2*H[-1, 0, 0, y])/(1 + x)^2 + 24*H[-1, 0, 0, z] + 
       (32*H[-1, 0, 0, z])/(1 + x)^4 - (64*H[-1, 0, 0, z])/(1 + x)^3 + 
       (32*H[-1, 0, 0, z])/(1 + x)^2 + (64*z*H[-1, 0, 0, z])/(1 + x)^4 - 
       (128*z*H[-1, 0, 0, z])/(1 + x)^3 + (96*z*H[-1, 0, 0, z])/(1 + x)^2 - 
       (32*z*H[-1, 0, 0, z])/(1 + x) + (32*z^2*H[-1, 0, 0, z])/(1 + x)^4 - 
       (64*z^2*H[-1, 0, 0, z])/(1 + x)^3 + 
       (32*z^2*H[-1, 0, 0, z])/(1 + x)^2 + (64*H[-1, 0, 0, z])/(1 + z)^2 - 
       (48*H[-1, 0, 0, z])/(1 + z) - (8*H[-1, 0, 0, z])/(x*(1 + z)) - 
       (8*x*H[-1, 0, 0, z])/(1 + z) + 160*H[0, -1, -1, x] + 
       (1920*H[0, -1, -1, x])/(1 - x)^5 - (4800*H[0, -1, -1, x])/(1 - x)^4 + 
       (4064*H[0, -1, -1, x])/(1 - x)^3 - (1296*H[0, -1, -1, x])/(1 - x)^2 + 
       (520*H[0, -1, -1, x])/(1 - x) + (576*H[0, -1, -1, x])/(1 + x)^4 - 
       (960*H[0, -1, -1, x])/(1 + x)^3 + (608*H[0, -1, -1, x])/(1 + x)^2 - 
       (248*H[0, -1, -1, x])/(1 + x) + 96*y*H[0, -1, -1, x] - 
       (768*y*H[0, -1, -1, x])/(1 - x)^5 + 
       (1920*y*H[0, -1, -1, x])/(1 - x)^4 - 
       (1600*y*H[0, -1, -1, x])/(1 - x)^3 + 
       (480*y*H[0, -1, -1, x])/(1 - x)^2 - (48*y*H[0, -1, -1, x])/(1 - x) - 
       (176*y*H[0, -1, -1, x])/(1 + x) + 
       (384*y^2*H[0, -1, -1, x])/(1 - x)^5 - 
       (960*y^2*H[0, -1, -1, x])/(1 - x)^4 + 
       (608*y^2*H[0, -1, -1, x])/(1 - x)^3 + 
       (48*y^2*H[0, -1, -1, x])/(1 - x)^2 + 
       (8*y^2*H[0, -1, -1, x])/(1 - x) - (88*y^2*H[0, -1, -1, x])/(1 + x) + 
       (576*H[0, -1, -1, x])/(1 + y)^2 - 
       (1536*H[0, -1, -1, x])/((1 - x)^5*(1 + y)) + 
       (3840*H[0, -1, -1, x])/((1 - x)^4*(1 + y)) - 
       (3456*H[0, -1, -1, x])/((1 - x)^3*(1 + y)) + 
       (1344*H[0, -1, -1, x])/((1 - x)^2*(1 + y)) - 
       (512*H[0, -1, -1, x])/((1 - x)*(1 + y)) - 
       (64*H[0, -1, -1, x])/(x*(1 + y)) - 
       (64*H[0, -1, -1, x])/((1 + x)*(1 + y)) - 96*z*H[0, -1, -1, x] + 
       (1152*z*H[0, -1, -1, x])/(1 + x)^4 - 
       (1920*z*H[0, -1, -1, x])/(1 + x)^3 + 
       (1152*z*H[0, -1, -1, x])/(1 + x)^2 - 
       (192*z*H[0, -1, -1, x])/(1 + x) + 
       (576*z^2*H[0, -1, -1, x])/(1 + x)^4 - 
       (960*z^2*H[0, -1, -1, x])/(1 + x)^3 + 
       (288*z^2*H[0, -1, -1, x])/(1 + x)^2 + 
       (96*z^2*H[0, -1, -1, x])/(1 + x) + (576*H[0, -1, -1, x])/(1 + z)^2 - 
       (1536*H[0, -1, -1, x])/((1 - x)^5*(1 + z)) + 
       (3840*H[0, -1, -1, x])/((1 - x)^4*(1 + z)) - 
       (3456*H[0, -1, -1, x])/((1 - x)^3*(1 + z)) + 
       (1344*H[0, -1, -1, x])/((1 - x)^2*(1 + z)) - 
       (512*H[0, -1, -1, x])/((1 - x)*(1 + z)) - 
       (64*H[0, -1, -1, x])/(x*(1 + z)) - 
       (64*H[0, -1, -1, x])/((1 + x)*(1 + z)) + 16*H[0, -1, -1, y] + 
       (128*H[0, -1, -1, y])/(1 + x)^2 - (128*H[0, -1, -1, y])/(1 + x) + 
       (96*H[0, -1, -1, y])/(1 + y) + (16*H[0, -1, -1, y])/(x*(1 + y)) + 
       (16*x*H[0, -1, -1, y])/(1 + y) + (64*z*H[0, -1, -1, y])/(1 + x)^2 - 
       (64*z*H[0, -1, -1, y])/(1 + x) - 48*H[0, -1, -1, z] - 
       (64*z*H[0, -1, -1, z])/(1 + x)^2 + (64*z*H[0, -1, -1, z])/(1 + x) + 
       (96*H[0, -1, -1, z])/(1 + z) + (16*H[0, -1, -1, z])/(x*(1 + z)) + 
       (16*x*H[0, -1, -1, z])/(1 + z) - 200*H[0, -1, 0, x] - 
       (960*H[0, -1, 0, x])/(1 - x)^5 + (2400*H[0, -1, 0, x])/(1 - x)^4 - 
       (2032*H[0, -1, 0, x])/(1 - x)^3 + (648*H[0, -1, 0, x])/(1 - x)^2 - 
       (260*H[0, -1, 0, x])/(1 - x) - (448*H[0, -1, 0, x])/(1 + x)^4 + 
       (800*H[0, -1, 0, x])/(1 + x)^3 - (464*H[0, -1, 0, x])/(1 + x)^2 + 
       (124*H[0, -1, 0, x])/(1 + x) - 48*y*H[0, -1, 0, x] + 
       (384*y*H[0, -1, 0, x])/(1 - x)^5 - (960*y*H[0, -1, 0, x])/(1 - x)^4 + 
       (800*y*H[0, -1, 0, x])/(1 - x)^3 - (240*y*H[0, -1, 0, x])/(1 - x)^2 + 
       (24*y*H[0, -1, 0, x])/(1 - x) + (88*y*H[0, -1, 0, x])/(1 + x) - 
       (192*y^2*H[0, -1, 0, x])/(1 - x)^5 + 
       (480*y^2*H[0, -1, 0, x])/(1 - x)^4 - 
       (304*y^2*H[0, -1, 0, x])/(1 - x)^3 - 
       (24*y^2*H[0, -1, 0, x])/(1 - x)^2 - (4*y^2*H[0, -1, 0, x])/(1 - x) + 
       (44*y^2*H[0, -1, 0, x])/(1 + x) - (448*H[0, -1, 0, x])/(1 + y)^2 + 
       (120*H[0, -1, 0, x])/(1 + y) + 
       (768*H[0, -1, 0, x])/((1 - x)^5*(1 + y)) - 
       (1920*H[0, -1, 0, x])/((1 - x)^4*(1 + y)) + 
       (1728*H[0, -1, 0, x])/((1 - x)^3*(1 + y)) - 
       (672*H[0, -1, 0, x])/((1 - x)^2*(1 + y)) + 
       (256*H[0, -1, 0, x])/((1 - x)*(1 + y)) + 
       (52*H[0, -1, 0, x])/(x*(1 + y)) + (20*x*H[0, -1, 0, x])/(1 + y) + 
       (32*H[0, -1, 0, x])/((1 + x)*(1 + y)) + 48*z*H[0, -1, 0, x] - 
       (896*z*H[0, -1, 0, x])/(1 + x)^4 + 
       (1600*z*H[0, -1, 0, x])/(1 + x)^3 - 
       (1056*z*H[0, -1, 0, x])/(1 + x)^2 + (256*z*H[0, -1, 0, x])/(1 + x) - 
       (448*z^2*H[0, -1, 0, x])/(1 + x)^4 + 
       (800*z^2*H[0, -1, 0, x])/(1 + x)^3 - 
       (304*z^2*H[0, -1, 0, x])/(1 + x)^2 - 
       (48*z^2*H[0, -1, 0, x])/(1 + x) - (448*H[0, -1, 0, x])/(1 + z)^2 + 
       (120*H[0, -1, 0, x])/(1 + z) + 
       (768*H[0, -1, 0, x])/((1 - x)^5*(1 + z)) - 
       (1920*H[0, -1, 0, x])/((1 - x)^4*(1 + z)) + 
       (1728*H[0, -1, 0, x])/((1 - x)^3*(1 + z)) - 
       (672*H[0, -1, 0, x])/((1 - x)^2*(1 + z)) + 
       (256*H[0, -1, 0, x])/((1 - x)*(1 + z)) + 
       (52*H[0, -1, 0, x])/(x*(1 + z)) + (20*x*H[0, -1, 0, x])/(1 + z) + 
       (32*H[0, -1, 0, x])/((1 + x)*(1 + z)) + 24*H[0, -1, 0, y] + 
       (32*H[0, -1, 0, y])/(1 + x)^4 - (64*H[0, -1, 0, y])/(1 + x)^3 + 
       (32*H[0, -1, 0, y])/(1 + x)^2 + (64*H[0, -1, 0, y])/(1 + y)^2 - 
       (48*H[0, -1, 0, y])/(1 + y) - (8*H[0, -1, 0, y])/(x*(1 + y)) - 
       (8*x*H[0, -1, 0, y])/(1 + y) + (64*z*H[0, -1, 0, y])/(1 + x)^4 - 
       (128*z*H[0, -1, 0, y])/(1 + x)^3 + (96*z*H[0, -1, 0, y])/(1 + x)^2 - 
       (32*z*H[0, -1, 0, y])/(1 + x) + (32*z^2*H[0, -1, 0, y])/(1 + x)^4 - 
       (64*z^2*H[0, -1, 0, y])/(1 + x)^3 + 
       (32*z^2*H[0, -1, 0, y])/(1 + x)^2 + 24*H[0, -1, 0, z] + 
       (32*H[0, -1, 0, z])/(1 + x)^4 - (64*H[0, -1, 0, z])/(1 + x)^3 + 
       (32*H[0, -1, 0, z])/(1 + x)^2 + (64*z*H[0, -1, 0, z])/(1 + x)^4 - 
       (128*z*H[0, -1, 0, z])/(1 + x)^3 + (96*z*H[0, -1, 0, z])/(1 + x)^2 - 
       (32*z*H[0, -1, 0, z])/(1 + x) + (32*z^2*H[0, -1, 0, z])/(1 + x)^4 - 
       (64*z^2*H[0, -1, 0, z])/(1 + x)^3 + 
       (32*z^2*H[0, -1, 0, z])/(1 + x)^2 + (64*H[0, -1, 0, z])/(1 + z)^2 - 
       (48*H[0, -1, 0, z])/(1 + z) - (8*H[0, -1, 0, z])/(x*(1 + z)) - 
       (8*x*H[0, -1, 0, z])/(1 + z) - 176*H[0, 0, -1, x] - 
       (1200*H[0, 0, -1, x])/(1 - x)^5 + (3000*H[0, 0, -1, x])/(1 - x)^4 - 
       (2540*H[0, 0, -1, x])/(1 - x)^3 + (810*H[0, 0, -1, x])/(1 - x)^2 - 
       (325*H[0, 0, -1, x])/(1 - x) - (448*H[0, 0, -1, x])/(1 + x)^4 + 
       (776*H[0, 0, -1, x])/(1 + x)^3 - (428*H[0, 0, -1, x])/(1 + x)^2 + 
       (115*H[0, 0, -1, x])/(1 + x) - 60*y*H[0, 0, -1, x] + 
       (480*y*H[0, 0, -1, x])/(1 - x)^5 - 
       (1200*y*H[0, 0, -1, x])/(1 - x)^4 + 
       (1000*y*H[0, 0, -1, x])/(1 - x)^3 - 
       (300*y*H[0, 0, -1, x])/(1 - x)^2 + (30*y*H[0, 0, -1, x])/(1 - x) + 
       (110*y*H[0, 0, -1, x])/(1 + x) - (240*y^2*H[0, 0, -1, x])/(1 - x)^5 + 
       (600*y^2*H[0, 0, -1, x])/(1 - x)^4 - 
       (380*y^2*H[0, 0, -1, x])/(1 - x)^3 - 
       (30*y^2*H[0, 0, -1, x])/(1 - x)^2 - (5*y^2*H[0, 0, -1, x])/(1 - x) + 
       (55*y^2*H[0, 0, -1, x])/(1 + x) - (448*H[0, 0, -1, x])/(1 + y)^2 + 
       (96*H[0, 0, -1, x])/(1 + y) + 
       (960*H[0, 0, -1, x])/((1 - x)^5*(1 + y)) - 
       (2400*H[0, 0, -1, x])/((1 - x)^4*(1 + y)) + 
       (2160*H[0, 0, -1, x])/((1 - x)^3*(1 + y)) - 
       (840*H[0, 0, -1, x])/((1 - x)^2*(1 + y)) + 
       (320*H[0, 0, -1, x])/((1 - x)*(1 + y)) + 
       (56*H[0, 0, -1, x])/(x*(1 + y)) + (16*x*H[0, 0, -1, x])/(1 + y) + 
       (40*H[0, 0, -1, x])/((1 + x)*(1 + y)) + 60*z*H[0, 0, -1, x] - 
       (896*z*H[0, 0, -1, x])/(1 + x)^4 + 
       (1552*z*H[0, 0, -1, x])/(1 + x)^3 - 
       (984*z*H[0, 0, -1, x])/(1 + x)^2 + (208*z*H[0, 0, -1, x])/(1 + x) - 
       (448*z^2*H[0, 0, -1, x])/(1 + x)^4 + 
       (776*z^2*H[0, 0, -1, x])/(1 + x)^3 - 
       (268*z^2*H[0, 0, -1, x])/(1 + x)^2 - 
       (60*z^2*H[0, 0, -1, x])/(1 + x) - (448*H[0, 0, -1, x])/(1 + z)^2 + 
       (96*H[0, 0, -1, x])/(1 + z) + 
       (960*H[0, 0, -1, x])/((1 - x)^5*(1 + z)) - 
       (2400*H[0, 0, -1, x])/((1 - x)^4*(1 + z)) + 
       (2160*H[0, 0, -1, x])/((1 - x)^3*(1 + z)) - 
       (840*H[0, 0, -1, x])/((1 - x)^2*(1 + z)) + 
       (320*H[0, 0, -1, x])/((1 - x)*(1 + z)) + 
       (56*H[0, 0, -1, x])/(x*(1 + z)) + (16*x*H[0, 0, -1, x])/(1 + z) + 
       (40*H[0, 0, -1, x])/((1 + x)*(1 + z)) + 24*H[0, 0, -1, y] + 
       (32*H[0, 0, -1, y])/(1 + x)^4 - (64*H[0, 0, -1, y])/(1 + x)^3 + 
       (32*H[0, 0, -1, y])/(1 + x)^2 + (64*H[0, 0, -1, y])/(1 + y)^2 - 
       (48*H[0, 0, -1, y])/(1 + y) - (8*H[0, 0, -1, y])/(x*(1 + y)) - 
       (8*x*H[0, 0, -1, y])/(1 + y) + (64*z*H[0, 0, -1, y])/(1 + x)^4 - 
       (128*z*H[0, 0, -1, y])/(1 + x)^3 + (96*z*H[0, 0, -1, y])/(1 + x)^2 - 
       (32*z*H[0, 0, -1, y])/(1 + x) + (32*z^2*H[0, 0, -1, y])/(1 + x)^4 - 
       (64*z^2*H[0, 0, -1, y])/(1 + x)^3 + 
       (32*z^2*H[0, 0, -1, y])/(1 + x)^2 + 24*H[0, 0, -1, z] + 
       (32*H[0, 0, -1, z])/(1 + x)^4 - (64*H[0, 0, -1, z])/(1 + x)^3 + 
       (32*H[0, 0, -1, z])/(1 + x)^2 + (64*z*H[0, 0, -1, z])/(1 + x)^4 - 
       (128*z*H[0, 0, -1, z])/(1 + x)^3 + (96*z*H[0, 0, -1, z])/(1 + x)^2 - 
       (32*z*H[0, 0, -1, z])/(1 + x) + (32*z^2*H[0, 0, -1, z])/(1 + x)^4 - 
       (64*z^2*H[0, 0, -1, z])/(1 + x)^3 + 
       (32*z^2*H[0, 0, -1, z])/(1 + x)^2 + (64*H[0, 0, -1, z])/(1 + z)^2 - 
       (48*H[0, 0, -1, z])/(1 + z) - (8*H[0, 0, -1, z])/(x*(1 + z)) - 
       (8*x*H[0, 0, -1, z])/(1 + z) + 160*H[0, 0, 0, x] + 
       (600*H[0, 0, 0, x])/(1 - x)^5 - (1500*H[0, 0, 0, x])/(1 - x)^4 + 
       (1270*H[0, 0, 0, x])/(1 - x)^3 - (405*H[0, 0, 0, x])/(1 - x)^2 + 
       (325*H[0, 0, 0, x])/(2*(1 - x)) + (320*H[0, 0, 0, x])/(1 + x)^4 - 
       (580*H[0, 0, 0, x])/(1 + x)^3 + (310*H[0, 0, 0, x])/(1 + x)^2 - 
       (115*H[0, 0, 0, x])/(2*(1 + x)) + 30*y*H[0, 0, 0, x] - 
       (240*y*H[0, 0, 0, x])/(1 - x)^5 + (600*y*H[0, 0, 0, x])/(1 - x)^4 - 
       (500*y*H[0, 0, 0, x])/(1 - x)^3 + (150*y*H[0, 0, 0, x])/(1 - x)^2 - 
       (15*y*H[0, 0, 0, x])/(1 - x) - (55*y*H[0, 0, 0, x])/(1 + x) + 
       (120*y^2*H[0, 0, 0, x])/(1 - x)^5 - 
       (300*y^2*H[0, 0, 0, x])/(1 - x)^4 + 
       (190*y^2*H[0, 0, 0, x])/(1 - x)^3 + 
       (15*y^2*H[0, 0, 0, x])/(1 - x)^2 + 
       (5*y^2*H[0, 0, 0, x])/(2*(1 - x)) - 
       (55*y^2*H[0, 0, 0, x])/(2*(1 + x)) + (320*H[0, 0, 0, x])/(1 + y)^2 - 
       (120*H[0, 0, 0, x])/(1 + y) - 
       (480*H[0, 0, 0, x])/((1 - x)^5*(1 + y)) + 
       (1200*H[0, 0, 0, x])/((1 - x)^4*(1 + y)) - 
       (1080*H[0, 0, 0, x])/((1 - x)^3*(1 + y)) + 
       (420*H[0, 0, 0, x])/((1 - x)^2*(1 + y)) - 
       (160*H[0, 0, 0, x])/((1 - x)*(1 + y)) - 
       (40*H[0, 0, 0, x])/(x*(1 + y)) - (20*x*H[0, 0, 0, x])/(1 + y) - 
       (20*H[0, 0, 0, x])/((1 + x)*(1 + y)) - 30*z*H[0, 0, 0, x] + 
       (640*z*H[0, 0, 0, x])/(1 + x)^4 - (1160*z*H[0, 0, 0, x])/(1 + x)^3 + 
       (780*z*H[0, 0, 0, x])/(1 + x)^2 - (200*z*H[0, 0, 0, x])/(1 + x) + 
       (320*z^2*H[0, 0, 0, x])/(1 + x)^4 - 
       (580*z^2*H[0, 0, 0, x])/(1 + x)^3 + 
       (230*z^2*H[0, 0, 0, x])/(1 + x)^2 + (30*z^2*H[0, 0, 0, x])/(1 + x) + 
       (320*H[0, 0, 0, x])/(1 + z)^2 - (120*H[0, 0, 0, x])/(1 + z) - 
       (480*H[0, 0, 0, x])/((1 - x)^5*(1 + z)) + 
       (1200*H[0, 0, 0, x])/((1 - x)^4*(1 + z)) - 
       (1080*H[0, 0, 0, x])/((1 - x)^3*(1 + z)) + 
       (420*H[0, 0, 0, x])/((1 - x)^2*(1 + z)) - 
       (160*H[0, 0, 0, x])/((1 - x)*(1 + z)) - 
       (40*H[0, 0, 0, x])/(x*(1 + z)) - (20*x*H[0, 0, 0, x])/(1 + z) - 
       (20*H[0, 0, 0, x])/((1 + x)*(1 + z)) - 96*H[1, 0, -1, x] + 
       (960*H[1, 0, -1, x])/(1 - x)^5 - (2400*H[1, 0, -1, x])/(1 - x)^4 + 
       (2032*H[1, 0, -1, x])/(1 - x)^3 - (648*H[1, 0, -1, x])/(1 - x)^2 + 
       (260*H[1, 0, -1, x])/(1 - x) + (96*H[1, 0, -1, x])/(1 + x)^3 - 
       (144*H[1, 0, -1, x])/(1 + x)^2 + (36*H[1, 0, -1, x])/(1 + x) + 
       48*y*H[1, 0, -1, x] - (384*y*H[1, 0, -1, x])/(1 - x)^5 + 
       (960*y*H[1, 0, -1, x])/(1 - x)^4 - (800*y*H[1, 0, -1, x])/(1 - x)^3 + 
       (240*y*H[1, 0, -1, x])/(1 - x)^2 - (24*y*H[1, 0, -1, x])/(1 - x) - 
       (88*y*H[1, 0, -1, x])/(1 + x) + (192*y^2*H[1, 0, -1, x])/(1 - x)^5 - 
       (480*y^2*H[1, 0, -1, x])/(1 - x)^4 + 
       (304*y^2*H[1, 0, -1, x])/(1 - x)^3 + 
       (24*y^2*H[1, 0, -1, x])/(1 - x)^2 + (4*y^2*H[1, 0, -1, x])/(1 - x) - 
       (44*y^2*H[1, 0, -1, x])/(1 + x) + (96*H[1, 0, -1, x])/(1 + y) - 
       (768*H[1, 0, -1, x])/((1 - x)^5*(1 + y)) + 
       (1920*H[1, 0, -1, x])/((1 - x)^4*(1 + y)) - 
       (1728*H[1, 0, -1, x])/((1 - x)^3*(1 + y)) + 
       (672*H[1, 0, -1, x])/((1 - x)^2*(1 + y)) - 
       (256*H[1, 0, -1, x])/((1 - x)*(1 + y)) - 
       (16*H[1, 0, -1, x])/(x*(1 + y)) + (16*x*H[1, 0, -1, x])/(1 + y) - 
       (32*H[1, 0, -1, x])/((1 + x)*(1 + y)) - 48*z*H[1, 0, -1, x] + 
       (192*z*H[1, 0, -1, x])/(1 + x)^3 - (288*z*H[1, 0, -1, x])/(1 + x)^2 + 
       (192*z*H[1, 0, -1, x])/(1 + x) + (96*z^2*H[1, 0, -1, x])/(1 + x)^3 - 
       (144*z^2*H[1, 0, -1, x])/(1 + x)^2 + 
       (48*z^2*H[1, 0, -1, x])/(1 + x) + (96*H[1, 0, -1, x])/(1 + z) - 
       (768*H[1, 0, -1, x])/((1 - x)^5*(1 + z)) + 
       (1920*H[1, 0, -1, x])/((1 - x)^4*(1 + z)) - 
       (1728*H[1, 0, -1, x])/((1 - x)^3*(1 + z)) + 
       (672*H[1, 0, -1, x])/((1 - x)^2*(1 + z)) - 
       (256*H[1, 0, -1, x])/((1 - x)*(1 + z)) - 
       (16*H[1, 0, -1, x])/(x*(1 + z)) + (16*x*H[1, 0, -1, x])/(1 + z) - 
       (32*H[1, 0, -1, x])/((1 + x)*(1 + z)) + 48*H[1, 0, 0, x] - 
       (480*H[1, 0, 0, x])/(1 - x)^5 + (1200*H[1, 0, 0, x])/(1 - x)^4 - 
       (1016*H[1, 0, 0, x])/(1 - x)^3 + (324*H[1, 0, 0, x])/(1 - x)^2 - 
       (130*H[1, 0, 0, x])/(1 - x) - (48*H[1, 0, 0, x])/(1 + x)^3 + 
       (72*H[1, 0, 0, x])/(1 + x)^2 - (18*H[1, 0, 0, x])/(1 + x) - 
       24*y*H[1, 0, 0, x] + (192*y*H[1, 0, 0, x])/(1 - x)^5 - 
       (480*y*H[1, 0, 0, x])/(1 - x)^4 + (400*y*H[1, 0, 0, x])/(1 - x)^3 - 
       (120*y*H[1, 0, 0, x])/(1 - x)^2 + (12*y*H[1, 0, 0, x])/(1 - x) + 
       (44*y*H[1, 0, 0, x])/(1 + x) - (96*y^2*H[1, 0, 0, x])/(1 - x)^5 + 
       (240*y^2*H[1, 0, 0, x])/(1 - x)^4 - 
       (152*y^2*H[1, 0, 0, x])/(1 - x)^3 - 
       (12*y^2*H[1, 0, 0, x])/(1 - x)^2 - (2*y^2*H[1, 0, 0, x])/(1 - x) + 
       (22*y^2*H[1, 0, 0, x])/(1 + x) - (48*H[1, 0, 0, x])/(1 + y) + 
       (384*H[1, 0, 0, x])/((1 - x)^5*(1 + y)) - 
       (960*H[1, 0, 0, x])/((1 - x)^4*(1 + y)) + 
       (864*H[1, 0, 0, x])/((1 - x)^3*(1 + y)) - 
       (336*H[1, 0, 0, x])/((1 - x)^2*(1 + y)) + 
       (128*H[1, 0, 0, x])/((1 - x)*(1 + y)) + 
       (8*H[1, 0, 0, x])/(x*(1 + y)) - (8*x*H[1, 0, 0, x])/(1 + y) + 
       (16*H[1, 0, 0, x])/((1 + x)*(1 + y)) + 24*z*H[1, 0, 0, x] - 
       (96*z*H[1, 0, 0, x])/(1 + x)^3 + (144*z*H[1, 0, 0, x])/(1 + x)^2 - 
       (96*z*H[1, 0, 0, x])/(1 + x) - (48*z^2*H[1, 0, 0, x])/(1 + x)^3 + 
       (72*z^2*H[1, 0, 0, x])/(1 + x)^2 - (24*z^2*H[1, 0, 0, x])/(1 + x) - 
       (48*H[1, 0, 0, x])/(1 + z) + 
       (384*H[1, 0, 0, x])/((1 - x)^5*(1 + z)) - 
       (960*H[1, 0, 0, x])/((1 - x)^4*(1 + z)) + 
       (864*H[1, 0, 0, x])/((1 - x)^3*(1 + z)) - 
       (336*H[1, 0, 0, x])/((1 - x)^2*(1 + z)) + 
       (128*H[1, 0, 0, x])/((1 - x)*(1 + z)) + 
       (8*H[1, 0, 0, x])/(x*(1 + z)) - (8*x*H[1, 0, 0, x])/(1 + z) + 
       (16*H[1, 0, 0, x])/((1 + x)*(1 + z)) - 
       96*H[-1, x]*H[-1, y]*Log[x^(-1) - y] - 
       (128*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + x)^4 + 
       (256*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + x)^3 - 
       (128*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + x)^2 - 
       (256*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + y)^2 + 
       (192*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + y) + 
       (32*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(x*(1 + y)) + 
       (32*x*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + y) - 
       (256*z*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + x)^4 + 
       (512*z*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + x)^3 - 
       (384*z*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + x)^2 + 
       (128*z*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + x) - 
       (128*z^2*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + x)^4 + 
       (256*z^2*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + x)^3 - 
       (128*z^2*H[-1, x]*H[-1, y]*Log[x^(-1) - y])/(1 + x)^2 + 
       72*H[-1, y]*H[0, x]*Log[x^(-1) - y] + 
       (96*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x)^4 - 
       (192*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x)^3 + 
       (96*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x)^2 + 
       (192*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + y)^2 - 
       (144*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + y) - 
       (24*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(x*(1 + y)) - 
       (24*x*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + y) + 
       (192*z*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x)^4 - 
       (384*z*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x)^3 + 
       (288*z*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x)^2 - 
       (96*z*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x) + 
       (96*z^2*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x)^4 - 
       (192*z^2*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x)^3 + 
       (96*z^2*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x)^2 + 
       96*H[-1, -1, x]*Log[x^(-1) - y] + 
       (128*H[-1, -1, x]*Log[x^(-1) - y])/(1 + x)^4 - 
       (256*H[-1, -1, x]*Log[x^(-1) - y])/(1 + x)^3 + 
       (128*H[-1, -1, x]*Log[x^(-1) - y])/(1 + x)^2 + 
       (256*H[-1, -1, x]*Log[x^(-1) - y])/(1 + y)^2 - 
       (192*H[-1, -1, x]*Log[x^(-1) - y])/(1 + y) - 
       (32*H[-1, -1, x]*Log[x^(-1) - y])/(x*(1 + y)) - 
       (32*x*H[-1, -1, x]*Log[x^(-1) - y])/(1 + y) + 
       (256*z*H[-1, -1, x]*Log[x^(-1) - y])/(1 + x)^4 - 
       (512*z*H[-1, -1, x]*Log[x^(-1) - y])/(1 + x)^3 + 
       (384*z*H[-1, -1, x]*Log[x^(-1) - y])/(1 + x)^2 - 
       (128*z*H[-1, -1, x]*Log[x^(-1) - y])/(1 + x) + 
       (128*z^2*H[-1, -1, x]*Log[x^(-1) - y])/(1 + x)^4 - 
       (256*z^2*H[-1, -1, x]*Log[x^(-1) - y])/(1 + x)^3 + 
       (128*z^2*H[-1, -1, x]*Log[x^(-1) - y])/(1 + x)^2 + 
       96*H[-1, -1, y]*Log[x^(-1) - y] + 
       (128*H[-1, -1, y]*Log[x^(-1) - y])/(1 + x)^4 - 
       (256*H[-1, -1, y]*Log[x^(-1) - y])/(1 + x)^3 + 
       (128*H[-1, -1, y]*Log[x^(-1) - y])/(1 + x)^2 + 
       (256*H[-1, -1, y]*Log[x^(-1) - y])/(1 + y)^2 - 
       (192*H[-1, -1, y]*Log[x^(-1) - y])/(1 + y) - 
       (32*H[-1, -1, y]*Log[x^(-1) - y])/(x*(1 + y)) - 
       (32*x*H[-1, -1, y]*Log[x^(-1) - y])/(1 + y) + 
       (256*z*H[-1, -1, y]*Log[x^(-1) - y])/(1 + x)^4 - 
       (512*z*H[-1, -1, y]*Log[x^(-1) - y])/(1 + x)^3 + 
       (384*z*H[-1, -1, y]*Log[x^(-1) - y])/(1 + x)^2 - 
       (128*z*H[-1, -1, y]*Log[x^(-1) - y])/(1 + x) + 
       (128*z^2*H[-1, -1, y]*Log[x^(-1) - y])/(1 + x)^4 - 
       (256*z^2*H[-1, -1, y]*Log[x^(-1) - y])/(1 + x)^3 + 
       (128*z^2*H[-1, -1, y]*Log[x^(-1) - y])/(1 + x)^2 - 
       72*H[-1, 0, x]*Log[x^(-1) - y] - 
       (96*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x)^4 + 
       (192*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x)^3 - 
       (96*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x)^2 - 
       (192*H[-1, 0, x]*Log[x^(-1) - y])/(1 + y)^2 + 
       (144*H[-1, 0, x]*Log[x^(-1) - y])/(1 + y) + 
       (24*H[-1, 0, x]*Log[x^(-1) - y])/(x*(1 + y)) + 
       (24*x*H[-1, 0, x]*Log[x^(-1) - y])/(1 + y) - 
       (192*z*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x)^4 + 
       (384*z*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x)^3 - 
       (288*z*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x)^2 + 
       (96*z*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x) - 
       (96*z^2*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x)^4 + 
       (192*z^2*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x)^3 - 
       (96*z^2*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x)^2 - 
       24*H[-1, 0, y]*Log[x^(-1) - y] - 
       (32*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x)^4 + 
       (64*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x)^3 - 
       (32*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x)^2 - 
       (64*H[-1, 0, y]*Log[x^(-1) - y])/(1 + y)^2 + 
       (48*H[-1, 0, y]*Log[x^(-1) - y])/(1 + y) + 
       (8*H[-1, 0, y]*Log[x^(-1) - y])/(x*(1 + y)) + 
       (8*x*H[-1, 0, y]*Log[x^(-1) - y])/(1 + y) - 
       (64*z*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x)^4 + 
       (128*z*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x)^3 - 
       (96*z*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x)^2 + 
       (32*z*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x) - 
       (32*z^2*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x)^4 + 
       (64*z^2*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x)^3 - 
       (32*z^2*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x)^2 - 
       72*H[0, -1, x]*Log[x^(-1) - y] - 
       (96*H[0, -1, x]*Log[x^(-1) - y])/(1 + x)^4 + 
       (192*H[0, -1, x]*Log[x^(-1) - y])/(1 + x)^3 - 
       (96*H[0, -1, x]*Log[x^(-1) - y])/(1 + x)^2 - 
       (192*H[0, -1, x]*Log[x^(-1) - y])/(1 + y)^2 + 
       (144*H[0, -1, x]*Log[x^(-1) - y])/(1 + y) + 
       (24*H[0, -1, x]*Log[x^(-1) - y])/(x*(1 + y)) + 
       (24*x*H[0, -1, x]*Log[x^(-1) - y])/(1 + y) - 
       (192*z*H[0, -1, x]*Log[x^(-1) - y])/(1 + x)^4 + 
       (384*z*H[0, -1, x]*Log[x^(-1) - y])/(1 + x)^3 - 
       (288*z*H[0, -1, x]*Log[x^(-1) - y])/(1 + x)^2 + 
       (96*z*H[0, -1, x]*Log[x^(-1) - y])/(1 + x) - 
       (96*z^2*H[0, -1, x]*Log[x^(-1) - y])/(1 + x)^4 + 
       (192*z^2*H[0, -1, x]*Log[x^(-1) - y])/(1 + x)^3 - 
       (96*z^2*H[0, -1, x]*Log[x^(-1) - y])/(1 + x)^2 - 
       24*H[0, -1, y]*Log[x^(-1) - y] - 
       (32*H[0, -1, y]*Log[x^(-1) - y])/(1 + x)^4 + 
       (64*H[0, -1, y]*Log[x^(-1) - y])/(1 + x)^3 - 
       (32*H[0, -1, y]*Log[x^(-1) - y])/(1 + x)^2 - 
       (64*H[0, -1, y]*Log[x^(-1) - y])/(1 + y)^2 + 
       (48*H[0, -1, y]*Log[x^(-1) - y])/(1 + y) + 
       (8*H[0, -1, y]*Log[x^(-1) - y])/(x*(1 + y)) + 
       (8*x*H[0, -1, y]*Log[x^(-1) - y])/(1 + y) - 
       (64*z*H[0, -1, y]*Log[x^(-1) - y])/(1 + x)^4 + 
       (128*z*H[0, -1, y]*Log[x^(-1) - y])/(1 + x)^3 - 
       (96*z*H[0, -1, y]*Log[x^(-1) - y])/(1 + x)^2 + 
       (32*z*H[0, -1, y]*Log[x^(-1) - y])/(1 + x) - 
       (32*z^2*H[0, -1, y]*Log[x^(-1) - y])/(1 + x)^4 + 
       (64*z^2*H[0, -1, y]*Log[x^(-1) - y])/(1 + x)^3 - 
       (32*z^2*H[0, -1, y]*Log[x^(-1) - y])/(1 + x)^2 + 
       48*H[0, 0, x]*Log[x^(-1) - y] + 
       (64*H[0, 0, x]*Log[x^(-1) - y])/(1 + x)^4 - 
       (128*H[0, 0, x]*Log[x^(-1) - y])/(1 + x)^3 + 
       (64*H[0, 0, x]*Log[x^(-1) - y])/(1 + x)^2 + 
       (128*H[0, 0, x]*Log[x^(-1) - y])/(1 + y)^2 - 
       (96*H[0, 0, x]*Log[x^(-1) - y])/(1 + y) - 
       (16*H[0, 0, x]*Log[x^(-1) - y])/(x*(1 + y)) - 
       (16*x*H[0, 0, x]*Log[x^(-1) - y])/(1 + y) + 
       (128*z*H[0, 0, x]*Log[x^(-1) - y])/(1 + x)^4 - 
       (256*z*H[0, 0, x]*Log[x^(-1) - y])/(1 + x)^3 + 
       (192*z*H[0, 0, x]*Log[x^(-1) - y])/(1 + x)^2 - 
       (64*z*H[0, 0, x]*Log[x^(-1) - y])/(1 + x) + 
       (64*z^2*H[0, 0, x]*Log[x^(-1) - y])/(1 + x)^4 - 
       (128*z^2*H[0, 0, x]*Log[x^(-1) - y])/(1 + x)^3 + 
       (64*z^2*H[0, 0, x]*Log[x^(-1) - y])/(1 + x)^2 + 
       12*H[-1, y]*Log[x^(-1) - y]^2 + 
       (16*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x)^4 - 
       (32*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x)^3 + 
       (16*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x)^2 + 
       (32*H[-1, y]*Log[x^(-1) - y]^2)/(1 + y)^2 - 
       (24*H[-1, y]*Log[x^(-1) - y]^2)/(1 + y) - 
       (4*H[-1, y]*Log[x^(-1) - y]^2)/(x*(1 + y)) - 
       (4*x*H[-1, y]*Log[x^(-1) - y]^2)/(1 + y) + 
       (32*z*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x)^4 - 
       (64*z*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x)^3 + 
       (48*z*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x)^2 - 
       (16*z*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x) + 
       (16*z^2*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x)^4 - 
       (32*z^2*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x)^3 + 
       (16*z^2*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x)^2 - 48*z2*Log[-x + y] - 
       (64*z2*Log[-x + y])/(1 + x)^4 + (128*z2*Log[-x + y])/(1 + x)^3 - 
       (64*z2*Log[-x + y])/(1 + x)^2 - (128*z2*Log[-x + y])/(1 + y)^2 + 
       (96*z2*Log[-x + y])/(1 + y) + (16*z2*Log[-x + y])/(x*(1 + y)) + 
       (16*x*z2*Log[-x + y])/(1 + y) - (128*z*z2*Log[-x + y])/(1 + x)^4 + 
       (256*z*z2*Log[-x + y])/(1 + x)^3 - (192*z*z2*Log[-x + y])/(1 + x)^2 + 
       (64*z*z2*Log[-x + y])/(1 + x) - (64*z^2*z2*Log[-x + y])/(1 + x)^4 + 
       (128*z^2*z2*Log[-x + y])/(1 + x)^3 - 
       (64*z^2*z2*Log[-x + y])/(1 + x)^2 - 
       48*H[-1, x]*H[-1, y]*Log[-x + y] - 
       (64*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + x)^4 + 
       (128*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + x)^3 - 
       (64*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + x)^2 - 
       (128*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + y)^2 + 
       (96*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + y) + 
       (16*H[-1, x]*H[-1, y]*Log[-x + y])/(x*(1 + y)) + 
       (16*x*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + y) - 
       (128*z*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + x)^4 + 
       (256*z*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + x)^3 - 
       (192*z*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + x)^2 + 
       (64*z*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + x) - 
       (64*z^2*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + x)^4 + 
       (128*z^2*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + x)^3 - 
       (64*z^2*H[-1, x]*H[-1, y]*Log[-x + y])/(1 + x)^2 + 
       48*H[-1, -1, x]*Log[-x + y] + 
       (64*H[-1, -1, x]*Log[-x + y])/(1 + x)^4 - 
       (128*H[-1, -1, x]*Log[-x + y])/(1 + x)^3 + 
       (64*H[-1, -1, x]*Log[-x + y])/(1 + x)^2 + 
       (128*H[-1, -1, x]*Log[-x + y])/(1 + y)^2 - 
       (96*H[-1, -1, x]*Log[-x + y])/(1 + y) - 
       (16*H[-1, -1, x]*Log[-x + y])/(x*(1 + y)) - 
       (16*x*H[-1, -1, x]*Log[-x + y])/(1 + y) + 
       (128*z*H[-1, -1, x]*Log[-x + y])/(1 + x)^4 - 
       (256*z*H[-1, -1, x]*Log[-x + y])/(1 + x)^3 + 
       (192*z*H[-1, -1, x]*Log[-x + y])/(1 + x)^2 - 
       (64*z*H[-1, -1, x]*Log[-x + y])/(1 + x) + 
       (64*z^2*H[-1, -1, x]*Log[-x + y])/(1 + x)^4 - 
       (128*z^2*H[-1, -1, x]*Log[-x + y])/(1 + x)^3 + 
       (64*z^2*H[-1, -1, x]*Log[-x + y])/(1 + x)^2 - 
       24*H[-1, -1, y]*Log[-x + y] - 
       (32*H[-1, -1, y]*Log[-x + y])/(1 + x)^4 + 
       (64*H[-1, -1, y]*Log[-x + y])/(1 + x)^3 - 
       (32*H[-1, -1, y]*Log[-x + y])/(1 + x)^2 - 
       (64*H[-1, -1, y]*Log[-x + y])/(1 + y)^2 + 
       (48*H[-1, -1, y]*Log[-x + y])/(1 + y) + 
       (8*H[-1, -1, y]*Log[-x + y])/(x*(1 + y)) + 
       (8*x*H[-1, -1, y]*Log[-x + y])/(1 + y) - 
       (64*z*H[-1, -1, y]*Log[-x + y])/(1 + x)^4 + 
       (128*z*H[-1, -1, y]*Log[-x + y])/(1 + x)^3 - 
       (96*z*H[-1, -1, y]*Log[-x + y])/(1 + x)^2 + 
       (32*z*H[-1, -1, y]*Log[-x + y])/(1 + x) - 
       (32*z^2*H[-1, -1, y]*Log[-x + y])/(1 + x)^4 + 
       (64*z^2*H[-1, -1, y]*Log[-x + y])/(1 + x)^3 - 
       (32*z^2*H[-1, -1, y]*Log[-x + y])/(1 + x)^2 - 
       24*H[-1, 0, x]*Log[-x + y] - (32*H[-1, 0, x]*Log[-x + y])/(1 + x)^4 + 
       (64*H[-1, 0, x]*Log[-x + y])/(1 + x)^3 - 
       (32*H[-1, 0, x]*Log[-x + y])/(1 + x)^2 - 
       (64*H[-1, 0, x]*Log[-x + y])/(1 + y)^2 + 
       (48*H[-1, 0, x]*Log[-x + y])/(1 + y) + 
       (8*H[-1, 0, x]*Log[-x + y])/(x*(1 + y)) + 
       (8*x*H[-1, 0, x]*Log[-x + y])/(1 + y) - 
       (64*z*H[-1, 0, x]*Log[-x + y])/(1 + x)^4 + 
       (128*z*H[-1, 0, x]*Log[-x + y])/(1 + x)^3 - 
       (96*z*H[-1, 0, x]*Log[-x + y])/(1 + x)^2 + 
       (32*z*H[-1, 0, x]*Log[-x + y])/(1 + x) - 
       (32*z^2*H[-1, 0, x]*Log[-x + y])/(1 + x)^4 + 
       (64*z^2*H[-1, 0, x]*Log[-x + y])/(1 + x)^3 - 
       (32*z^2*H[-1, 0, x]*Log[-x + y])/(1 + x)^2 - 
       24*H[-1, 0, y]*Log[-x + y] - (32*H[-1, 0, y]*Log[-x + y])/(1 + x)^4 + 
       (64*H[-1, 0, y]*Log[-x + y])/(1 + x)^3 - 
       (32*H[-1, 0, y]*Log[-x + y])/(1 + x)^2 - 
       (64*H[-1, 0, y]*Log[-x + y])/(1 + y)^2 + 
       (48*H[-1, 0, y]*Log[-x + y])/(1 + y) + 
       (8*H[-1, 0, y]*Log[-x + y])/(x*(1 + y)) + 
       (8*x*H[-1, 0, y]*Log[-x + y])/(1 + y) - 
       (64*z*H[-1, 0, y]*Log[-x + y])/(1 + x)^4 + 
       (128*z*H[-1, 0, y]*Log[-x + y])/(1 + x)^3 - 
       (96*z*H[-1, 0, y]*Log[-x + y])/(1 + x)^2 + 
       (32*z*H[-1, 0, y]*Log[-x + y])/(1 + x) - 
       (32*z^2*H[-1, 0, y]*Log[-x + y])/(1 + x)^4 + 
       (64*z^2*H[-1, 0, y]*Log[-x + y])/(1 + x)^3 - 
       (32*z^2*H[-1, 0, y]*Log[-x + y])/(1 + x)^2 - 
       24*H[0, -1, x]*Log[-x + y] - (32*H[0, -1, x]*Log[-x + y])/(1 + x)^4 + 
       (64*H[0, -1, x]*Log[-x + y])/(1 + x)^3 - 
       (32*H[0, -1, x]*Log[-x + y])/(1 + x)^2 - 
       (64*H[0, -1, x]*Log[-x + y])/(1 + y)^2 + 
       (48*H[0, -1, x]*Log[-x + y])/(1 + y) + 
       (8*H[0, -1, x]*Log[-x + y])/(x*(1 + y)) + 
       (8*x*H[0, -1, x]*Log[-x + y])/(1 + y) - 
       (64*z*H[0, -1, x]*Log[-x + y])/(1 + x)^4 + 
       (128*z*H[0, -1, x]*Log[-x + y])/(1 + x)^3 - 
       (96*z*H[0, -1, x]*Log[-x + y])/(1 + x)^2 + 
       (32*z*H[0, -1, x]*Log[-x + y])/(1 + x) - 
       (32*z^2*H[0, -1, x]*Log[-x + y])/(1 + x)^4 + 
       (64*z^2*H[0, -1, x]*Log[-x + y])/(1 + x)^3 - 
       (32*z^2*H[0, -1, x]*Log[-x + y])/(1 + x)^2 - 
       24*H[0, -1, y]*Log[-x + y] - (32*H[0, -1, y]*Log[-x + y])/(1 + x)^4 + 
       (64*H[0, -1, y]*Log[-x + y])/(1 + x)^3 - 
       (32*H[0, -1, y]*Log[-x + y])/(1 + x)^2 - 
       (64*H[0, -1, y]*Log[-x + y])/(1 + y)^2 + 
       (48*H[0, -1, y]*Log[-x + y])/(1 + y) + 
       (8*H[0, -1, y]*Log[-x + y])/(x*(1 + y)) + 
       (8*x*H[0, -1, y]*Log[-x + y])/(1 + y) - 
       (64*z*H[0, -1, y]*Log[-x + y])/(1 + x)^4 + 
       (128*z*H[0, -1, y]*Log[-x + y])/(1 + x)^3 - 
       (96*z*H[0, -1, y]*Log[-x + y])/(1 + x)^2 + 
       (32*z*H[0, -1, y]*Log[-x + y])/(1 + x) - 
       (32*z^2*H[0, -1, y]*Log[-x + y])/(1 + x)^4 + 
       (64*z^2*H[0, -1, y]*Log[-x + y])/(1 + x)^3 - 
       (32*z^2*H[0, -1, y]*Log[-x + y])/(1 + x)^2 + 
       36*H[-1, y]*Log[-x + y]^2 + (48*H[-1, y]*Log[-x + y]^2)/(1 + x)^4 - 
       (96*H[-1, y]*Log[-x + y]^2)/(1 + x)^3 + 
       (48*H[-1, y]*Log[-x + y]^2)/(1 + x)^2 + 
       (96*H[-1, y]*Log[-x + y]^2)/(1 + y)^2 - 
       (72*H[-1, y]*Log[-x + y]^2)/(1 + y) - 
       (12*H[-1, y]*Log[-x + y]^2)/(x*(1 + y)) - 
       (12*x*H[-1, y]*Log[-x + y]^2)/(1 + y) + 
       (96*z*H[-1, y]*Log[-x + y]^2)/(1 + x)^4 - 
       (192*z*H[-1, y]*Log[-x + y]^2)/(1 + x)^3 + 
       (144*z*H[-1, y]*Log[-x + y]^2)/(1 + x)^2 - 
       (48*z*H[-1, y]*Log[-x + y]^2)/(1 + x) + 
       (48*z^2*H[-1, y]*Log[-x + y]^2)/(1 + x)^4 - 
       (96*z^2*H[-1, y]*Log[-x + y]^2)/(1 + x)^3 + 
       (48*z^2*H[-1, y]*Log[-x + y]^2)/(1 + x)^2 + 
       12*H[0, x]*Log[-x + y]^2 + (16*H[0, x]*Log[-x + y]^2)/(1 + x)^4 - 
       (32*H[0, x]*Log[-x + y]^2)/(1 + x)^3 + 
       (16*H[0, x]*Log[-x + y]^2)/(1 + x)^2 + 
       (32*H[0, x]*Log[-x + y]^2)/(1 + y)^2 - 
       (24*H[0, x]*Log[-x + y]^2)/(1 + y) - 
       (4*H[0, x]*Log[-x + y]^2)/(x*(1 + y)) - 
       (4*x*H[0, x]*Log[-x + y]^2)/(1 + y) + 
       (32*z*H[0, x]*Log[-x + y]^2)/(1 + x)^4 - 
       (64*z*H[0, x]*Log[-x + y]^2)/(1 + x)^3 + 
       (48*z*H[0, x]*Log[-x + y]^2)/(1 + x)^2 - 
       (16*z*H[0, x]*Log[-x + y]^2)/(1 + x) + 
       (16*z^2*H[0, x]*Log[-x + y]^2)/(1 + x)^4 - 
       (32*z^2*H[0, x]*Log[-x + y]^2)/(1 + x)^3 + 
       (16*z^2*H[0, x]*Log[-x + y]^2)/(1 + x)^2 - 8*Log[-x + y]^3 - 
       (32*Log[-x + y]^3)/(3*(1 + x)^4) + (64*Log[-x + y]^3)/(3*(1 + x)^3) - 
       (32*Log[-x + y]^3)/(3*(1 + x)^2) - (64*Log[-x + y]^3)/(3*(1 + y)^2) + 
       (16*Log[-x + y]^3)/(1 + y) + (8*Log[-x + y]^3)/(3*x*(1 + y)) + 
       (8*x*Log[-x + y]^3)/(3*(1 + y)) - 
       (64*z*Log[-x + y]^3)/(3*(1 + x)^4) + 
       (128*z*Log[-x + y]^3)/(3*(1 + x)^3) - 
       (32*z*Log[-x + y]^3)/(1 + x)^2 + (32*z*Log[-x + y]^3)/(3*(1 + x)) - 
       (32*z^2*Log[-x + y]^3)/(3*(1 + x)^4) + 
       (64*z^2*Log[-x + y]^3)/(3*(1 + x)^3) - 
       (32*z^2*Log[-x + y]^3)/(3*(1 + x)^2) - 
       96*H[-1, x]*H[-1, z]*Log[x^(-1) - z] - 
       (128*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + x)^4 + 
       (256*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + x)^3 - 
       (128*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + x)^2 - 
       (256*z*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + x)^4 + 
       (512*z*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + x)^3 - 
       (384*z*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + x)^2 + 
       (128*z*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + x) - 
       (128*z^2*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + x)^4 + 
       (256*z^2*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + x)^3 - 
       (128*z^2*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + x)^2 - 
       (256*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + z)^2 + 
       (192*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + z) + 
       (32*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(x*(1 + z)) + 
       (32*x*H[-1, x]*H[-1, z]*Log[x^(-1) - z])/(1 + z) + 
       72*H[-1, z]*H[0, x]*Log[x^(-1) - z] + 
       (96*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x)^4 - 
       (192*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x)^3 + 
       (96*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x)^2 + 
       (192*z*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x)^4 - 
       (384*z*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x)^3 + 
       (288*z*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x)^2 - 
       (96*z*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x) + 
       (96*z^2*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x)^4 - 
       (192*z^2*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x)^3 + 
       (96*z^2*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x)^2 + 
       (192*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + z)^2 - 
       (144*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + z) - 
       (24*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(x*(1 + z)) - 
       (24*x*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + z) + 
       96*H[-1, -1, x]*Log[x^(-1) - z] + 
       (128*H[-1, -1, x]*Log[x^(-1) - z])/(1 + x)^4 - 
       (256*H[-1, -1, x]*Log[x^(-1) - z])/(1 + x)^3 + 
       (128*H[-1, -1, x]*Log[x^(-1) - z])/(1 + x)^2 + 
       (256*z*H[-1, -1, x]*Log[x^(-1) - z])/(1 + x)^4 - 
       (512*z*H[-1, -1, x]*Log[x^(-1) - z])/(1 + x)^3 + 
       (384*z*H[-1, -1, x]*Log[x^(-1) - z])/(1 + x)^2 - 
       (128*z*H[-1, -1, x]*Log[x^(-1) - z])/(1 + x) + 
       (128*z^2*H[-1, -1, x]*Log[x^(-1) - z])/(1 + x)^4 - 
       (256*z^2*H[-1, -1, x]*Log[x^(-1) - z])/(1 + x)^3 + 
       (128*z^2*H[-1, -1, x]*Log[x^(-1) - z])/(1 + x)^2 + 
       (256*H[-1, -1, x]*Log[x^(-1) - z])/(1 + z)^2 - 
       (192*H[-1, -1, x]*Log[x^(-1) - z])/(1 + z) - 
       (32*H[-1, -1, x]*Log[x^(-1) - z])/(x*(1 + z)) - 
       (32*x*H[-1, -1, x]*Log[x^(-1) - z])/(1 + z) + 
       96*H[-1, -1, z]*Log[x^(-1) - z] + 
       (128*H[-1, -1, z]*Log[x^(-1) - z])/(1 + x)^4 - 
       (256*H[-1, -1, z]*Log[x^(-1) - z])/(1 + x)^3 + 
       (128*H[-1, -1, z]*Log[x^(-1) - z])/(1 + x)^2 + 
       (256*z*H[-1, -1, z]*Log[x^(-1) - z])/(1 + x)^4 - 
       (512*z*H[-1, -1, z]*Log[x^(-1) - z])/(1 + x)^3 + 
       (384*z*H[-1, -1, z]*Log[x^(-1) - z])/(1 + x)^2 - 
       (128*z*H[-1, -1, z]*Log[x^(-1) - z])/(1 + x) + 
       (128*z^2*H[-1, -1, z]*Log[x^(-1) - z])/(1 + x)^4 - 
       (256*z^2*H[-1, -1, z]*Log[x^(-1) - z])/(1 + x)^3 + 
       (128*z^2*H[-1, -1, z]*Log[x^(-1) - z])/(1 + x)^2 + 
       (256*H[-1, -1, z]*Log[x^(-1) - z])/(1 + z)^2 - 
       (192*H[-1, -1, z]*Log[x^(-1) - z])/(1 + z) - 
       (32*H[-1, -1, z]*Log[x^(-1) - z])/(x*(1 + z)) - 
       (32*x*H[-1, -1, z]*Log[x^(-1) - z])/(1 + z) - 
       72*H[-1, 0, x]*Log[x^(-1) - z] - 
       (96*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x)^4 + 
       (192*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x)^3 - 
       (96*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x)^2 - 
       (192*z*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x)^4 + 
       (384*z*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x)^3 - 
       (288*z*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x)^2 + 
       (96*z*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x) - 
       (96*z^2*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x)^4 + 
       (192*z^2*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x)^3 - 
       (96*z^2*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x)^2 - 
       (192*H[-1, 0, x]*Log[x^(-1) - z])/(1 + z)^2 + 
       (144*H[-1, 0, x]*Log[x^(-1) - z])/(1 + z) + 
       (24*H[-1, 0, x]*Log[x^(-1) - z])/(x*(1 + z)) + 
       (24*x*H[-1, 0, x]*Log[x^(-1) - z])/(1 + z) - 
       24*H[-1, 0, z]*Log[x^(-1) - z] - 
       (32*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x)^4 + 
       (64*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x)^3 - 
       (32*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x)^2 - 
       (64*z*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x)^4 + 
       (128*z*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x)^3 - 
       (96*z*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x)^2 + 
       (32*z*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x) - 
       (32*z^2*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x)^4 + 
       (64*z^2*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x)^3 - 
       (32*z^2*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x)^2 - 
       (64*H[-1, 0, z]*Log[x^(-1) - z])/(1 + z)^2 + 
       (48*H[-1, 0, z]*Log[x^(-1) - z])/(1 + z) + 
       (8*H[-1, 0, z]*Log[x^(-1) - z])/(x*(1 + z)) + 
       (8*x*H[-1, 0, z]*Log[x^(-1) - z])/(1 + z) - 
       72*H[0, -1, x]*Log[x^(-1) - z] - 
       (96*H[0, -1, x]*Log[x^(-1) - z])/(1 + x)^4 + 
       (192*H[0, -1, x]*Log[x^(-1) - z])/(1 + x)^3 - 
       (96*H[0, -1, x]*Log[x^(-1) - z])/(1 + x)^2 - 
       (192*z*H[0, -1, x]*Log[x^(-1) - z])/(1 + x)^4 + 
       (384*z*H[0, -1, x]*Log[x^(-1) - z])/(1 + x)^3 - 
       (288*z*H[0, -1, x]*Log[x^(-1) - z])/(1 + x)^2 + 
       (96*z*H[0, -1, x]*Log[x^(-1) - z])/(1 + x) - 
       (96*z^2*H[0, -1, x]*Log[x^(-1) - z])/(1 + x)^4 + 
       (192*z^2*H[0, -1, x]*Log[x^(-1) - z])/(1 + x)^3 - 
       (96*z^2*H[0, -1, x]*Log[x^(-1) - z])/(1 + x)^2 - 
       (192*H[0, -1, x]*Log[x^(-1) - z])/(1 + z)^2 + 
       (144*H[0, -1, x]*Log[x^(-1) - z])/(1 + z) + 
       (24*H[0, -1, x]*Log[x^(-1) - z])/(x*(1 + z)) + 
       (24*x*H[0, -1, x]*Log[x^(-1) - z])/(1 + z) - 
       24*H[0, -1, z]*Log[x^(-1) - z] - 
       (32*H[0, -1, z]*Log[x^(-1) - z])/(1 + x)^4 + 
       (64*H[0, -1, z]*Log[x^(-1) - z])/(1 + x)^3 - 
       (32*H[0, -1, z]*Log[x^(-1) - z])/(1 + x)^2 - 
       (64*z*H[0, -1, z]*Log[x^(-1) - z])/(1 + x)^4 + 
       (128*z*H[0, -1, z]*Log[x^(-1) - z])/(1 + x)^3 - 
       (96*z*H[0, -1, z]*Log[x^(-1) - z])/(1 + x)^2 + 
       (32*z*H[0, -1, z]*Log[x^(-1) - z])/(1 + x) - 
       (32*z^2*H[0, -1, z]*Log[x^(-1) - z])/(1 + x)^4 + 
       (64*z^2*H[0, -1, z]*Log[x^(-1) - z])/(1 + x)^3 - 
       (32*z^2*H[0, -1, z]*Log[x^(-1) - z])/(1 + x)^2 - 
       (64*H[0, -1, z]*Log[x^(-1) - z])/(1 + z)^2 + 
       (48*H[0, -1, z]*Log[x^(-1) - z])/(1 + z) + 
       (8*H[0, -1, z]*Log[x^(-1) - z])/(x*(1 + z)) + 
       (8*x*H[0, -1, z]*Log[x^(-1) - z])/(1 + z) + 
       48*H[0, 0, x]*Log[x^(-1) - z] + 
       (64*H[0, 0, x]*Log[x^(-1) - z])/(1 + x)^4 - 
       (128*H[0, 0, x]*Log[x^(-1) - z])/(1 + x)^3 + 
       (64*H[0, 0, x]*Log[x^(-1) - z])/(1 + x)^2 + 
       (128*z*H[0, 0, x]*Log[x^(-1) - z])/(1 + x)^4 - 
       (256*z*H[0, 0, x]*Log[x^(-1) - z])/(1 + x)^3 + 
       (192*z*H[0, 0, x]*Log[x^(-1) - z])/(1 + x)^2 - 
       (64*z*H[0, 0, x]*Log[x^(-1) - z])/(1 + x) + 
       (64*z^2*H[0, 0, x]*Log[x^(-1) - z])/(1 + x)^4 - 
       (128*z^2*H[0, 0, x]*Log[x^(-1) - z])/(1 + x)^3 + 
       (64*z^2*H[0, 0, x]*Log[x^(-1) - z])/(1 + x)^2 + 
       (128*H[0, 0, x]*Log[x^(-1) - z])/(1 + z)^2 - 
       (96*H[0, 0, x]*Log[x^(-1) - z])/(1 + z) - 
       (16*H[0, 0, x]*Log[x^(-1) - z])/(x*(1 + z)) - 
       (16*x*H[0, 0, x]*Log[x^(-1) - z])/(1 + z) + 
       12*H[-1, z]*Log[x^(-1) - z]^2 + 
       (16*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x)^4 - 
       (32*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x)^3 + 
       (16*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x)^2 + 
       (32*z*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x)^4 - 
       (64*z*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x)^3 + 
       (48*z*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x)^2 - 
       (16*z*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x) + 
       (16*z^2*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x)^4 - 
       (32*z^2*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x)^3 + 
       (16*z^2*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x)^2 + 
       (32*H[-1, z]*Log[x^(-1) - z]^2)/(1 + z)^2 - 
       (24*H[-1, z]*Log[x^(-1) - z]^2)/(1 + z) - 
       (4*H[-1, z]*Log[x^(-1) - z]^2)/(x*(1 + z)) - 
       (4*x*H[-1, z]*Log[x^(-1) - z]^2)/(1 + z) - 48*z2*Log[-x + z] - 
       (64*z2*Log[-x + z])/(1 + x)^4 + (128*z2*Log[-x + z])/(1 + x)^3 - 
       (64*z2*Log[-x + z])/(1 + x)^2 - (128*z*z2*Log[-x + z])/(1 + x)^4 + 
       (256*z*z2*Log[-x + z])/(1 + x)^3 - (192*z*z2*Log[-x + z])/(1 + x)^2 + 
       (64*z*z2*Log[-x + z])/(1 + x) - (64*z^2*z2*Log[-x + z])/(1 + x)^4 + 
       (128*z^2*z2*Log[-x + z])/(1 + x)^3 - 
       (64*z^2*z2*Log[-x + z])/(1 + x)^2 - (128*z2*Log[-x + z])/(1 + z)^2 + 
       (96*z2*Log[-x + z])/(1 + z) + (16*z2*Log[-x + z])/(x*(1 + z)) + 
       (16*x*z2*Log[-x + z])/(1 + z) - 48*H[-1, x]*H[-1, z]*Log[-x + z] - 
       (64*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + x)^4 + 
       (128*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + x)^3 - 
       (64*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + x)^2 - 
       (128*z*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + x)^4 + 
       (256*z*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + x)^3 - 
       (192*z*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + x)^2 + 
       (64*z*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + x) - 
       (64*z^2*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + x)^4 + 
       (128*z^2*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + x)^3 - 
       (64*z^2*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + x)^2 - 
       (128*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + z)^2 + 
       (96*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + z) + 
       (16*H[-1, x]*H[-1, z]*Log[-x + z])/(x*(1 + z)) + 
       (16*x*H[-1, x]*H[-1, z]*Log[-x + z])/(1 + z) + 
       48*H[-1, -1, x]*Log[-x + z] + 
       (64*H[-1, -1, x]*Log[-x + z])/(1 + x)^4 - 
       (128*H[-1, -1, x]*Log[-x + z])/(1 + x)^3 + 
       (64*H[-1, -1, x]*Log[-x + z])/(1 + x)^2 + 
       (128*z*H[-1, -1, x]*Log[-x + z])/(1 + x)^4 - 
       (256*z*H[-1, -1, x]*Log[-x + z])/(1 + x)^3 + 
       (192*z*H[-1, -1, x]*Log[-x + z])/(1 + x)^2 - 
       (64*z*H[-1, -1, x]*Log[-x + z])/(1 + x) + 
       (64*z^2*H[-1, -1, x]*Log[-x + z])/(1 + x)^4 - 
       (128*z^2*H[-1, -1, x]*Log[-x + z])/(1 + x)^3 + 
       (64*z^2*H[-1, -1, x]*Log[-x + z])/(1 + x)^2 + 
       (128*H[-1, -1, x]*Log[-x + z])/(1 + z)^2 - 
       (96*H[-1, -1, x]*Log[-x + z])/(1 + z) - 
       (16*H[-1, -1, x]*Log[-x + z])/(x*(1 + z)) - 
       (16*x*H[-1, -1, x]*Log[-x + z])/(1 + z) - 
       24*H[-1, -1, z]*Log[-x + z] - 
       (32*H[-1, -1, z]*Log[-x + z])/(1 + x)^4 + 
       (64*H[-1, -1, z]*Log[-x + z])/(1 + x)^3 - 
       (32*H[-1, -1, z]*Log[-x + z])/(1 + x)^2 - 
       (64*z*H[-1, -1, z]*Log[-x + z])/(1 + x)^4 + 
       (128*z*H[-1, -1, z]*Log[-x + z])/(1 + x)^3 - 
       (96*z*H[-1, -1, z]*Log[-x + z])/(1 + x)^2 + 
       (32*z*H[-1, -1, z]*Log[-x + z])/(1 + x) - 
       (32*z^2*H[-1, -1, z]*Log[-x + z])/(1 + x)^4 + 
       (64*z^2*H[-1, -1, z]*Log[-x + z])/(1 + x)^3 - 
       (32*z^2*H[-1, -1, z]*Log[-x + z])/(1 + x)^2 - 
       (64*H[-1, -1, z]*Log[-x + z])/(1 + z)^2 + 
       (48*H[-1, -1, z]*Log[-x + z])/(1 + z) + 
       (8*H[-1, -1, z]*Log[-x + z])/(x*(1 + z)) + 
       (8*x*H[-1, -1, z]*Log[-x + z])/(1 + z) - 24*H[-1, 0, x]*Log[-x + z] - 
       (32*H[-1, 0, x]*Log[-x + z])/(1 + x)^4 + 
       (64*H[-1, 0, x]*Log[-x + z])/(1 + x)^3 - 
       (32*H[-1, 0, x]*Log[-x + z])/(1 + x)^2 - 
       (64*z*H[-1, 0, x]*Log[-x + z])/(1 + x)^4 + 
       (128*z*H[-1, 0, x]*Log[-x + z])/(1 + x)^3 - 
       (96*z*H[-1, 0, x]*Log[-x + z])/(1 + x)^2 + 
       (32*z*H[-1, 0, x]*Log[-x + z])/(1 + x) - 
       (32*z^2*H[-1, 0, x]*Log[-x + z])/(1 + x)^4 + 
       (64*z^2*H[-1, 0, x]*Log[-x + z])/(1 + x)^3 - 
       (32*z^2*H[-1, 0, x]*Log[-x + z])/(1 + x)^2 - 
       (64*H[-1, 0, x]*Log[-x + z])/(1 + z)^2 + 
       (48*H[-1, 0, x]*Log[-x + z])/(1 + z) + 
       (8*H[-1, 0, x]*Log[-x + z])/(x*(1 + z)) + 
       (8*x*H[-1, 0, x]*Log[-x + z])/(1 + z) - 24*H[-1, 0, z]*Log[-x + z] - 
       (32*H[-1, 0, z]*Log[-x + z])/(1 + x)^4 + 
       (64*H[-1, 0, z]*Log[-x + z])/(1 + x)^3 - 
       (32*H[-1, 0, z]*Log[-x + z])/(1 + x)^2 - 
       (64*z*H[-1, 0, z]*Log[-x + z])/(1 + x)^4 + 
       (128*z*H[-1, 0, z]*Log[-x + z])/(1 + x)^3 - 
       (96*z*H[-1, 0, z]*Log[-x + z])/(1 + x)^2 + 
       (32*z*H[-1, 0, z]*Log[-x + z])/(1 + x) - 
       (32*z^2*H[-1, 0, z]*Log[-x + z])/(1 + x)^4 + 
       (64*z^2*H[-1, 0, z]*Log[-x + z])/(1 + x)^3 - 
       (32*z^2*H[-1, 0, z]*Log[-x + z])/(1 + x)^2 - 
       (64*H[-1, 0, z]*Log[-x + z])/(1 + z)^2 + 
       (48*H[-1, 0, z]*Log[-x + z])/(1 + z) + 
       (8*H[-1, 0, z]*Log[-x + z])/(x*(1 + z)) + 
       (8*x*H[-1, 0, z]*Log[-x + z])/(1 + z) - 24*H[0, -1, x]*Log[-x + z] - 
       (32*H[0, -1, x]*Log[-x + z])/(1 + x)^4 + 
       (64*H[0, -1, x]*Log[-x + z])/(1 + x)^3 - 
       (32*H[0, -1, x]*Log[-x + z])/(1 + x)^2 - 
       (64*z*H[0, -1, x]*Log[-x + z])/(1 + x)^4 + 
       (128*z*H[0, -1, x]*Log[-x + z])/(1 + x)^3 - 
       (96*z*H[0, -1, x]*Log[-x + z])/(1 + x)^2 + 
       (32*z*H[0, -1, x]*Log[-x + z])/(1 + x) - 
       (32*z^2*H[0, -1, x]*Log[-x + z])/(1 + x)^4 + 
       (64*z^2*H[0, -1, x]*Log[-x + z])/(1 + x)^3 - 
       (32*z^2*H[0, -1, x]*Log[-x + z])/(1 + x)^2 - 
       (64*H[0, -1, x]*Log[-x + z])/(1 + z)^2 + 
       (48*H[0, -1, x]*Log[-x + z])/(1 + z) + 
       (8*H[0, -1, x]*Log[-x + z])/(x*(1 + z)) + 
       (8*x*H[0, -1, x]*Log[-x + z])/(1 + z) - 24*H[0, -1, z]*Log[-x + z] - 
       (32*H[0, -1, z]*Log[-x + z])/(1 + x)^4 + 
       (64*H[0, -1, z]*Log[-x + z])/(1 + x)^3 - 
       (32*H[0, -1, z]*Log[-x + z])/(1 + x)^2 - 
       (64*z*H[0, -1, z]*Log[-x + z])/(1 + x)^4 + 
       (128*z*H[0, -1, z]*Log[-x + z])/(1 + x)^3 - 
       (96*z*H[0, -1, z]*Log[-x + z])/(1 + x)^2 + 
       (32*z*H[0, -1, z]*Log[-x + z])/(1 + x) - 
       (32*z^2*H[0, -1, z]*Log[-x + z])/(1 + x)^4 + 
       (64*z^2*H[0, -1, z]*Log[-x + z])/(1 + x)^3 - 
       (32*z^2*H[0, -1, z]*Log[-x + z])/(1 + x)^2 - 
       (64*H[0, -1, z]*Log[-x + z])/(1 + z)^2 + 
       (48*H[0, -1, z]*Log[-x + z])/(1 + z) + 
       (8*H[0, -1, z]*Log[-x + z])/(x*(1 + z)) + 
       (8*x*H[0, -1, z]*Log[-x + z])/(1 + z) + 36*H[-1, z]*Log[-x + z]^2 + 
       (48*H[-1, z]*Log[-x + z]^2)/(1 + x)^4 - 
       (96*H[-1, z]*Log[-x + z]^2)/(1 + x)^3 + 
       (48*H[-1, z]*Log[-x + z]^2)/(1 + x)^2 + 
       (96*z*H[-1, z]*Log[-x + z]^2)/(1 + x)^4 - 
       (192*z*H[-1, z]*Log[-x + z]^2)/(1 + x)^3 + 
       (144*z*H[-1, z]*Log[-x + z]^2)/(1 + x)^2 - 
       (48*z*H[-1, z]*Log[-x + z]^2)/(1 + x) + 
       (48*z^2*H[-1, z]*Log[-x + z]^2)/(1 + x)^4 - 
       (96*z^2*H[-1, z]*Log[-x + z]^2)/(1 + x)^3 + 
       (48*z^2*H[-1, z]*Log[-x + z]^2)/(1 + x)^2 + 
       (96*H[-1, z]*Log[-x + z]^2)/(1 + z)^2 - 
       (72*H[-1, z]*Log[-x + z]^2)/(1 + z) - 
       (12*H[-1, z]*Log[-x + z]^2)/(x*(1 + z)) - 
       (12*x*H[-1, z]*Log[-x + z]^2)/(1 + z) + 12*H[0, x]*Log[-x + z]^2 + 
       (16*H[0, x]*Log[-x + z]^2)/(1 + x)^4 - 
       (32*H[0, x]*Log[-x + z]^2)/(1 + x)^3 + 
       (16*H[0, x]*Log[-x + z]^2)/(1 + x)^2 + 
       (32*z*H[0, x]*Log[-x + z]^2)/(1 + x)^4 - 
       (64*z*H[0, x]*Log[-x + z]^2)/(1 + x)^3 + 
       (48*z*H[0, x]*Log[-x + z]^2)/(1 + x)^2 - 
       (16*z*H[0, x]*Log[-x + z]^2)/(1 + x) + 
       (16*z^2*H[0, x]*Log[-x + z]^2)/(1 + x)^4 - 
       (32*z^2*H[0, x]*Log[-x + z]^2)/(1 + x)^3 + 
       (16*z^2*H[0, x]*Log[-x + z]^2)/(1 + x)^2 + 
       (32*H[0, x]*Log[-x + z]^2)/(1 + z)^2 - 
       (24*H[0, x]*Log[-x + z]^2)/(1 + z) - 
       (4*H[0, x]*Log[-x + z]^2)/(x*(1 + z)) - 
       (4*x*H[0, x]*Log[-x + z]^2)/(1 + z) - 8*Log[-x + z]^3 - 
       (32*Log[-x + z]^3)/(3*(1 + x)^4) + (64*Log[-x + z]^3)/(3*(1 + x)^3) - 
       (32*Log[-x + z]^3)/(3*(1 + x)^2) - 
       (64*z*Log[-x + z]^3)/(3*(1 + x)^4) + 
       (128*z*Log[-x + z]^3)/(3*(1 + x)^3) - 
       (32*z*Log[-x + z]^3)/(1 + x)^2 + (32*z*Log[-x + z]^3)/(3*(1 + x)) - 
       (32*z^2*Log[-x + z]^3)/(3*(1 + x)^4) + 
       (64*z^2*Log[-x + z]^3)/(3*(1 + x)^3) - 
       (32*z^2*Log[-x + z]^3)/(3*(1 + x)^2) - 
       (64*Log[-x + z]^3)/(3*(1 + z)^2) + (16*Log[-x + z]^3)/(1 + z) + 
       (8*Log[-x + z]^3)/(3*x*(1 + z)) + (8*x*Log[-x + z]^3)/(3*(1 + z)) - 
       48*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)] - 
       (64*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 + 
       (128*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 - 
       (64*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 - 
       (128*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y)^2 + 
       (96*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y) + 
       (16*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(x*(1 + y)) + 
       (16*x*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y) - 
       (128*z*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 + 
       (256*z*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 - 
       (192*z*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 + 
       (64*z*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x) - 
       (64*z^2*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 + 
       (128*z^2*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 - 
       (64*z^2*H[-1, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 + 
       48*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)] + 
       (64*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 - 
       (128*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 + 
       (64*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 + 
       (128*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y)^2 - 
       (96*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y) - 
       (16*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(x*(1 + y)) - 
       (16*x*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y) + 
       (128*z*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 - 
       (256*z*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 + 
       (192*z*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 - 
       (64*z*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x) + 
       (64*z^2*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 - 
       (128*z^2*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 + 
       (64*z^2*H[-1, y]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 + 
       24*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)] + 
       (32*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 - 
       (64*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 + 
       (32*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 + 
       (64*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y)^2 - 
       (48*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y) - 
       (8*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(x*(1 + y)) - 
       (8*x*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y) + 
       (64*z*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 - 
       (128*z*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 + 
       (96*z*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 - 
       (32*z*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x) + 
       (32*z^2*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 - 
       (64*z^2*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 + 
       (32*z^2*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 + 
       24*H[-1, y]*PolyLog[2, x/y] + 
       (32*H[-1, y]*PolyLog[2, x/y])/(1 + x)^4 - 
       (64*H[-1, y]*PolyLog[2, x/y])/(1 + x)^3 + 
       (32*H[-1, y]*PolyLog[2, x/y])/(1 + x)^2 + 
       (64*H[-1, y]*PolyLog[2, x/y])/(1 + y)^2 - 
       (48*H[-1, y]*PolyLog[2, x/y])/(1 + y) - 
       (8*H[-1, y]*PolyLog[2, x/y])/(x*(1 + y)) - 
       (8*x*H[-1, y]*PolyLog[2, x/y])/(1 + y) + 
       (64*z*H[-1, y]*PolyLog[2, x/y])/(1 + x)^4 - 
       (128*z*H[-1, y]*PolyLog[2, x/y])/(1 + x)^3 + 
       (96*z*H[-1, y]*PolyLog[2, x/y])/(1 + x)^2 - 
       (32*z*H[-1, y]*PolyLog[2, x/y])/(1 + x) + 
       (32*z^2*H[-1, y]*PolyLog[2, x/y])/(1 + x)^4 - 
       (64*z^2*H[-1, y]*PolyLog[2, x/y])/(1 + x)^3 + 
       (32*z^2*H[-1, y]*PolyLog[2, x/y])/(1 + x)^2 + 
       24*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)] + 
       (32*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x)^4 - 
       (64*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x)^3 + 
       (32*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x)^2 + 
       (64*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + y)^2 - 
       (48*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + y) - 
       (8*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(x*(1 + y)) - 
       (8*x*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + y) + 
       (64*z*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x)^4 - 
       (128*z*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x)^3 + 
       (96*z*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x)^2 - 
       (32*z*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x) + 
       (32*z^2*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x)^4 - 
       (64*z^2*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x)^3 + 
       (32*z^2*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x)^2 - 
       48*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)] - 
       (64*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^4 + 
       (128*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^3 - 
       (64*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^2 - 
       (128*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y)^2 + 
       (96*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y) + 
       (16*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(x*(1 + y)) + 
       (16*x*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y) - 
       (128*z*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^4 + 
       (256*z*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^3 - 
       (192*z*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^2 + 
       (64*z*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x) - 
       (64*z^2*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^4 + 
       (128*z^2*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^3 - 
       (64*z^2*H[-1, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^2 + 
       48*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)] + 
       (64*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^4 - 
       (128*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^3 + 
       (64*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^2 + 
       (128*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y)^2 - 
       (96*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y) - 
       (16*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(x*(1 + y)) - 
       (16*x*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y) + 
       (128*z*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^4 - 
       (256*z*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^3 + 
       (192*z*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^2 - 
       (64*z*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x) + 
       (64*z^2*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^4 - 
       (128*z^2*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^3 + 
       (64*z^2*H[-1, y]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^2 + 
       24*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)] + 
       (32*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^4 - 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^3 + 
       (32*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^2 + 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y)^2 - 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y) - 
       (8*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(x*(1 + y)) - 
       (8*x*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y) + 
       (64*z*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^4 - 
       (128*z*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^3 + 
       (96*z*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^2 - 
       (32*z*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x) + 
       (32*z^2*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^4 - 
       (64*z^2*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^3 + 
       (32*z^2*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^2 - 
       48*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)] - 
       (64*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 + 
       (128*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 - 
       (64*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 - 
       (128*z*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 + 
       (256*z*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 - 
       (192*z*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 + 
       (64*z*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x) - 
       (64*z^2*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 + 
       (128*z^2*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 - 
       (64*z^2*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 - 
       (128*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z)^2 + 
       (96*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z) + 
       (16*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(x*(1 + z)) + 
       (16*x*H[-1, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z) + 
       48*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)] + 
       (64*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 - 
       (128*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 + 
       (64*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 + 
       (128*z*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 - 
       (256*z*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 + 
       (192*z*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 - 
       (64*z*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x) + 
       (64*z^2*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 - 
       (128*z^2*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 + 
       (64*z^2*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 + 
       (128*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z)^2 - 
       (96*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z) - 
       (16*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(x*(1 + z)) - 
       (16*x*H[-1, z]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z) + 
       24*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)] + 
       (32*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 - 
       (64*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 + 
       (32*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 + 
       (64*z*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 - 
       (128*z*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 + 
       (96*z*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 - 
       (32*z*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x) + 
       (32*z^2*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 - 
       (64*z^2*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 + 
       (32*z^2*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 + 
       (64*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z)^2 - 
       (48*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z) - 
       (8*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(x*(1 + z)) - 
       (8*x*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z) + 
       24*H[-1, z]*PolyLog[2, x/z] + 
       (32*H[-1, z]*PolyLog[2, x/z])/(1 + x)^4 - 
       (64*H[-1, z]*PolyLog[2, x/z])/(1 + x)^3 + 
       (32*H[-1, z]*PolyLog[2, x/z])/(1 + x)^2 + 
       (64*z*H[-1, z]*PolyLog[2, x/z])/(1 + x)^4 - 
       (128*z*H[-1, z]*PolyLog[2, x/z])/(1 + x)^3 + 
       (96*z*H[-1, z]*PolyLog[2, x/z])/(1 + x)^2 - 
       (32*z*H[-1, z]*PolyLog[2, x/z])/(1 + x) + 
       (32*z^2*H[-1, z]*PolyLog[2, x/z])/(1 + x)^4 - 
       (64*z^2*H[-1, z]*PolyLog[2, x/z])/(1 + x)^3 + 
       (32*z^2*H[-1, z]*PolyLog[2, x/z])/(1 + x)^2 + 
       (64*H[-1, z]*PolyLog[2, x/z])/(1 + z)^2 - 
       (48*H[-1, z]*PolyLog[2, x/z])/(1 + z) - 
       (8*H[-1, z]*PolyLog[2, x/z])/(x*(1 + z)) - 
       (8*x*H[-1, z]*PolyLog[2, x/z])/(1 + z) + 
       24*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)] + 
       (32*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x)^4 - 
       (64*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x)^3 + 
       (32*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x)^2 + 
       (64*z*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x)^4 - 
       (128*z*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x)^3 + 
       (96*z*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x)^2 - 
       (32*z*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x) + 
       (32*z^2*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x)^4 - 
       (64*z^2*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x)^3 + 
       (32*z^2*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x)^2 + 
       (64*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + z)^2 - 
       (48*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + z) - 
       (8*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(x*(1 + z)) - 
       (8*x*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + z) - 
       48*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)] - 
       (64*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^4 + 
       (128*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^3 - 
       (64*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^2 - 
       (128*z*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^4 + 
       (256*z*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^3 - 
       (192*z*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^2 + 
       (64*z*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x) - 
       (64*z^2*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^4 + 
       (128*z^2*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^3 - 
       (64*z^2*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^2 - 
       (128*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z)^2 + 
       (96*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z) + 
       (16*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(x*(1 + z)) + 
       (16*x*H[-1, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z) + 
       48*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)] + 
       (64*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^4 - 
       (128*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^3 + 
       (64*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^2 + 
       (128*z*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^4 - 
       (256*z*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^3 + 
       (192*z*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^2 - 
       (64*z*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x) + 
       (64*z^2*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^4 - 
       (128*z^2*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^3 + 
       (64*z^2*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^2 + 
       (128*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z)^2 - 
       (96*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z) - 
       (16*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(x*(1 + z)) - 
       (16*x*H[-1, z]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z) + 
       24*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)] + 
       (32*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^4 - 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^3 + 
       (32*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^2 + 
       (64*z*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^4 - 
       (128*z*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^3 + 
       (96*z*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^2 - 
       (32*z*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x) + 
       (32*z^2*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^4 - 
       (64*z^2*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^3 + 
       (32*z^2*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^2 + 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z)^2 - 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z) - 
       (8*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(x*(1 + z)) - 
       (8*x*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z) - 
       48*PolyLog[3, -x] - (64*PolyLog[3, -x])/(1 + x)^4 + 
       (128*PolyLog[3, -x])/(1 + x)^3 - (64*PolyLog[3, -x])/(1 + x)^2 - 
       (64*PolyLog[3, -x])/(1 + y)^2 + (48*PolyLog[3, -x])/(1 + y) + 
       (8*PolyLog[3, -x])/(x*(1 + y)) + (8*x*PolyLog[3, -x])/(1 + y) - 
       (128*z*PolyLog[3, -x])/(1 + x)^4 + (256*z*PolyLog[3, -x])/(1 + x)^3 - 
       (192*z*PolyLog[3, -x])/(1 + x)^2 + (64*z*PolyLog[3, -x])/(1 + x) - 
       (64*z^2*PolyLog[3, -x])/(1 + x)^4 + 
       (128*z^2*PolyLog[3, -x])/(1 + x)^3 - 
       (64*z^2*PolyLog[3, -x])/(1 + x)^2 - (64*PolyLog[3, -x])/(1 + z)^2 + 
       (48*PolyLog[3, -x])/(1 + z) + (8*PolyLog[3, -x])/(x*(1 + z)) + 
       (8*x*PolyLog[3, -x])/(1 + z) + 
       48*PolyLog[3, (x - y)^(-1) + x/(x - y)] + 
       (64*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 - 
       (128*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 + 
       (64*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 + 
       (128*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + y)^2 - 
       (96*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + y) - 
       (16*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + y) + 
       (128*z*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 - 
       (256*z*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 + 
       (192*z*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 - 
       (64*z*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + x) + 
       (64*z^2*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + x)^4 - 
       (128*z^2*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 + 
       (64*z^2*PolyLog[3, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 - 
       24*PolyLog[3, x/(x - y)] - (32*PolyLog[3, x/(x - y)])/(1 + x)^4 + 
       (64*PolyLog[3, x/(x - y)])/(1 + x)^3 - 
       (32*PolyLog[3, x/(x - y)])/(1 + x)^2 - 
       (64*PolyLog[3, x/(x - y)])/(1 + y)^2 + 
       (48*PolyLog[3, x/(x - y)])/(1 + y) + 
       (8*PolyLog[3, x/(x - y)])/(x*(1 + y)) + 
       (8*x*PolyLog[3, x/(x - y)])/(1 + y) - 
       (64*z*PolyLog[3, x/(x - y)])/(1 + x)^4 + 
       (128*z*PolyLog[3, x/(x - y)])/(1 + x)^3 - 
       (96*z*PolyLog[3, x/(x - y)])/(1 + x)^2 + 
       (32*z*PolyLog[3, x/(x - y)])/(1 + x) - 
       (32*z^2*PolyLog[3, x/(x - y)])/(1 + x)^4 + 
       (64*z^2*PolyLog[3, x/(x - y)])/(1 + x)^3 - 
       (32*z^2*PolyLog[3, x/(x - y)])/(1 + x)^2 - 8*PolyLog[3, -y] - 
       (64*PolyLog[3, -y])/(1 + x)^2 + (64*PolyLog[3, -y])/(1 + x) - 
       (48*PolyLog[3, -y])/(1 + y) - (8*PolyLog[3, -y])/(x*(1 + y)) - 
       (8*x*PolyLog[3, -y])/(1 + y) - (32*z*PolyLog[3, -y])/(1 + x)^2 + 
       (32*z*PolyLog[3, -y])/(1 + x) + 48*PolyLog[3, (1 + y)^(-1)] + 
       (64*PolyLog[3, (1 + y)^(-1)])/(1 + x)^4 - 
       (128*PolyLog[3, (1 + y)^(-1)])/(1 + x)^3 + 
       (64*PolyLog[3, (1 + y)^(-1)])/(1 + x)^2 + 
       (128*PolyLog[3, (1 + y)^(-1)])/(1 + y)^2 - 
       (96*PolyLog[3, (1 + y)^(-1)])/(1 + y) - 
       (16*PolyLog[3, (1 + y)^(-1)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, (1 + y)^(-1)])/(1 + y) + 
       (128*z*PolyLog[3, (1 + y)^(-1)])/(1 + x)^4 - 
       (256*z*PolyLog[3, (1 + y)^(-1)])/(1 + x)^3 + 
       (192*z*PolyLog[3, (1 + y)^(-1)])/(1 + x)^2 - 
       (64*z*PolyLog[3, (1 + y)^(-1)])/(1 + x) + 
       (64*z^2*PolyLog[3, (1 + y)^(-1)])/(1 + x)^4 - 
       (128*z^2*PolyLog[3, (1 + y)^(-1)])/(1 + x)^3 + 
       (64*z^2*PolyLog[3, (1 + y)^(-1)])/(1 + x)^2 - 
       16*PolyLog[3, y/(1 + y)] - (128*PolyLog[3, y/(1 + y)])/(1 + x)^2 + 
       (128*PolyLog[3, y/(1 + y)])/(1 + x) - 
       (96*PolyLog[3, y/(1 + y)])/(1 + y) - 
       (16*PolyLog[3, y/(1 + y)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, y/(1 + y)])/(1 + y) - 
       (64*z*PolyLog[3, y/(1 + y)])/(1 + x)^2 + 
       (64*z*PolyLog[3, y/(1 + y)])/(1 + x) - 24*PolyLog[3, 1 - x*y] - 
       (32*PolyLog[3, 1 - x*y])/(1 + x)^4 + 
       (64*PolyLog[3, 1 - x*y])/(1 + x)^3 - 
       (32*PolyLog[3, 1 - x*y])/(1 + x)^2 - 
       (64*PolyLog[3, 1 - x*y])/(1 + y)^2 + 
       (48*PolyLog[3, 1 - x*y])/(1 + y) + 
       (8*PolyLog[3, 1 - x*y])/(x*(1 + y)) + 
       (8*x*PolyLog[3, 1 - x*y])/(1 + y) - 
       (64*z*PolyLog[3, 1 - x*y])/(1 + x)^4 + 
       (128*z*PolyLog[3, 1 - x*y])/(1 + x)^3 - 
       (96*z*PolyLog[3, 1 - x*y])/(1 + x)^2 + 
       (32*z*PolyLog[3, 1 - x*y])/(1 + x) - 
       (32*z^2*PolyLog[3, 1 - x*y])/(1 + x)^4 + 
       (64*z^2*PolyLog[3, 1 - x*y])/(1 + x)^3 - 
       (32*z^2*PolyLog[3, 1 - x*y])/(1 + x)^2 + 
       48*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)] + 
       (64*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + x)^4 - 
       (128*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + x)^3 + 
       (64*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + x)^2 + 
       (128*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + y)^2 - 
       (96*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + y) - 
       (16*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + y) + 
       (128*z*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + x)^4 - 
       (256*z*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + x)^3 + 
       (192*z*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + x)^2 - 
       (64*z*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + x) + 
       (64*z^2*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + x)^4 - 
       (128*z^2*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + x)^3 + 
       (64*z^2*PolyLog[3, (1 + x)^(-1) - (x*y)/(1 + x)])/(1 + x)^2 + 
       24*PolyLog[3, x/(x - y) + (x*y)/(x - y)] + 
       (32*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x)^4 - 
       (64*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x)^3 + 
       (32*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x)^2 + 
       (64*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + y)^2 - 
       (48*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + y) - 
       (8*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(x*(1 + y)) - 
       (8*x*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + y) + 
       (64*z*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x)^4 - 
       (128*z*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x)^3 + 
       (96*z*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x)^2 - 
       (32*z*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x) + 
       (32*z^2*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x)^4 - 
       (64*z^2*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x)^3 + 
       (32*z^2*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x)^2 + 
       24*PolyLog[3, -(x/(1 + y)) + y/(1 + y)] + 
       (32*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x)^4 - 
       (64*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x)^3 + 
       (32*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x)^2 + 
       (64*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + y)^2 - 
       (48*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + y) - 
       (8*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(x*(1 + y)) - 
       (8*x*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + y) + 
       (64*z*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x)^4 - 
       (128*z*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x)^3 + 
       (96*z*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x)^2 - 
       (32*z*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x) + 
       (32*z^2*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x)^4 - 
       (64*z^2*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x)^3 + 
       (32*z^2*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x)^2 + 
       24*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)] + 
       (32*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x)^4 - 
       (64*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x)^3 + 
       (32*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x)^2 + 
       (64*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + y)^2 - 
       (48*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + y) - 
       (8*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(x*(1 + y)) - 
       (8*x*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + y) + 
       (64*z*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x)^4 - 
       (128*z*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x)^3 + 
       (96*z*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x)^2 - 
       (32*z*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x) + 
       (32*z^2*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x)^4 - 
       (64*z^2*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x)^3 + 
       (32*z^2*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x)^2 + 
       24*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)] + 
       (32*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x)^4 - 
       (64*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x)^3 + 
       (32*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x)^2 + 
       (64*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + y)^2 - 
       (48*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + y) - 
       (8*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(x*(1 + y)) - 
       (8*x*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + y) + 
       (64*z*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x)^4 - 
       (128*z*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x)^3 + 
       (96*z*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x)^2 - 
       (32*z*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x) + 
       (32*z^2*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x)^4 - 
       (64*z^2*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x)^3 + 
       (32*z^2*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x)^2 + 
       48*PolyLog[3, (x - z)^(-1) + x/(x - z)] + 
       (64*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 - 
       (128*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 + 
       (64*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 + 
       (128*z*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 - 
       (256*z*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 + 
       (192*z*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 - 
       (64*z*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + x) + 
       (64*z^2*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + x)^4 - 
       (128*z^2*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 + 
       (64*z^2*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 + 
       (128*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + z)^2 - 
       (96*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + z) - 
       (16*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, (x - z)^(-1) + x/(x - z)])/(1 + z) - 
       24*PolyLog[3, x/(x - z)] - (32*PolyLog[3, x/(x - z)])/(1 + x)^4 + 
       (64*PolyLog[3, x/(x - z)])/(1 + x)^3 - 
       (32*PolyLog[3, x/(x - z)])/(1 + x)^2 - 
       (64*z*PolyLog[3, x/(x - z)])/(1 + x)^4 + 
       (128*z*PolyLog[3, x/(x - z)])/(1 + x)^3 - 
       (96*z*PolyLog[3, x/(x - z)])/(1 + x)^2 + 
       (32*z*PolyLog[3, x/(x - z)])/(1 + x) - 
       (32*z^2*PolyLog[3, x/(x - z)])/(1 + x)^4 + 
       (64*z^2*PolyLog[3, x/(x - z)])/(1 + x)^3 - 
       (32*z^2*PolyLog[3, x/(x - z)])/(1 + x)^2 - 
       (64*PolyLog[3, x/(x - z)])/(1 + z)^2 + 
       (48*PolyLog[3, x/(x - z)])/(1 + z) + 
       (8*PolyLog[3, x/(x - z)])/(x*(1 + z)) + 
       (8*x*PolyLog[3, x/(x - z)])/(1 + z) + 24*PolyLog[3, -z] + 
       (32*z*PolyLog[3, -z])/(1 + x)^2 - (32*z*PolyLog[3, -z])/(1 + x) - 
       (48*PolyLog[3, -z])/(1 + z) - (8*PolyLog[3, -z])/(x*(1 + z)) - 
       (8*x*PolyLog[3, -z])/(1 + z) + 48*PolyLog[3, (1 + z)^(-1)] + 
       (64*PolyLog[3, (1 + z)^(-1)])/(1 + x)^4 - 
       (128*PolyLog[3, (1 + z)^(-1)])/(1 + x)^3 + 
       (64*PolyLog[3, (1 + z)^(-1)])/(1 + x)^2 + 
       (128*z*PolyLog[3, (1 + z)^(-1)])/(1 + x)^4 - 
       (256*z*PolyLog[3, (1 + z)^(-1)])/(1 + x)^3 + 
       (192*z*PolyLog[3, (1 + z)^(-1)])/(1 + x)^2 - 
       (64*z*PolyLog[3, (1 + z)^(-1)])/(1 + x) + 
       (64*z^2*PolyLog[3, (1 + z)^(-1)])/(1 + x)^4 - 
       (128*z^2*PolyLog[3, (1 + z)^(-1)])/(1 + x)^3 + 
       (64*z^2*PolyLog[3, (1 + z)^(-1)])/(1 + x)^2 + 
       (128*PolyLog[3, (1 + z)^(-1)])/(1 + z)^2 - 
       (96*PolyLog[3, (1 + z)^(-1)])/(1 + z) - 
       (16*PolyLog[3, (1 + z)^(-1)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, (1 + z)^(-1)])/(1 + z) + 48*PolyLog[3, z/(1 + z)] + 
       (64*z*PolyLog[3, z/(1 + z)])/(1 + x)^2 - 
       (64*z*PolyLog[3, z/(1 + z)])/(1 + x) - 
       (96*PolyLog[3, z/(1 + z)])/(1 + z) - 
       (16*PolyLog[3, z/(1 + z)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, z/(1 + z)])/(1 + z) - 24*PolyLog[3, 1 - x*z] - 
       (32*PolyLog[3, 1 - x*z])/(1 + x)^4 + 
       (64*PolyLog[3, 1 - x*z])/(1 + x)^3 - 
       (32*PolyLog[3, 1 - x*z])/(1 + x)^2 - 
       (64*z*PolyLog[3, 1 - x*z])/(1 + x)^4 + 
       (128*z*PolyLog[3, 1 - x*z])/(1 + x)^3 - 
       (96*z*PolyLog[3, 1 - x*z])/(1 + x)^2 + 
       (32*z*PolyLog[3, 1 - x*z])/(1 + x) - 
       (32*z^2*PolyLog[3, 1 - x*z])/(1 + x)^4 + 
       (64*z^2*PolyLog[3, 1 - x*z])/(1 + x)^3 - 
       (32*z^2*PolyLog[3, 1 - x*z])/(1 + x)^2 - 
       (64*PolyLog[3, 1 - x*z])/(1 + z)^2 + 
       (48*PolyLog[3, 1 - x*z])/(1 + z) + 
       (8*PolyLog[3, 1 - x*z])/(x*(1 + z)) + 
       (8*x*PolyLog[3, 1 - x*z])/(1 + z) + 
       48*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)] + 
       (64*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + x)^4 - 
       (128*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + x)^3 + 
       (64*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + x)^2 + 
       (128*z*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + x)^4 - 
       (256*z*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + x)^3 + 
       (192*z*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + x)^2 - 
       (64*z*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + x) + 
       (64*z^2*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + x)^4 - 
       (128*z^2*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + x)^3 + 
       (64*z^2*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + x)^2 + 
       (128*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + z)^2 - 
       (96*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + z) - 
       (16*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, (1 + x)^(-1) - (x*z)/(1 + x)])/(1 + z) + 
       24*PolyLog[3, x/(x - z) + (x*z)/(x - z)] + 
       (32*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x)^4 - 
       (64*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x)^3 + 
       (32*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x)^2 + 
       (64*z*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x)^4 - 
       (128*z*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x)^3 + 
       (96*z*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x)^2 - 
       (32*z*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x) + 
       (32*z^2*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x)^4 - 
       (64*z^2*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x)^3 + 
       (32*z^2*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x)^2 + 
       (64*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + z)^2 - 
       (48*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + z) - 
       (8*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(x*(1 + z)) - 
       (8*x*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + z) + 
       24*PolyLog[3, -(x/(1 + z)) + z/(1 + z)] + 
       (32*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x)^4 - 
       (64*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x)^3 + 
       (32*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x)^2 + 
       (64*z*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x)^4 - 
       (128*z*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x)^3 + 
       (96*z*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x)^2 - 
       (32*z*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x) + 
       (32*z^2*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x)^4 - 
       (64*z^2*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x)^3 + 
       (32*z^2*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x)^2 + 
       (64*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + z)^2 - 
       (48*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + z) - 
       (8*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(x*(1 + z)) - 
       (8*x*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + z) + 
       24*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)] + 
       (32*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x)^4 - 
       (64*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x)^3 + 
       (32*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x)^2 + 
       (64*z*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x)^4 - 
       (128*z*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x)^3 + 
       (96*z*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x)^2 - 
       (32*z*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x) + 
       (32*z^2*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x)^4 - 
       (64*z^2*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x)^3 + 
       (32*z^2*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x)^2 + 
       (64*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + z)^2 - 
       (48*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + z) - 
       (8*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(x*(1 + z)) - 
       (8*x*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + z) + 
       24*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)] + 
       (32*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x)^4 - 
       (64*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x)^3 + 
       (32*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x)^2 + 
       (64*z*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x)^4 - 
       (128*z*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x)^3 + 
       (96*z*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x)^2 - 
       (32*z*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x) + 
       (32*z^2*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x)^4 - 
       (64*z^2*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x)^3 + 
       (32*z^2*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x)^2 + 
       (64*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + z)^2 - 
       (48*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + z) - 
       (8*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(x*(1 + z)) - 
       (8*x*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + z))/ep];



ggttBpoles = HPLConvert[(16 + 32/(1 + y)^2 - 48/(1 + y) - 8/(x*(1 + y)) - 
       (8*x)/(1 + y) - 64/((1 + x)^2*(1 + y)) + 64/((1 + x)*(1 + y)) + 
       32/(1 + z)^2 - 48/(1 + z) - 8/(x*(1 + z)) - (8*x)/(1 + z) - 
       64/((1 + x)^2*(1 + z)) + 64/((1 + x)*(1 + z)))/ep^4 + 
    (404/3 + 32*Lmu2m2 + 32/(1 + x)^4 - 64/(1 + x)^3 + 32/(1 + x) - 
       (64*y)/(1 + x)^4 + (128*y)/(1 + x)^3 - (96*y)/(1 + x)^2 + 
       (32*y)/(1 + x) - (32*y^2)/(1 + x)^4 + (64*y^2)/(1 + x)^3 - 
       (32*y^2)/(1 + x)^2 + 808/(3*(1 + y)^2) + (64*Lmu2m2)/(1 + y)^2 - 
       372/(1 + y) - (96*Lmu2m2)/(1 + y) - 154/(3*x*(1 + y)) - 
       (16*Lmu2m2)/(x*(1 + y)) - (154*x)/(3*(1 + y)) - 
       (16*Lmu2m2*x)/(1 + y) - 1424/(3*(1 + x)^2*(1 + y)) - 
       (128*Lmu2m2)/((1 + x)^2*(1 + y)) + 1424/(3*(1 + x)*(1 + y)) + 
       (128*Lmu2m2)/((1 + x)*(1 + y)) + (128*z)/(1 + x)^4 - 
       (256*z)/(1 + x)^3 + (192*z)/(1 + x)^2 - (64*z)/(1 + x) + 
       (64*z^2)/(1 + x)^4 - (128*z^2)/(1 + x)^3 + (64*z^2)/(1 + x)^2 + 
       808/(3*(1 + z)^2) + (64*Lmu2m2)/(1 + z)^2 - 372/(1 + z) - 
       (96*Lmu2m2)/(1 + z) - 154/(3*x*(1 + z)) - (16*Lmu2m2)/(x*(1 + z)) - 
       (154*x)/(3*(1 + z)) - (16*Lmu2m2*x)/(1 + z) - 
       1424/(3*(1 + x)^2*(1 + z)) - (128*Lmu2m2)/((1 + x)^2*(1 + z)) + 
       1424/(3*(1 + x)*(1 + z)) + (128*Lmu2m2)/((1 + x)*(1 + z)) - 
       32*H[-1, y] - (64*H[-1, y])/(1 + y)^2 + (96*H[-1, y])/(1 + y) + 
       (16*H[-1, y])/(x*(1 + y)) + (16*x*H[-1, y])/(1 + y) + 
       (128*H[-1, y])/((1 + x)^2*(1 + y)) - 
       (128*H[-1, y])/((1 + x)*(1 + y)) - (64*H[-1, y])/(1 + z)^2 + 
       (96*H[-1, y])/(1 + z) + (16*H[-1, y])/(x*(1 + z)) + 
       (16*x*H[-1, y])/(1 + z) + (128*H[-1, y])/((1 + x)^2*(1 + z)) - 
       (128*H[-1, y])/((1 + x)*(1 + z)) - 32*H[-1, z] - 
       (64*H[-1, z])/(1 + y)^2 + (96*H[-1, z])/(1 + y) + 
       (16*H[-1, z])/(x*(1 + y)) + (16*x*H[-1, z])/(1 + y) + 
       (128*H[-1, z])/((1 + x)^2*(1 + y)) - 
       (128*H[-1, z])/((1 + x)*(1 + y)) - (64*H[-1, z])/(1 + z)^2 + 
       (96*H[-1, z])/(1 + z) + (16*H[-1, z])/(x*(1 + z)) + 
       (16*x*H[-1, z])/(1 + z) + (128*H[-1, z])/((1 + x)^2*(1 + z)) - 
       (128*H[-1, z])/((1 + x)*(1 + z)) - 16*H[0, x] + 
       (26*H[0, x])/(1 - x) + (32*H[0, x])/(1 + x)^5 - 
       (80*H[0, x])/(1 + x)^4 + (40*H[0, x])/(1 + x)^3 + 
       (20*H[0, x])/(1 + x)^2 - (6*H[0, x])/(1 + x) + 4*y*H[0, x] - 
       (64*y*H[0, x])/(1 + x)^5 + (160*y*H[0, x])/(1 + x)^4 - 
       (176*y*H[0, x])/(1 + x)^3 + (104*y*H[0, x])/(1 + x)^2 - 
       (32*y*H[0, x])/(1 + x) - (32*y^2*H[0, x])/(1 + x)^5 + 
       (80*y^2*H[0, x])/(1 + x)^4 - (72*y^2*H[0, x])/(1 + x)^3 + 
       (28*y^2*H[0, x])/(1 + x)^2 - (4*y^2*H[0, x])/(1 + x) - 
       (16*H[0, x])/((1 - x)*(1 + y)) + (64*H[0, x])/((1 + x)^3*(1 + y)) - 
       (96*H[0, x])/((1 + x)^2*(1 + y)) + (48*H[0, x])/((1 + x)*(1 + y)) - 
       4*z*H[0, x] - (4*z*H[0, x])/(1 - x) + (128*z*H[0, x])/(1 + x)^5 - 
       (320*z*H[0, x])/(1 + x)^4 + (352*z*H[0, x])/(1 + x)^3 - 
       (208*z*H[0, x])/(1 + x)^2 + (60*z*H[0, x])/(1 + x) + 
       (2*z^2*H[0, x])/(1 - x) + (64*z^2*H[0, x])/(1 + x)^5 - 
       (160*z^2*H[0, x])/(1 + x)^4 + (144*z^2*H[0, x])/(1 + x)^3 - 
       (56*z^2*H[0, x])/(1 + x)^2 + (6*z^2*H[0, x])/(1 + x) - 
       (16*H[0, x])/((1 - x)*(1 + z)) + (64*H[0, x])/((1 + x)^3*(1 + z)) - 
       (96*H[0, x])/((1 + x)^2*(1 + z)) + (48*H[0, x])/((1 + x)*(1 + z)))/
     ep^3 + (1252/9 + 152*Lmu2m2 + 32*Lmu2m2^2 + 136/(1 + x)^4 + 
       (64*Lmu2m2)/(1 + x)^4 - 272/(1 + x)^3 - (128*Lmu2m2)/(1 + x)^3 - 
       72/(1 + x)^2 + 208/(1 + x) + (64*Lmu2m2)/(1 + x) + 8/y - 
       4/((1 + x)^2*y) + 4/((1 + x)*y) - (80*y)/(3*(1 + x)^4) - 
       (64*Lmu2m2*y)/(1 + x)^4 + (160*y)/(3*(1 + x)^3) + 
       (128*Lmu2m2*y)/(1 + x)^3 - (40*y)/(1 + x)^2 - 
       (96*Lmu2m2*y)/(1 + x)^2 + (40*y)/(3*(1 + x)) + 
       (32*Lmu2m2*y)/(1 + x) - (40*y^2)/(3*(1 + x)^4) - 
       (32*Lmu2m2*y^2)/(1 + x)^4 + (80*y^2)/(3*(1 + x)^3) + 
       (64*Lmu2m2*y^2)/(1 + x)^3 - (40*y^2)/(3*(1 + x)^2) - 
       (32*Lmu2m2*y^2)/(1 + x)^2 + 4064/(9*(1 + y)^2) + 
       (304*Lmu2m2)/(1 + y)^2 + (64*Lmu2m2^2)/(1 + y)^2 - 
       16/(x*(1 + y)^2) - (16*x)/(1 + y)^2 - 456/(1 + y) - 
       (392*Lmu2m2)/(1 + y) - (96*Lmu2m2^2)/(1 + y) + 124/(9*x*(1 + y)) - 
       (44*Lmu2m2)/(x*(1 + y)) - (16*Lmu2m2^2)/(x*(1 + y)) + 
       (124*x)/(9*(1 + y)) - (44*Lmu2m2*x)/(1 + y) - 
       (16*Lmu2m2^2*x)/(1 + y) - 5680/(9*(1 + x)^2*(1 + y)) - 
       (480*Lmu2m2)/((1 + x)^2*(1 + y)) - 
       (128*Lmu2m2^2)/((1 + x)^2*(1 + y)) + 5680/(9*(1 + x)*(1 + y)) + 
       (480*Lmu2m2)/((1 + x)*(1 + y)) + (128*Lmu2m2^2)/((1 + x)*(1 + y)) + 
       8/z - 4/((1 + x)^2*z) + 4/((1 + x)*z) + 8/((1 + y)*z) + 
       (896*z)/(3*(1 + x)^4) + (192*Lmu2m2*z)/(1 + x)^4 - 
       (1792*z)/(3*(1 + x)^3) - (384*Lmu2m2*z)/(1 + x)^3 + 
       (448*z)/(1 + x)^2 + (288*Lmu2m2*z)/(1 + x)^2 - (448*z)/(3*(1 + x)) - 
       (96*Lmu2m2*z)/(1 + x) + (448*z^2)/(3*(1 + x)^4) + 
       (96*Lmu2m2*z^2)/(1 + x)^4 - (896*z^2)/(3*(1 + x)^3) - 
       (192*Lmu2m2*z^2)/(1 + x)^3 + (448*z^2)/(3*(1 + x)^2) + 
       (96*Lmu2m2*z^2)/(1 + x)^2 + 4064/(9*(1 + z)^2) + 
       (304*Lmu2m2)/(1 + z)^2 + (64*Lmu2m2^2)/(1 + z)^2 - 
       16/(x*(1 + z)^2) - (16*x)/(1 + z)^2 - 456/(1 + z) - 
       (392*Lmu2m2)/(1 + z) - (96*Lmu2m2^2)/(1 + z) + 124/(9*x*(1 + z)) - 
       (44*Lmu2m2)/(x*(1 + z)) - (16*Lmu2m2^2)/(x*(1 + z)) + 
       (124*x)/(9*(1 + z)) - (44*Lmu2m2*x)/(1 + z) - 
       (16*Lmu2m2^2*x)/(1 + z) - 5680/(9*(1 + x)^2*(1 + z)) - 
       (480*Lmu2m2)/((1 + x)^2*(1 + z)) - 
       (128*Lmu2m2^2)/((1 + x)^2*(1 + z)) + 5680/(9*(1 + x)*(1 + z)) + 
       (480*Lmu2m2)/((1 + x)*(1 + z)) + (128*Lmu2m2^2)/((1 + x)*(1 + z)) + 
       8/(y*(1 + z)) + 64*z2 + (24*z2)/(1 - x)^2 - (166*z2)/(1 - x) - 
       (224*z2)/(1 + x)^5 + (560*z2)/(1 + x)^4 - (248*z2)/(1 + x)^3 - 
       (132*z2)/(1 + x)^2 + (34*z2)/(1 + x) - 28*y*z2 + (16*y*z2)/(1 - x) + 
       (192*y*z2)/(1 + x)^5 - (480*y*z2)/(1 + x)^4 + (528*y*z2)/(1 + x)^3 - 
       (312*y*z2)/(1 + x)^2 + (112*y*z2)/(1 + x) - (8*y^2*z2)/(1 - x) + 
       (96*y^2*z2)/(1 + x)^5 - (240*y^2*z2)/(1 + x)^4 + 
       (216*y^2*z2)/(1 + x)^3 - (84*y^2*z2)/(1 + x)^2 + 
       (20*y^2*z2)/(1 + x) + (32*z2)/(1 + y)^3 + (16*z2)/(x*(1 + y)^3) + 
       (16*x*z2)/(1 + y)^3 - (160*z2)/(1 + y)^2 + 
       (48*z2)/((1 - x)^2*(1 + y)^2) + (48*z2)/((1 - x)*(1 + y)^2) + 
       (48*z2)/((1 + x)^2*(1 + y)^2) + (48*z2)/((1 + x)*(1 + y)^2) + 
       (40*z2)/(1 + y) - (72*z2)/((1 - x)^2*(1 + y)) + 
       (56*z2)/((1 - x)*(1 + y)) - (8*z2)/(x*(1 + y)) + (24*x*z2)/(1 + y) - 
       (96*z2)/((1 + x)^4*(1 + y)) - (384*z2)/((1 + x)^3*(1 + y)) + 
       (600*z2)/((1 + x)^2*(1 + y)) - (328*z2)/((1 + x)*(1 + y)) + 
       28*z*z2 + (12*z*z2)/(1 - x) - (640*z*z2)/(1 + x)^5 + 
       (1600*z*z2)/(1 + x)^4 - (1760*z*z2)/(1 + x)^3 + 
       (1040*z*z2)/(1 + x)^2 - (308*z*z2)/(1 + x) - (6*z^2*z2)/(1 - x) - 
       (320*z^2*z2)/(1 + x)^5 + (800*z^2*z2)/(1 + x)^4 - 
       (720*z^2*z2)/(1 + x)^3 + (280*z^2*z2)/(1 + x)^2 - 
       (34*z^2*z2)/(1 + x) + (32*z2)/(1 + z)^3 + (16*z2)/(x*(1 + z)^3) + 
       (16*x*z2)/(1 + z)^3 - (160*z2)/(1 + z)^2 + 
       (48*z2)/((1 - x)^2*(1 + z)^2) + (48*z2)/((1 - x)*(1 + z)^2) + 
       (48*z2)/((1 + x)^2*(1 + z)^2) + (48*z2)/((1 + x)*(1 + z)^2) + 
       (40*z2)/(1 + z) - (72*z2)/((1 - x)^2*(1 + z)) + 
       (56*z2)/((1 - x)*(1 + z)) - (8*z2)/(x*(1 + z)) + (24*x*z2)/(1 + z) - 
       (96*z2)/((1 + x)^4*(1 + z)) - (384*z2)/((1 + x)^3*(1 + z)) + 
       (600*z2)/((1 + x)^2*(1 + z)) - (328*z2)/((1 + x)*(1 + z)) - 
       32*H[-1, x] - (32*H[-1, x])/(1 + x)^4 + (64*H[-1, x])/(1 + x)^3 - 
       (32*H[-1, x])/(1 + x) + (64*y*H[-1, x])/(1 + x)^4 - 
       (128*y*H[-1, x])/(1 + x)^3 + (96*y*H[-1, x])/(1 + x)^2 - 
       (32*y*H[-1, x])/(1 + x) + (32*y^2*H[-1, x])/(1 + x)^4 - 
       (64*y^2*H[-1, x])/(1 + x)^3 + (32*y^2*H[-1, x])/(1 + x)^2 - 
       (32*H[-1, x])/(1 + y)^2 + (48*H[-1, x])/(1 + y) + 
       (8*H[-1, x])/(x*(1 + y)) + (8*x*H[-1, x])/(1 + y) - 
       (128*z*H[-1, x])/(1 + x)^4 + (256*z*H[-1, x])/(1 + x)^3 - 
       (192*z*H[-1, x])/(1 + x)^2 + (64*z*H[-1, x])/(1 + x) - 
       (64*z^2*H[-1, x])/(1 + x)^4 + (128*z^2*H[-1, x])/(1 + x)^3 - 
       (64*z^2*H[-1, x])/(1 + x)^2 - (32*H[-1, x])/(1 + z)^2 + 
       (48*H[-1, x])/(1 + z) + (8*H[-1, x])/(x*(1 + z)) + 
       (8*x*H[-1, x])/(1 + z) - 104*H[-1, y] - 64*Lmu2m2*H[-1, y] - 
       (16*H[-1, y])/(1 + x)^4 + (32*H[-1, y])/(1 + x)^3 + 
       (84*H[-1, y])/(1 + x)^2 - (100*H[-1, y])/(1 + x) - 
       (8*H[-1, y])/y^2 + (4*H[-1, y])/((1 + x)^2*y^2) - 
       (4*H[-1, y])/((1 + x)*y^2) + (4*H[-1, y])/y + 
       (4*H[-1, y])/((1 + x)^2*y) - (4*H[-1, y])/((1 + x)*y) + 
       (32*y*H[-1, y])/(1 + x)^4 - (64*y*H[-1, y])/(1 + x)^3 + 
       (64*y*H[-1, y])/(1 + x)^2 - (32*y*H[-1, y])/(1 + x) + 
       (16*y^2*H[-1, y])/(1 + x)^4 - (32*y^2*H[-1, y])/(1 + x)^3 + 
       (16*y^2*H[-1, y])/(1 + x)^2 - (336*H[-1, y])/(1 + y)^2 - 
       (128*Lmu2m2*H[-1, y])/(1 + y)^2 + (16*H[-1, y])/(x*(1 + y)^2) + 
       (16*x*H[-1, y])/(1 + y)^2 + (424*H[-1, y])/(1 + y) + 
       (192*Lmu2m2*H[-1, y])/(1 + y) + (60*H[-1, y])/(x*(1 + y)) + 
       (32*Lmu2m2*H[-1, y])/(x*(1 + y)) + (60*x*H[-1, y])/(1 + y) + 
       (32*Lmu2m2*x*H[-1, y])/(1 + y) + 
       (480*H[-1, y])/((1 + x)^2*(1 + y)) + 
       (256*Lmu2m2*H[-1, y])/((1 + x)^2*(1 + y)) - 
       (480*H[-1, y])/((1 + x)*(1 + y)) - 
       (256*Lmu2m2*H[-1, y])/((1 + x)*(1 + y)) - 
       (64*z*H[-1, y])/(1 + x)^4 + (128*z*H[-1, y])/(1 + x)^3 - 
       (60*z*H[-1, y])/(1 + x)^2 - (4*z*H[-1, y])/(1 + x) - 
       (8*z*H[-1, y])/y - (32*z^2*H[-1, y])/(1 + x)^4 + 
       (64*z^2*H[-1, y])/(1 + x)^3 - (32*z^2*H[-1, y])/(1 + x)^2 - 
       (208*H[-1, y])/(1 + z)^2 - (128*Lmu2m2*H[-1, y])/(1 + z)^2 + 
       (280*H[-1, y])/(1 + z) + (192*Lmu2m2*H[-1, y])/(1 + z) + 
       (20*H[-1, y])/(x*(1 + z)) + (32*Lmu2m2*H[-1, y])/(x*(1 + z)) + 
       (20*x*H[-1, y])/(1 + z) + (32*Lmu2m2*x*H[-1, y])/(1 + z) + 
       (480*H[-1, y])/((1 + x)^2*(1 + z)) + 
       (256*Lmu2m2*H[-1, y])/((1 + x)^2*(1 + z)) - 
       (480*H[-1, y])/((1 + x)*(1 + z)) - 
       (256*Lmu2m2*H[-1, y])/((1 + x)*(1 + z)) - 
       (8*H[-1, y])/(y^2*(1 + z)) + (24*H[-1, y])/(y*(1 + z)) + 
       128*H[-1, x]*H[-1, y] + (192*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (192*H[-1, x]*H[-1, y])/(1 + x) + 
       (64*y*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (64*y*H[-1, x]*H[-1, y])/(1 + x) - 
       (128*H[-1, x]*H[-1, y])/((1 + x)^2*(1 + y)) + 
       (128*H[-1, x]*H[-1, y])/((1 + x)*(1 + y)) + 
       (128*z*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (128*z*H[-1, x]*H[-1, y])/(1 + x) + 
       (128*H[-1, x]*H[-1, y])/(1 + z)^2 - 
       (192*H[-1, x]*H[-1, y])/(1 + z) - 
       (32*H[-1, x]*H[-1, y])/(x*(1 + z)) - 
       (32*x*H[-1, x]*H[-1, y])/(1 + z) - 
       (128*H[-1, x]*H[-1, y])/((1 + x)^2*(1 + z)) + 
       (128*H[-1, x]*H[-1, y])/((1 + x)*(1 + z)) - 156*H[-1, z] - 
       64*Lmu2m2*H[-1, z] - (16*H[-1, z])/(1 + x)^4 + 
       (32*H[-1, z])/(1 + x)^3 - (20*H[-1, z])/(1 + x)^2 + 
       (4*H[-1, z])/(1 + x) + (32*y*H[-1, z])/(1 + x)^4 - 
       (64*y*H[-1, z])/(1 + x)^3 + (32*y*H[-1, z])/(1 + x)^2 + 
       (16*y^2*H[-1, z])/(1 + x)^4 - (32*y^2*H[-1, z])/(1 + x)^3 + 
       (16*y^2*H[-1, z])/(1 + x)^2 - (208*H[-1, z])/(1 + y)^2 - 
       (128*Lmu2m2*H[-1, z])/(1 + y)^2 + (280*H[-1, z])/(1 + y) + 
       (192*Lmu2m2*H[-1, z])/(1 + y) + (20*H[-1, z])/(x*(1 + y)) + 
       (32*Lmu2m2*H[-1, z])/(x*(1 + y)) + (20*x*H[-1, z])/(1 + y) + 
       (32*Lmu2m2*x*H[-1, z])/(1 + y) + 
       (480*H[-1, z])/((1 + x)^2*(1 + y)) + 
       (256*Lmu2m2*H[-1, z])/((1 + x)^2*(1 + y)) - 
       (480*H[-1, z])/((1 + x)*(1 + y)) - 
       (256*Lmu2m2*H[-1, z])/((1 + x)*(1 + y)) - (8*H[-1, z])/z^2 + 
       (4*H[-1, z])/((1 + x)^2*z^2) - (4*H[-1, z])/((1 + x)*z^2) - 
       (8*H[-1, z])/((1 + y)*z^2) + (4*H[-1, z])/z + 
       (4*H[-1, z])/((1 + x)^2*z) - (4*H[-1, z])/((1 + x)*z) - 
       (8*y*H[-1, z])/z + (24*H[-1, z])/((1 + y)*z) - 
       (64*z*H[-1, z])/(1 + x)^4 + (128*z*H[-1, z])/(1 + x)^3 - 
       (132*z*H[-1, z])/(1 + x)^2 + (68*z*H[-1, z])/(1 + x) - 
       (32*z^2*H[-1, z])/(1 + x)^4 + (64*z^2*H[-1, z])/(1 + x)^3 - 
       (32*z^2*H[-1, z])/(1 + x)^2 - (336*H[-1, z])/(1 + z)^2 - 
       (128*Lmu2m2*H[-1, z])/(1 + z)^2 + (16*H[-1, z])/(x*(1 + z)^2) + 
       (16*x*H[-1, z])/(1 + z)^2 + (424*H[-1, z])/(1 + z) + 
       (192*Lmu2m2*H[-1, z])/(1 + z) + (60*H[-1, z])/(x*(1 + z)) + 
       (32*Lmu2m2*H[-1, z])/(x*(1 + z)) + (60*x*H[-1, z])/(1 + z) + 
       (32*Lmu2m2*x*H[-1, z])/(1 + z) + 
       (480*H[-1, z])/((1 + x)^2*(1 + z)) + 
       (256*Lmu2m2*H[-1, z])/((1 + x)^2*(1 + z)) - 
       (480*H[-1, z])/((1 + x)*(1 + z)) - 
       (256*Lmu2m2*H[-1, z])/((1 + x)*(1 + z)) - 64*H[-1, x]*H[-1, z] - 
       (192*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (192*H[-1, x]*H[-1, z])/(1 + x) - 
       (64*y*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (64*y*H[-1, x]*H[-1, z])/(1 + x) + 
       (128*H[-1, x]*H[-1, z])/(1 + y)^2 - 
       (192*H[-1, x]*H[-1, z])/(1 + y) - 
       (32*H[-1, x]*H[-1, z])/(x*(1 + y)) - 
       (32*x*H[-1, x]*H[-1, z])/(1 + y) - 
       (128*H[-1, x]*H[-1, z])/((1 + x)^2*(1 + y)) + 
       (128*H[-1, x]*H[-1, z])/((1 + x)*(1 + y)) - 
       (128*z*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (128*z*H[-1, x]*H[-1, z])/(1 + x) - 
       (128*H[-1, x]*H[-1, z])/((1 + x)^2*(1 + z)) + 
       (128*H[-1, x]*H[-1, z])/((1 + x)*(1 + z)) + 96*H[-1, y]*H[-1, z] + 
       (64*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (128*H[-1, y]*H[-1, z])/(1 + x)^3 + (64*H[-1, y]*H[-1, z])/(1 + x) - 
       (128*y*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (256*y*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (192*y*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (64*y*H[-1, y]*H[-1, z])/(1 + x) - 
       (64*y^2*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (128*y^2*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (64*y^2*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (192*H[-1, y]*H[-1, z])/(1 + y)^2 - 
       (192*H[-1, y]*H[-1, z])/(1 + y) - 
       (32*H[-1, y]*H[-1, z])/(x*(1 + y)) - 
       (32*x*H[-1, y]*H[-1, z])/(1 + y) - 
       (128*H[-1, y]*H[-1, z])/((1 + x)^2*(1 + y)) + 
       (128*H[-1, y]*H[-1, z])/((1 + x)*(1 + y)) + 
       (256*z*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (512*z*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (384*z*H[-1, y]*H[-1, z])/(1 + x)^2 - 
       (128*z*H[-1, y]*H[-1, z])/(1 + x) + 
       (128*z^2*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (256*z^2*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (128*z^2*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (192*H[-1, y]*H[-1, z])/(1 + z)^2 - 
       (192*H[-1, y]*H[-1, z])/(1 + z) - 
       (32*H[-1, y]*H[-1, z])/(x*(1 + z)) - 
       (32*x*H[-1, y]*H[-1, z])/(1 + z) - 
       (128*H[-1, y]*H[-1, z])/((1 + x)^2*(1 + z)) + 
       (128*H[-1, y]*H[-1, z])/((1 + x)*(1 + z)) - 8*H[0, x] - 
       32*Lmu2m2*H[0, x] + (105*H[0, x])/(2*(1 - x)) + 
       (52*Lmu2m2*H[0, x])/(1 - x) + (136*H[0, x])/(1 + x)^5 + 
       (64*Lmu2m2*H[0, x])/(1 + x)^5 - (324*H[0, x])/(1 + x)^4 - 
       (160*Lmu2m2*H[0, x])/(1 + x)^4 + (130*H[0, x])/(1 + x)^3 + 
       (80*Lmu2m2*H[0, x])/(1 + x)^3 + (97*H[0, x])/(1 + x)^2 + 
       (40*Lmu2m2*H[0, x])/(1 + x)^2 - (87*H[0, x])/(2*(1 + x)) - 
       (12*Lmu2m2*H[0, x])/(1 + x) + (28*y*H[0, x])/3 + 
       8*Lmu2m2*y*H[0, x] - (23*y*H[0, x])/(3*(1 - x)) - 
       (4*Lmu2m2*y*H[0, x])/(1 - x) - (80*y*H[0, x])/(3*(1 + x)^5) - 
       (64*Lmu2m2*y*H[0, x])/(1 + x)^5 + (104*y*H[0, x])/(3*(1 + x)^4) + 
       (160*Lmu2m2*y*H[0, x])/(1 + x)^4 - (28*y*H[0, x])/(3*(1 + x)^3) - 
       (176*Lmu2m2*y*H[0, x])/(1 + x)^3 - (14*y*H[0, x])/(3*(1 + x)^2) + 
       (104*Lmu2m2*y*H[0, x])/(1 + x)^2 - (5*y*H[0, x])/(1 + x) - 
       (36*Lmu2m2*y*H[0, x])/(1 + x) + (23*y^2*H[0, x])/(6*(1 - x)) + 
       (2*Lmu2m2*y^2*H[0, x])/(1 - x) - (40*y^2*H[0, x])/(3*(1 + x)^5) - 
       (32*Lmu2m2*y^2*H[0, x])/(1 + x)^5 + (52*y^2*H[0, x])/(3*(1 + x)^4) + 
       (80*Lmu2m2*y^2*H[0, x])/(1 + x)^4 + (2*y^2*H[0, x])/(1 + x)^3 - 
       (72*Lmu2m2*y^2*H[0, x])/(1 + x)^3 - (13*y^2*H[0, x])/(3*(1 + x)^2) + 
       (28*Lmu2m2*y^2*H[0, x])/(1 + x)^2 - (11*y^2*H[0, x])/(2*(1 + x)) - 
       (6*Lmu2m2*y^2*H[0, x])/(1 + x) + (16*H[0, x])/(1 + y)^2 - 
       (20*H[0, x])/(1 + y) - (44*H[0, x])/((1 - x)*(1 + y)) - 
       (32*Lmu2m2*H[0, x])/((1 - x)*(1 + y)) - (4*H[0, x])/(x*(1 + y)) - 
       (4*x*H[0, x])/(1 + y) + (208*H[0, x])/((1 + x)^3*(1 + y)) + 
       (128*Lmu2m2*H[0, x])/((1 + x)^3*(1 + y)) - 
       (312*H[0, x])/((1 + x)^2*(1 + y)) - 
       (192*Lmu2m2*H[0, x])/((1 + x)^2*(1 + y)) + 
       (140*H[0, x])/((1 + x)*(1 + y)) + 
       (96*Lmu2m2*H[0, x])/((1 + x)*(1 + y)) - (28*z*H[0, x])/3 - 
       8*Lmu2m2*z*H[0, x] - (16*z*H[0, x])/(3*(1 - x)) - 
       (4*Lmu2m2*z*H[0, x])/(1 - x) + (896*z*H[0, x])/(3*(1 + x)^5) + 
       (192*Lmu2m2*z*H[0, x])/(1 + x)^5 - (2048*z*H[0, x])/(3*(1 + x)^4) - 
       (480*Lmu2m2*z*H[0, x])/(1 + x)^4 + (2032*z*H[0, x])/(3*(1 + x)^3) + 
       (528*Lmu2m2*z*H[0, x])/(1 + x)^3 - (1096*z*H[0, x])/(3*(1 + x)^2) - 
       (312*Lmu2m2*z*H[0, x])/(1 + x)^2 + (96*z*H[0, x])/(1 + x) + 
       (92*Lmu2m2*z*H[0, x])/(1 + x) + (8*z^2*H[0, x])/(3*(1 - x)) + 
       (2*Lmu2m2*z^2*H[0, x])/(1 - x) + (448*z^2*H[0, x])/(3*(1 + x)^5) + 
       (96*Lmu2m2*z^2*H[0, x])/(1 + x)^5 - 
       (1024*z^2*H[0, x])/(3*(1 + x)^4) - 
       (240*Lmu2m2*z^2*H[0, x])/(1 + x)^4 + (264*z^2*H[0, x])/(1 + x)^3 + 
       (216*Lmu2m2*z^2*H[0, x])/(1 + x)^3 - 
       (260*z^2*H[0, x])/(3*(1 + x)^2) - 
       (84*Lmu2m2*z^2*H[0, x])/(1 + x)^2 + (12*z^2*H[0, x])/(1 + x) + 
       (10*Lmu2m2*z^2*H[0, x])/(1 + x) + (16*H[0, x])/(1 + z)^2 - 
       (20*H[0, x])/(1 + z) - (44*H[0, x])/((1 - x)*(1 + z)) - 
       (32*Lmu2m2*H[0, x])/((1 - x)*(1 + z)) - (4*H[0, x])/(x*(1 + z)) - 
       (4*x*H[0, x])/(1 + z) + (208*H[0, x])/((1 + x)^3*(1 + z)) + 
       (128*Lmu2m2*H[0, x])/((1 + x)^3*(1 + z)) - 
       (312*H[0, x])/((1 + x)^2*(1 + z)) - 
       (192*Lmu2m2*H[0, x])/((1 + x)^2*(1 + z)) + 
       (140*H[0, x])/((1 + x)*(1 + z)) + 
       (96*Lmu2m2*H[0, x])/((1 + x)*(1 + z)) - 40*H[-1, y]*H[0, x] - 
       (21*H[-1, y]*H[0, x])/(1 - x) - (16*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (40*H[-1, y]*H[0, x])/(1 + x)^4 - (100*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (14*H[-1, y]*H[0, x])/(1 + x)^2 + (35*H[-1, y]*H[0, x])/(1 + x) - 
       2*y*H[-1, y]*H[0, x] + (4*y*H[-1, y]*H[0, x])/(1 - x) + 
       (32*y*H[-1, y]*H[0, x])/(1 + x)^5 - 
       (80*y*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (72*y*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (60*y*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (36*y*H[-1, y]*H[0, x])/(1 + x) + 
       (16*y^2*H[-1, y]*H[0, x])/(1 + x)^5 - 
       (40*y^2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (36*y^2*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (14*y^2*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (2*y^2*H[-1, y]*H[0, x])/(1 + x) + 
       (16*H[-1, y]*H[0, x])/((1 - x)*(1 + y)) - 
       (64*H[-1, y]*H[0, x])/((1 + x)^3*(1 + y)) + 
       (160*H[-1, y]*H[0, x])/((1 + x)^2*(1 + y)) - 
       (112*H[-1, y]*H[0, x])/((1 + x)*(1 + y)) + 2*z*H[-1, y]*H[0, x] + 
       (6*z*H[-1, y]*H[0, x])/(1 - x) - (64*z*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (160*z*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (208*z*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (88*z*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (14*z*H[-1, y]*H[0, x])/(1 + x) - (z^2*H[-1, y]*H[0, x])/(1 - x) - 
       (32*z^2*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (80*z^2*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (72*z^2*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (28*z^2*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (3*z^2*H[-1, y]*H[0, x])/(1 + x) - (32*H[-1, y]*H[0, x])/(1 + z)^2 - 
       (32*H[-1, y]*H[0, x])/((1 - x)*(1 + z)^2) - 
       (32*H[-1, y]*H[0, x])/((1 + x)*(1 + z)^2) + 
       (112*H[-1, y]*H[0, x])/(1 + z) + 
       (16*H[-1, y]*H[0, x])/((1 - x)*(1 + z)) + 
       (8*H[-1, y]*H[0, x])/(x*(1 + z)) + (24*x*H[-1, y]*H[0, x])/(1 + z) - 
       (64*H[-1, y]*H[0, x])/((1 + x)^3*(1 + z)) + 
       (160*H[-1, y]*H[0, x])/((1 + x)^2*(1 + z)) - 
       (144*H[-1, y]*H[0, x])/((1 + x)*(1 + z)) + 16*H[-1, z]*H[0, x] - 
       (5*H[-1, z]*H[0, x])/(1 - x) - (16*H[-1, z]*H[0, x])/(1 + x)^5 + 
       (40*H[-1, z]*H[0, x])/(1 + x)^4 - (4*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (62*H[-1, z]*H[0, x])/(1 + x)^2 - (45*H[-1, z]*H[0, x])/(1 + x) - 
       2*y*H[-1, z]*H[0, x] - (4*y*H[-1, z]*H[0, x])/(1 - x) + 
       (32*y*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (80*y*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (104*y*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (44*y*H[-1, z]*H[0, x])/(1 + x)^2 - (4*y*H[-1, z]*H[0, x])/(1 + x) + 
       (16*y^2*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (40*y^2*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (36*y^2*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (14*y^2*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (2*y^2*H[-1, z]*H[0, x])/(1 + x) - (32*H[-1, z]*H[0, x])/(1 + y)^2 - 
       (32*H[-1, z]*H[0, x])/((1 - x)*(1 + y)^2) - 
       (32*H[-1, z]*H[0, x])/((1 + x)*(1 + y)^2) + 
       (112*H[-1, z]*H[0, x])/(1 + y) + 
       (16*H[-1, z]*H[0, x])/((1 - x)*(1 + y)) + 
       (8*H[-1, z]*H[0, x])/(x*(1 + y)) + (24*x*H[-1, z]*H[0, x])/(1 + y) - 
       (64*H[-1, z]*H[0, x])/((1 + x)^3*(1 + y)) + 
       (160*H[-1, z]*H[0, x])/((1 + x)^2*(1 + y)) - 
       (144*H[-1, z]*H[0, x])/((1 + x)*(1 + y)) + 2*z*H[-1, z]*H[0, x] - 
       (2*z*H[-1, z]*H[0, x])/(1 - x) - (64*z*H[-1, z]*H[0, x])/(1 + x)^5 + 
       (160*z*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (144*z*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (120*z*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (74*z*H[-1, z]*H[0, x])/(1 + x) - (z^2*H[-1, z]*H[0, x])/(1 - x) - 
       (32*z^2*H[-1, z]*H[0, x])/(1 + x)^5 + 
       (80*z^2*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (72*z^2*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (28*z^2*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (3*z^2*H[-1, z]*H[0, x])/(1 + x) + 
       (16*H[-1, z]*H[0, x])/((1 - x)*(1 + z)) - 
       (64*H[-1, z]*H[0, x])/((1 + x)^3*(1 + z)) + 
       (160*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) - 
       (112*H[-1, z]*H[0, x])/((1 + x)*(1 + z)) - 64*H[-1, -1, x] - 
       (128*H[-1, -1, x])/(1 + y)^2 + (192*H[-1, -1, x])/(1 + y) + 
       (32*H[-1, -1, x])/(x*(1 + y)) + (32*x*H[-1, -1, x])/(1 + y) + 
       (256*H[-1, -1, x])/((1 + x)^2*(1 + y)) - 
       (256*H[-1, -1, x])/((1 + x)*(1 + y)) - 
       (128*H[-1, -1, x])/(1 + z)^2 + (192*H[-1, -1, x])/(1 + z) + 
       (32*H[-1, -1, x])/(x*(1 + z)) + (32*x*H[-1, -1, x])/(1 + z) + 
       (256*H[-1, -1, x])/((1 + x)^2*(1 + z)) - 
       (256*H[-1, -1, x])/((1 + x)*(1 + z)) - 96*H[-1, -1, y] - 
       (64*H[-1, -1, y])/(1 + x)^4 + (128*H[-1, -1, y])/(1 + x)^3 - 
       (192*H[-1, -1, y])/(1 + x)^2 + (128*H[-1, -1, y])/(1 + x) + 
       (128*y*H[-1, -1, y])/(1 + x)^4 - (256*y*H[-1, -1, y])/(1 + x)^3 + 
       (128*y*H[-1, -1, y])/(1 + x)^2 + (64*y^2*H[-1, -1, y])/(1 + x)^4 - 
       (128*y^2*H[-1, -1, y])/(1 + x)^3 + (64*y^2*H[-1, -1, y])/(1 + x)^2 + 
       (64*H[-1, -1, y])/(1 + y)^2 - (192*H[-1, -1, y])/(1 + y) - 
       (32*H[-1, -1, y])/(x*(1 + y)) - (32*x*H[-1, -1, y])/(1 + y) - 
       (256*H[-1, -1, y])/((1 + x)^2*(1 + y)) + 
       (256*H[-1, -1, y])/((1 + x)*(1 + y)) - 
       (256*z*H[-1, -1, y])/(1 + x)^4 + (512*z*H[-1, -1, y])/(1 + x)^3 - 
       (512*z*H[-1, -1, y])/(1 + x)^2 + (256*z*H[-1, -1, y])/(1 + x) - 
       (128*z^2*H[-1, -1, y])/(1 + x)^4 + 
       (256*z^2*H[-1, -1, y])/(1 + x)^3 - 
       (128*z^2*H[-1, -1, y])/(1 + x)^2 - (64*H[-1, -1, y])/(1 + z)^2 - 
       (256*H[-1, -1, y])/((1 + x)^2*(1 + z)) + 
       (256*H[-1, -1, y])/((1 + x)*(1 + z)) + 96*H[-1, -1, z] - 
       (64*H[-1, -1, z])/(1 + x)^4 + (128*H[-1, -1, z])/(1 + x)^3 + 
       (192*H[-1, -1, z])/(1 + x)^2 - (256*H[-1, -1, z])/(1 + x) + 
       (128*y*H[-1, -1, z])/(1 + x)^4 - (256*y*H[-1, -1, z])/(1 + x)^3 + 
       (256*y*H[-1, -1, z])/(1 + x)^2 - (128*y*H[-1, -1, z])/(1 + x) + 
       (64*y^2*H[-1, -1, z])/(1 + x)^4 - (128*y^2*H[-1, -1, z])/(1 + x)^3 + 
       (64*y^2*H[-1, -1, z])/(1 + x)^2 - (64*H[-1, -1, z])/(1 + y)^2 - 
       (256*H[-1, -1, z])/((1 + x)^2*(1 + y)) + 
       (256*H[-1, -1, z])/((1 + x)*(1 + y)) - 
       (256*z*H[-1, -1, z])/(1 + x)^4 + (512*z*H[-1, -1, z])/(1 + x)^3 - 
       (256*z*H[-1, -1, z])/(1 + x)^2 - (128*z^2*H[-1, -1, z])/(1 + x)^4 + 
       (256*z^2*H[-1, -1, z])/(1 + x)^3 - 
       (128*z^2*H[-1, -1, z])/(1 + x)^2 + (64*H[-1, -1, z])/(1 + z)^2 - 
       (192*H[-1, -1, z])/(1 + z) - (32*H[-1, -1, z])/(x*(1 + z)) - 
       (32*x*H[-1, -1, z])/(1 + z) - 
       (256*H[-1, -1, z])/((1 + x)^2*(1 + z)) + 
       (256*H[-1, -1, z])/((1 + x)*(1 + z)) + 56*H[-1, 0, x] - 
       (26*H[-1, 0, x])/(1 - x) - (32*H[-1, 0, x])/(1 + x)^5 + 
       (80*H[-1, 0, x])/(1 + x)^4 + (24*H[-1, 0, x])/(1 + x)^3 - 
       (116*H[-1, 0, x])/(1 + x)^2 + (22*H[-1, 0, x])/(1 + x) - 
       4*y*H[-1, 0, x] + (64*y*H[-1, 0, x])/(1 + x)^5 - 
       (160*y*H[-1, 0, x])/(1 + x)^4 + (176*y*H[-1, 0, x])/(1 + x)^3 - 
       (104*y*H[-1, 0, x])/(1 + x)^2 + (32*y*H[-1, 0, x])/(1 + x) + 
       (32*y^2*H[-1, 0, x])/(1 + x)^5 - (80*y^2*H[-1, 0, x])/(1 + x)^4 + 
       (72*y^2*H[-1, 0, x])/(1 + x)^3 - (28*y^2*H[-1, 0, x])/(1 + x)^2 + 
       (4*y^2*H[-1, 0, x])/(1 + x) + (32*H[-1, 0, x])/(1 + y)^2 + 
       (32*H[-1, 0, x])/((1 - x)*(1 + y)^2) + 
       (32*H[-1, 0, x])/((1 + x)*(1 + y)^2) - (112*H[-1, 0, x])/(1 + y) - 
       (8*H[-1, 0, x])/(x*(1 + y)) - (24*x*H[-1, 0, x])/(1 + y) - 
       (128*H[-1, 0, x])/((1 + x)^2*(1 + y)) + 
       (160*H[-1, 0, x])/((1 + x)*(1 + y)) + 4*z*H[-1, 0, x] + 
       (4*z*H[-1, 0, x])/(1 - x) - (128*z*H[-1, 0, x])/(1 + x)^5 + 
       (320*z*H[-1, 0, x])/(1 + x)^4 - (352*z*H[-1, 0, x])/(1 + x)^3 + 
       (208*z*H[-1, 0, x])/(1 + x)^2 - (60*z*H[-1, 0, x])/(1 + x) - 
       (2*z^2*H[-1, 0, x])/(1 - x) - (64*z^2*H[-1, 0, x])/(1 + x)^5 + 
       (160*z^2*H[-1, 0, x])/(1 + x)^4 - (144*z^2*H[-1, 0, x])/(1 + x)^3 + 
       (56*z^2*H[-1, 0, x])/(1 + x)^2 - (6*z^2*H[-1, 0, x])/(1 + x) + 
       (32*H[-1, 0, x])/(1 + z)^2 + (32*H[-1, 0, x])/((1 - x)*(1 + z)^2) + 
       (32*H[-1, 0, x])/((1 + x)*(1 + z)^2) - (112*H[-1, 0, x])/(1 + z) - 
       (8*H[-1, 0, x])/(x*(1 + z)) - (24*x*H[-1, 0, x])/(1 + z) - 
       (128*H[-1, 0, x])/((1 + x)^2*(1 + z)) + 
       (160*H[-1, 0, x])/((1 + x)*(1 + z)) + 32*H[0, -1, x] - 
       (10*H[0, -1, x])/(1 - x) - (32*H[0, -1, x])/(1 + x)^5 + 
       (80*H[0, -1, x])/(1 + x)^4 - (40*H[0, -1, x])/(1 + x)^3 - 
       (20*H[0, -1, x])/(1 + x)^2 + (22*H[0, -1, x])/(1 + x) - 
       4*y*H[0, -1, x] + (64*y*H[0, -1, x])/(1 + x)^5 - 
       (160*y*H[0, -1, x])/(1 + x)^4 + (176*y*H[0, -1, x])/(1 + x)^3 - 
       (104*y*H[0, -1, x])/(1 + x)^2 + (32*y*H[0, -1, x])/(1 + x) + 
       (32*y^2*H[0, -1, x])/(1 + x)^5 - (80*y^2*H[0, -1, x])/(1 + x)^4 + 
       (72*y^2*H[0, -1, x])/(1 + x)^3 - (28*y^2*H[0, -1, x])/(1 + x)^2 + 
       (4*y^2*H[0, -1, x])/(1 + x) + (32*H[0, -1, x])/(1 + y)^2 + 
       (32*H[0, -1, x])/((1 - x)*(1 + y)^2) + 
       (32*H[0, -1, x])/((1 + x)*(1 + y)^2) - (48*H[0, -1, x])/(1 + y) - 
       (32*H[0, -1, x])/((1 - x)*(1 + y)) - (24*H[0, -1, x])/(x*(1 + y)) - 
       (8*x*H[0, -1, x])/(1 + y) - (128*H[0, -1, x])/((1 + x)^3*(1 + y)) + 
       (64*H[0, -1, x])/((1 + x)^2*(1 + y)) + 4*z*H[0, -1, x] + 
       (4*z*H[0, -1, x])/(1 - x) - (128*z*H[0, -1, x])/(1 + x)^5 + 
       (320*z*H[0, -1, x])/(1 + x)^4 - (352*z*H[0, -1, x])/(1 + x)^3 + 
       (208*z*H[0, -1, x])/(1 + x)^2 - (60*z*H[0, -1, x])/(1 + x) - 
       (2*z^2*H[0, -1, x])/(1 - x) - (64*z^2*H[0, -1, x])/(1 + x)^5 + 
       (160*z^2*H[0, -1, x])/(1 + x)^4 - (144*z^2*H[0, -1, x])/(1 + x)^3 + 
       (56*z^2*H[0, -1, x])/(1 + x)^2 - (6*z^2*H[0, -1, x])/(1 + x) + 
       (32*H[0, -1, x])/(1 + z)^2 + (32*H[0, -1, x])/((1 - x)*(1 + z)^2) + 
       (32*H[0, -1, x])/((1 + x)*(1 + z)^2) - (48*H[0, -1, x])/(1 + z) - 
       (32*H[0, -1, x])/((1 - x)*(1 + z)) - (24*H[0, -1, x])/(x*(1 + z)) - 
       (8*x*H[0, -1, x])/(1 + z) - (128*H[0, -1, x])/((1 + x)^3*(1 + z)) + 
       (64*H[0, -1, x])/((1 + x)^2*(1 + z)) - 16*H[0, -1, y] - 
       (24*H[0, -1, y])/(1 + x)^2 + (24*H[0, -1, y])/(1 + x) + 
       (32*H[0, -1, y])/(1 + y)^3 + (16*H[0, -1, y])/(x*(1 + y)^3) + 
       (16*x*H[0, -1, y])/(1 + y)^3 + (48*H[0, -1, y])/(1 + y) + 
       (16*H[0, -1, y])/(x*(1 + y)) + (16*x*H[0, -1, y])/(1 + y) + 
       (64*H[0, -1, y])/((1 + x)^2*(1 + y)) - 
       (64*H[0, -1, y])/((1 + x)*(1 + y)) + (8*z*H[0, -1, y])/(1 + x)^2 - 
       (8*z*H[0, -1, y])/(1 + x) - 24*H[0, -1, z] - 
       (40*H[0, -1, z])/(1 + x)^2 + (40*H[0, -1, z])/(1 + x) - 
       (8*z*H[0, -1, z])/(1 + x)^2 + (8*z*H[0, -1, z])/(1 + x) + 
       (32*H[0, -1, z])/(1 + z)^3 + (16*H[0, -1, z])/(x*(1 + z)^3) + 
       (16*x*H[0, -1, z])/(1 + z)^3 + (48*H[0, -1, z])/(1 + z) + 
       (16*H[0, -1, z])/(x*(1 + z)) + (16*x*H[0, -1, z])/(1 + z) + 
       (64*H[0, -1, z])/((1 + x)^2*(1 + z)) - 
       (64*H[0, -1, z])/((1 + x)*(1 + z)) - 40*H[0, 0, x] - 
       (8*H[0, 0, x])/(1 - x)^2 + (52*H[0, 0, x])/(1 - x) + 
       (64*H[0, 0, x])/(1 + x)^5 - (160*H[0, 0, x])/(1 + x)^4 + 
       (48*H[0, 0, x])/(1 + x)^3 + (48*H[0, 0, x])/(1 + x)^2 + 
       (12*H[0, 0, x])/(1 + x) + 8*y*H[0, 0, x] - 
       (4*y*H[0, 0, x])/(1 - x) - (64*y*H[0, 0, x])/(1 + x)^5 + 
       (160*y*H[0, 0, x])/(1 + x)^4 - (176*y*H[0, 0, x])/(1 + x)^3 + 
       (104*y*H[0, 0, x])/(1 + x)^2 - (36*y*H[0, 0, x])/(1 + x) + 
       (2*y^2*H[0, 0, x])/(1 - x) - (32*y^2*H[0, 0, x])/(1 + x)^5 + 
       (80*y^2*H[0, 0, x])/(1 + x)^4 - (72*y^2*H[0, 0, x])/(1 + x)^3 + 
       (28*y^2*H[0, 0, x])/(1 + x)^2 - (6*y^2*H[0, 0, x])/(1 + x) - 
       (16*H[0, 0, x])/(1 + y)^2 - (16*H[0, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (16*H[0, 0, x])/((1 - x)*(1 + y)^2) - 
       (16*H[0, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (16*H[0, 0, x])/((1 + x)*(1 + y)^2) + (32*H[0, 0, x])/(1 + y) + 
       (24*H[0, 0, x])/((1 - x)^2*(1 + y)) - 
       (24*H[0, 0, x])/((1 - x)*(1 + y)) + (4*H[0, 0, x])/(x*(1 + y)) + 
       (4*x*H[0, 0, x])/(1 + y) + (32*H[0, 0, x])/((1 + x)^4*(1 + y)) + 
       (64*H[0, 0, x])/((1 + x)^3*(1 + y)) - 
       (72*H[0, 0, x])/((1 + x)^2*(1 + y)) + 
       (8*H[0, 0, x])/((1 + x)*(1 + y)) - 8*z*H[0, 0, x] - 
       (4*z*H[0, 0, x])/(1 - x) + (192*z*H[0, 0, x])/(1 + x)^5 - 
       (480*z*H[0, 0, x])/(1 + x)^4 + (528*z*H[0, 0, x])/(1 + x)^3 - 
       (312*z*H[0, 0, x])/(1 + x)^2 + (92*z*H[0, 0, x])/(1 + x) + 
       (2*z^2*H[0, 0, x])/(1 - x) + (96*z^2*H[0, 0, x])/(1 + x)^5 - 
       (240*z^2*H[0, 0, x])/(1 + x)^4 + (216*z^2*H[0, 0, x])/(1 + x)^3 - 
       (84*z^2*H[0, 0, x])/(1 + x)^2 + (10*z^2*H[0, 0, x])/(1 + x) - 
       (16*H[0, 0, x])/(1 + z)^2 - (16*H[0, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (16*H[0, 0, x])/((1 - x)*(1 + z)^2) - 
       (16*H[0, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (16*H[0, 0, x])/((1 + x)*(1 + z)^2) + (32*H[0, 0, x])/(1 + z) + 
       (24*H[0, 0, x])/((1 - x)^2*(1 + z)) - 
       (24*H[0, 0, x])/((1 - x)*(1 + z)) + (4*H[0, 0, x])/(x*(1 + z)) + 
       (4*x*H[0, 0, x])/(1 + z) + (32*H[0, 0, x])/((1 + x)^4*(1 + z)) + 
       (64*H[0, 0, x])/((1 + x)^3*(1 + z)) - 
       (72*H[0, 0, x])/((1 + x)^2*(1 + z)) + 
       (8*H[0, 0, x])/((1 + x)*(1 + z)) - 32*H[1, 0, x] + 
       (52*H[1, 0, x])/(1 - x) + (64*H[1, 0, x])/(1 + x)^5 - 
       (160*H[1, 0, x])/(1 + x)^4 + (80*H[1, 0, x])/(1 + x)^3 + 
       (40*H[1, 0, x])/(1 + x)^2 - (12*H[1, 0, x])/(1 + x) + 
       8*y*H[1, 0, x] - (8*y*H[1, 0, x])/(1 - x) - 
       (8*y*H[1, 0, x])/(1 + x) + (4*y^2*H[1, 0, x])/(1 - x) - 
       (4*y^2*H[1, 0, x])/(1 + x) - (32*H[1, 0, x])/((1 - x)*(1 + y)) + 
       (128*H[1, 0, x])/((1 + x)^3*(1 + y)) - 
       (192*H[1, 0, x])/((1 + x)^2*(1 + y)) + 
       (96*H[1, 0, x])/((1 + x)*(1 + y)) - 8*z*H[1, 0, x] + 
       (128*z*H[1, 0, x])/(1 + x)^5 - (320*z*H[1, 0, x])/(1 + x)^4 + 
       (352*z*H[1, 0, x])/(1 + x)^3 - (208*z*H[1, 0, x])/(1 + x)^2 + 
       (64*z*H[1, 0, x])/(1 + x) + (64*z^2*H[1, 0, x])/(1 + x)^5 - 
       (160*z^2*H[1, 0, x])/(1 + x)^4 + (144*z^2*H[1, 0, x])/(1 + x)^3 - 
       (56*z^2*H[1, 0, x])/(1 + x)^2 + (8*z^2*H[1, 0, x])/(1 + x) - 
       (32*H[1, 0, x])/((1 - x)*(1 + z)) + 
       (128*H[1, 0, x])/((1 + x)^3*(1 + z)) - 
       (192*H[1, 0, x])/((1 + x)^2*(1 + z)) + 
       (96*H[1, 0, x])/((1 + x)*(1 + z)))/ep^2 + 
    (-5138/27 + (40*Lmu2m2)/9 + (280*Lmu2m2^2)/3 + (64*Lmu2m2^3)/3 - 
       20/(1 - x)^2 + 20/(1 - x) + 880/(9*(1 + x)^4) + 
       (464*Lmu2m2)/(3*(1 + x)^4) + (64*Lmu2m2^2)/(1 + x)^4 - 
       1760/(9*(1 + x)^3) - (928*Lmu2m2)/(3*(1 + x)^3) - 
       (128*Lmu2m2^2)/(1 + x)^3 - 376/(1 + x)^2 - (144*Lmu2m2)/(1 + x)^2 + 
       4264/(9*(1 + x)) + (896*Lmu2m2)/(3*(1 + x)) + (64*Lmu2m2^2)/(1 + x) + 
       110/(3*y) + (16*Lmu2m2)/y - 46/(3*(1 + x)^2*y) - 
       (8*Lmu2m2)/((1 + x)^2*y) + 46/(3*(1 + x)*y) + 
       (8*Lmu2m2)/((1 + x)*y) + 4*y + (8*y)/(1 - x)^2 - (8*y)/(1 - x) + 
       (32*y)/(9*(1 + x)^4) + (64*Lmu2m2*y)/(1 + x)^4 - 
       (64*y)/(9*(1 + x)^3) - (128*Lmu2m2*y)/(1 + x)^3 + 
       (16*y)/(3*(1 + x)^2) + (96*Lmu2m2*y)/(1 + x)^2 - (16*y)/(9*(1 + x)) - 
       (32*Lmu2m2*y)/(1 + x) - (4*y^2)/(1 - x)^2 + (4*y^2)/(1 - x) + 
       (16*y^2)/(9*(1 + x)^4) + (32*Lmu2m2*y^2)/(1 + x)^4 - 
       (32*y^2)/(9*(1 + x)^3) - (64*Lmu2m2*y^2)/(1 + x)^3 + 
       (16*y^2)/(9*(1 + x)^2) + (32*Lmu2m2*y^2)/(1 + x)^2 + 
       5072/(27*(1 + y)^2) + (2144*Lmu2m2)/(9*(1 + y)^2) + 
       (560*Lmu2m2^2)/(3*(1 + y)^2) + (128*Lmu2m2^3)/(3*(1 + y)^2) - 
       160/(3*x*(1 + y)^2) - (32*Lmu2m2)/(x*(1 + y)^2) - 
       (160*x)/(3*(1 + y)^2) - (32*Lmu2m2*x)/(1 + y)^2 - 512/(9*(1 + y)) - 
       (448*Lmu2m2)/(3*(1 + y)) - (216*Lmu2m2^2)/(1 + y) - 
       (64*Lmu2m2^3)/(1 + y) + 16/((1 - x)^2*(1 + y)) - 
       16/((1 - x)*(1 + y)) + 3280/(27*x*(1 + y)) + 
       (688*Lmu2m2)/(9*x*(1 + y)) - (44*Lmu2m2^2)/(3*x*(1 + y)) - 
       (32*Lmu2m2^3)/(3*x*(1 + y)) + (3280*x)/(27*(1 + y)) + 
       (688*Lmu2m2*x)/(9*(1 + y)) - (44*Lmu2m2^2*x)/(3*(1 + y)) - 
       (32*Lmu2m2^3*x)/(3*(1 + y)) - 1552/(27*(1 + x)^2*(1 + y)) - 
       (1504*Lmu2m2)/(9*(1 + x)^2*(1 + y)) - 
       (736*Lmu2m2^2)/(3*(1 + x)^2*(1 + y)) - 
       (256*Lmu2m2^3)/(3*(1 + x)^2*(1 + y)) + 1552/(27*(1 + x)*(1 + y)) + 
       (1504*Lmu2m2)/(9*(1 + x)*(1 + y)) + 
       (736*Lmu2m2^2)/(3*(1 + x)*(1 + y)) + 
       (256*Lmu2m2^3)/(3*(1 + x)*(1 + y)) + 110/(3*z) + (16*Lmu2m2)/z - 
       46/(3*(1 + x)^2*z) - (8*Lmu2m2)/((1 + x)^2*z) + 46/(3*(1 + x)*z) + 
       (8*Lmu2m2)/((1 + x)*z) + 92/(3*(1 + y)*z) + (16*Lmu2m2)/((1 + y)*z) - 
       4*z + (192*z)/(1 + x)^4 + (736*Lmu2m2*z)/(3*(1 + x)^4) + 
       (128*Lmu2m2^2*z)/(1 + x)^4 - (384*z)/(1 + x)^3 - 
       (1472*Lmu2m2*z)/(3*(1 + x)^3) - (256*Lmu2m2^2*z)/(1 + x)^3 + 
       (280*z)/(1 + x)^2 + (368*Lmu2m2*z)/(1 + x)^2 + 
       (192*Lmu2m2^2*z)/(1 + x)^2 - (88*z)/(1 + x) - 
       (368*Lmu2m2*z)/(3*(1 + x)) - (64*Lmu2m2^2*z)/(1 + x) + 
       (96*z^2)/(1 + x)^4 + (368*Lmu2m2*z^2)/(3*(1 + x)^4) + 
       (64*Lmu2m2^2*z^2)/(1 + x)^4 - (192*z^2)/(1 + x)^3 - 
       (736*Lmu2m2*z^2)/(3*(1 + x)^3) - (128*Lmu2m2^2*z^2)/(1 + x)^3 + 
       (92*z^2)/(1 + x)^2 + (368*Lmu2m2*z^2)/(3*(1 + x)^2) + 
       (64*Lmu2m2^2*z^2)/(1 + x)^2 + (4*z^2)/(1 + x) + 5072/(27*(1 + z)^2) + 
       (2144*Lmu2m2)/(9*(1 + z)^2) + (560*Lmu2m2^2)/(3*(1 + z)^2) + 
       (128*Lmu2m2^3)/(3*(1 + z)^2) - 160/(3*x*(1 + z)^2) - 
       (32*Lmu2m2)/(x*(1 + z)^2) - (160*x)/(3*(1 + z)^2) - 
       (32*Lmu2m2*x)/(1 + z)^2 - 512/(9*(1 + z)) - 
       (448*Lmu2m2)/(3*(1 + z)) - (216*Lmu2m2^2)/(1 + z) - 
       (64*Lmu2m2^3)/(1 + z) + 16/((1 - x)^2*(1 + z)) - 
       16/((1 - x)*(1 + z)) + 3280/(27*x*(1 + z)) + 
       (688*Lmu2m2)/(9*x*(1 + z)) - (44*Lmu2m2^2)/(3*x*(1 + z)) - 
       (32*Lmu2m2^3)/(3*x*(1 + z)) + (3280*x)/(27*(1 + z)) + 
       (688*Lmu2m2*x)/(9*(1 + z)) - (44*Lmu2m2^2*x)/(3*(1 + z)) - 
       (32*Lmu2m2^3*x)/(3*(1 + z)) - 1552/(27*(1 + x)^2*(1 + z)) - 
       (1504*Lmu2m2)/(9*(1 + x)^2*(1 + z)) - 
       (736*Lmu2m2^2)/(3*(1 + x)^2*(1 + z)) - 
       (256*Lmu2m2^3)/(3*(1 + x)^2*(1 + z)) + 1552/(27*(1 + x)*(1 + z)) + 
       (1504*Lmu2m2)/(9*(1 + x)*(1 + z)) + 
       (736*Lmu2m2^2)/(3*(1 + x)*(1 + z)) + 
       (256*Lmu2m2^3)/(3*(1 + x)*(1 + z)) + 92/(3*y*(1 + z)) + 
       (16*Lmu2m2)/(y*(1 + z)) - (284*z2)/3 + 128*Lmu2m2*z2 + 
       (600*z2)/(1 - x)^5 - (1500*z2)/(1 - x)^4 + (1126*z2)/(1 - x)^3 - 
       (501*z2)/(1 - x)^2 + (48*Lmu2m2*z2)/(1 - x)^2 + 
       (901*z2)/(6*(1 - x)) - (332*Lmu2m2*z2)/(1 - x) - 
       (1616*z2)/(3*(1 + x)^5) - (448*Lmu2m2*z2)/(1 + x)^5 + 
       (3704*z2)/(3*(1 + x)^4) + (1120*Lmu2m2*z2)/(1 + x)^4 - 
       (1424*z2)/(3*(1 + x)^3) - (496*Lmu2m2*z2)/(1 + x)^3 - 
       (216*z2)/(1 + x)^2 - (264*Lmu2m2*z2)/(1 + x)^2 + 
       (77*z2)/(6*(1 + x)) + (68*Lmu2m2*z2)/(1 + x) - (274*y*z2)/3 - 
       44*Lmu2m2*y*z2 - (240*y*z2)/(1 - x)^5 + (600*y*z2)/(1 - x)^4 - 
       (596*y*z2)/(1 - x)^3 + (294*y*z2)/(1 - x)^2 + 
       (109*y*z2)/(3*(1 - x)) + (44*Lmu2m2*y*z2)/(1 - x) - 
       (32*y*z2)/(1 + x)^5 - (48*y*z2)/(1 + x)^4 + (168*y*z2)/(1 + x)^3 - 
       (140*y*z2)/(1 + x)^2 + (421*y*z2)/(3*(1 + x)) + 
       (44*Lmu2m2*y*z2)/(1 + x) + (120*y^2*z2)/(1 - x)^5 - 
       (300*y^2*z2)/(1 - x)^4 + (238*y^2*z2)/(1 - x)^3 - 
       (57*y^2*z2)/(1 - x)^2 - (283*y^2*z2)/(6*(1 - x)) - 
       (22*Lmu2m2*y^2*z2)/(1 - x) - (16*y^2*z2)/(1 + x)^5 - 
       (24*y^2*z2)/(1 + x)^4 + (92*y^2*z2)/(1 + x)^3 - 
       (50*y^2*z2)/(1 + x)^2 + (265*y^2*z2)/(6*(1 + x)) + 
       (22*Lmu2m2*y^2*z2)/(1 + x) + (128*z2)/(3*(1 + y)^3) + 
       (64*Lmu2m2*z2)/(1 + y)^3 + (64*z2)/(3*x*(1 + y)^3) + 
       (32*Lmu2m2*z2)/(x*(1 + y)^3) + (64*x*z2)/(3*(1 + y)^3) + 
       (32*Lmu2m2*x*z2)/(1 + y)^3 - (1480*z2)/(3*(1 + y)^2) - 
       (320*Lmu2m2*z2)/(1 + y)^2 + (96*Lmu2m2*z2)/((1 - x)^2*(1 + y)^2) + 
       (96*Lmu2m2*z2)/((1 - x)*(1 + y)^2) + 
       (96*Lmu2m2*z2)/((1 + x)^2*(1 + y)^2) + 
       (96*Lmu2m2*z2)/((1 + x)*(1 + y)^2) + (388*z2)/(3*(1 + y)) + 
       (80*Lmu2m2*z2)/(1 + y) - (480*z2)/((1 - x)^5*(1 + y)) + 
       (1200*z2)/((1 - x)^4*(1 + y)) - (888*z2)/((1 - x)^3*(1 + y)) + 
       (516*z2)/((1 - x)^2*(1 + y)) - (144*Lmu2m2*z2)/((1 - x)^2*(1 + y)) - 
       (40*z2)/(3*(1 - x)*(1 + y)) + (112*Lmu2m2*z2)/((1 - x)*(1 + y)) + 
       (466*z2)/(3*x*(1 + y)) - (16*Lmu2m2*z2)/(x*(1 + y)) + 
       (34*x*z2)/(1 + y) + (48*Lmu2m2*x*z2)/(1 + y) - 
       (192*Lmu2m2*z2)/((1 + x)^4*(1 + y)) - (288*z2)/((1 + x)^3*(1 + y)) - 
       (768*Lmu2m2*z2)/((1 + x)^3*(1 + y)) + (560*z2)/((1 + x)^2*(1 + y)) + 
       (1200*Lmu2m2*z2)/((1 + x)^2*(1 + y)) - (388*z2)/(3*(1 + x)*(1 + y)) - 
       (656*Lmu2m2*z2)/((1 + x)*(1 + y)) + (274*z*z2)/3 + 44*Lmu2m2*z*z2 - 
       (24*z*z2)/(1 - x) + (12*Lmu2m2*z*z2)/(1 - x) - 
       (3136*z*z2)/(3*(1 + x)^5) - (896*Lmu2m2*z*z2)/(1 + x)^5 + 
       (7552*z*z2)/(3*(1 + x)^4) + (2240*Lmu2m2*z*z2)/(1 + x)^4 - 
       (8072*z*z2)/(3*(1 + x)^3) - (2464*Lmu2m2*z*z2)/(1 + x)^3 + 
       (4700*z*z2)/(3*(1 + x)^2) + (1456*Lmu2m2*z*z2)/(1 + x)^2 - 
       (1520*z*z2)/(3*(1 + x)) - (436*Lmu2m2*z*z2)/(1 + x) + 
       (12*z^2*z2)/(1 - x) - (6*Lmu2m2*z^2*z2)/(1 - x) - 
       (1568*z^2*z2)/(3*(1 + x)^5) - (448*Lmu2m2*z^2*z2)/(1 + x)^5 + 
       (3776*z^2*z2)/(3*(1 + x)^4) + (1120*Lmu2m2*z^2*z2)/(1 + x)^4 - 
       (1084*z^2*z2)/(1 + x)^3 - (1008*Lmu2m2*z^2*z2)/(1 + x)^3 + 
       (1246*z^2*z2)/(3*(1 + x)^2) + (392*Lmu2m2*z^2*z2)/(1 + x)^2 - 
       (238*z^2*z2)/(3*(1 + x)) - (50*Lmu2m2*z^2*z2)/(1 + x) + 
       (128*z2)/(3*(1 + z)^3) + (64*Lmu2m2*z2)/(1 + z)^3 + 
       (64*z2)/(3*x*(1 + z)^3) + (32*Lmu2m2*z2)/(x*(1 + z)^3) + 
       (64*x*z2)/(3*(1 + z)^3) + (32*Lmu2m2*x*z2)/(1 + z)^3 - 
       (1480*z2)/(3*(1 + z)^2) - (320*Lmu2m2*z2)/(1 + z)^2 + 
       (96*Lmu2m2*z2)/((1 - x)^2*(1 + z)^2) + 
       (96*Lmu2m2*z2)/((1 - x)*(1 + z)^2) + 
       (96*Lmu2m2*z2)/((1 + x)^2*(1 + z)^2) + 
       (96*Lmu2m2*z2)/((1 + x)*(1 + z)^2) + (388*z2)/(3*(1 + z)) + 
       (80*Lmu2m2*z2)/(1 + z) - (480*z2)/((1 - x)^5*(1 + z)) + 
       (1200*z2)/((1 - x)^4*(1 + z)) - (888*z2)/((1 - x)^3*(1 + z)) + 
       (516*z2)/((1 - x)^2*(1 + z)) - (144*Lmu2m2*z2)/((1 - x)^2*(1 + z)) - 
       (40*z2)/(3*(1 - x)*(1 + z)) + (112*Lmu2m2*z2)/((1 - x)*(1 + z)) + 
       (466*z2)/(3*x*(1 + z)) - (16*Lmu2m2*z2)/(x*(1 + z)) + 
       (34*x*z2)/(1 + z) + (48*Lmu2m2*x*z2)/(1 + z) - 
       (192*Lmu2m2*z2)/((1 + x)^4*(1 + z)) - (288*z2)/((1 + x)^3*(1 + z)) - 
       (768*Lmu2m2*z2)/((1 + x)^3*(1 + z)) + (560*z2)/((1 + x)^2*(1 + z)) + 
       (1200*Lmu2m2*z2)/((1 + x)^2*(1 + z)) - (388*z2)/(3*(1 + x)*(1 + z)) - 
       (656*Lmu2m2*z2)/((1 + x)*(1 + z)) - (464*z3)/3 - (13*z3)/(1 - x)^2 - 
       (15*z3)/(1 - x) - (16*z3)/(1 + x)^6 - (16*z3)/(1 + x)^5 + 
       (116*z3)/(1 + x)^4 - (168*z3)/(1 + x)^3 + (15*z3)/(1 + x)^2 + 
       (105*z3)/(1 + x) - 8*y*z3 + (2*y*z3)/(1 - x)^2 + (6*y*z3)/(1 - x) - 
       (32*y*z3)/(1 + x)^6 + (96*y*z3)/(1 + x)^5 - (136*y*z3)/(1 + x)^4 + 
       (112*y*z3)/(1 + x)^3 - (54*y*z3)/(1 + x)^2 + (22*y*z3)/(1 + x) - 
       (y^2*z3)/(1 - x)^2 - (3*y^2*z3)/(1 - x) - (16*y^2*z3)/(1 + x)^6 + 
       (48*y^2*z3)/(1 + x)^5 - (60*y^2*z3)/(1 + x)^4 + 
       (40*y^2*z3)/(1 + x)^3 - (13*y^2*z3)/(1 + x)^2 + (5*y^2*z3)/(1 + x) + 
       (96*z3)/(1 + y)^3 + (48*z3)/(x*(1 + y)^3) + (48*x*z3)/(1 + y)^3 - 
       (880*z3)/(3*(1 + y)^2) + (272*z3)/(1 + y) + 
       (8*z3)/((1 - x)^2*(1 + y)) - (24*z3)/((1 - x)*(1 + y)) + 
       (124*z3)/(3*x*(1 + y)) + (268*x*z3)/(3*(1 + y)) - 
       (32*z3)/((1 + x)^4*(1 + y)) - (256*z3)/((1 + x)^3*(1 + y)) + 
       (1832*z3)/(3*(1 + x)^2*(1 + y)) - (1496*z3)/(3*(1 + x)*(1 + y)) + 
       8*z*z3 - (128*z*z3)/(1 + x)^5 + (320*z*z3)/(1 + x)^4 - 
       (352*z*z3)/(1 + x)^3 + (208*z*z3)/(1 + x)^2 - (64*z*z3)/(1 + x) - 
       (64*z^2*z3)/(1 + x)^5 + (160*z^2*z3)/(1 + x)^4 - 
       (144*z^2*z3)/(1 + x)^3 + (56*z^2*z3)/(1 + x)^2 - (8*z^2*z3)/(1 + x) + 
       (96*z3)/(1 + z)^3 + (48*z3)/(x*(1 + z)^3) + (48*x*z3)/(1 + z)^3 - 
       (880*z3)/(3*(1 + z)^2) + (272*z3)/(1 + z) + 
       (8*z3)/((1 - x)^2*(1 + z)) - (24*z3)/((1 - x)*(1 + z)) + 
       (124*z3)/(3*x*(1 + z)) + (268*x*z3)/(3*(1 + z)) - 
       (32*z3)/((1 + x)^4*(1 + z)) - (256*z3)/((1 + x)^3*(1 + z)) + 
       (1832*z3)/(3*(1 + x)^2*(1 + z)) - (1496*z3)/(3*(1 + x)*(1 + z)) - 
       8*H[-1, x] - 64*Lmu2m2*H[-1, x] + (240*H[-1, x])/(1 - x)^4 - 
       (480*H[-1, x])/(1 - x)^3 + (288*H[-1, x])/(1 - x)^2 - 
       (48*H[-1, x])/(1 - x) - (64*H[-1, x])/(1 + x)^4 - 
       (64*Lmu2m2*H[-1, x])/(1 + x)^4 + (128*H[-1, x])/(1 + x)^3 + 
       (128*Lmu2m2*H[-1, x])/(1 + x)^3 + (24*H[-1, x])/(1 + x)^2 - 
       (88*H[-1, x])/(1 + x) - (64*Lmu2m2*H[-1, x])/(1 + x) - 
       (4*H[-1, x])/y + (4*H[-1, x])/((1 + x)^2*y) - 
       (4*H[-1, x])/((1 + x)*y) + 16*y*H[-1, x] - 
       (96*y*H[-1, x])/(1 - x)^4 + (192*y*H[-1, x])/(1 - x)^3 - 
       (112*y*H[-1, x])/(1 - x)^2 + (16*y*H[-1, x])/(1 - x) - 
       (64*y*H[-1, x])/(1 + x)^4 + (128*y*H[-1, x])/(1 + x)^3 - 
       (96*y*H[-1, x])/(1 + x)^2 + (32*y*H[-1, x])/(1 + x) + 
       (48*y^2*H[-1, x])/(1 - x)^4 - (96*y^2*H[-1, x])/(1 - x)^3 + 
       (32*y^2*H[-1, x])/(1 - x)^2 + (16*y^2*H[-1, x])/(1 - x) - 
       (32*y^2*H[-1, x])/(1 + x)^4 + (64*y^2*H[-1, x])/(1 + x)^3 - 
       (32*y^2*H[-1, x])/(1 + x)^2 - (32*H[-1, x])/(1 + y)^2 - 
       (64*Lmu2m2*H[-1, x])/(1 + y)^2 + (16*H[-1, x])/(x*(1 + y)^2) + 
       (16*x*H[-1, x])/(1 + y)^2 + (52*H[-1, x])/(1 + y) + 
       (96*Lmu2m2*H[-1, x])/(1 + y) - (192*H[-1, x])/((1 - x)^4*(1 + y)) + 
       (384*H[-1, x])/((1 - x)^3*(1 + y)) - 
       (256*H[-1, x])/((1 - x)^2*(1 + y)) + 
       (64*H[-1, x])/((1 - x)*(1 + y)) - (4*H[-1, x])/(x*(1 + y)) + 
       (16*Lmu2m2*H[-1, x])/(x*(1 + y)) - (4*x*H[-1, x])/(1 + y) + 
       (16*Lmu2m2*x*H[-1, x])/(1 + y) - (4*H[-1, x])/z + 
       (4*H[-1, x])/((1 + x)^2*z) - (4*H[-1, x])/((1 + x)*z) - 
       16*z*H[-1, x] - (64*z*H[-1, x])/(1 + x)^4 - 
       (128*Lmu2m2*z*H[-1, x])/(1 + x)^4 + (128*z*H[-1, x])/(1 + x)^3 + 
       (256*Lmu2m2*z*H[-1, x])/(1 + x)^3 - (128*z*H[-1, x])/(1 + x)^2 - 
       (192*Lmu2m2*z*H[-1, x])/(1 + x)^2 + (64*z*H[-1, x])/(1 + x) + 
       (64*Lmu2m2*z*H[-1, x])/(1 + x) - (32*z^2*H[-1, x])/(1 + x)^4 - 
       (64*Lmu2m2*z^2*H[-1, x])/(1 + x)^4 + (64*z^2*H[-1, x])/(1 + x)^3 + 
       (128*Lmu2m2*z^2*H[-1, x])/(1 + x)^3 - (48*z^2*H[-1, x])/(1 + x)^2 - 
       (64*Lmu2m2*z^2*H[-1, x])/(1 + x)^2 + (16*z^2*H[-1, x])/(1 + x) - 
       (32*H[-1, x])/(1 + z)^2 - (64*Lmu2m2*H[-1, x])/(1 + z)^2 + 
       (16*H[-1, x])/(x*(1 + z)^2) + (16*x*H[-1, x])/(1 + z)^2 + 
       (52*H[-1, x])/(1 + z) + (96*Lmu2m2*H[-1, x])/(1 + z) - 
       (192*H[-1, x])/((1 - x)^4*(1 + z)) + 
       (384*H[-1, x])/((1 - x)^3*(1 + z)) - 
       (256*H[-1, x])/((1 - x)^2*(1 + z)) + 
       (64*H[-1, x])/((1 - x)*(1 + z)) - (4*H[-1, x])/(x*(1 + z)) + 
       (16*Lmu2m2*H[-1, x])/(x*(1 + z)) - (4*x*H[-1, x])/(1 + z) + 
       (16*Lmu2m2*x*H[-1, x])/(1 + z) - 344*z2*H[-1, x] - 
       (128*z2*H[-1, x])/(1 - x)^3 + (288*z2*H[-1, x])/(1 - x)^2 - 
       (144*z2*H[-1, x])/(1 - x) + (128*z2*H[-1, x])/(1 + x)^5 - 
       (320*z2*H[-1, x])/(1 + x)^4 - (512*z2*H[-1, x])/(1 + x)^3 + 
       (1056*z2*H[-1, x])/(1 + x)^2 - (504*z2*H[-1, x])/(1 + x) + 
       16*y*z2*H[-1, x] - (16*y*z2*H[-1, x])/(1 - x) - 
       (16*y*z2*H[-1, x])/(1 + x) + (8*y^2*z2*H[-1, x])/(1 - x) - 
       (8*y^2*z2*H[-1, x])/(1 + x) - (32*z2*H[-1, x])/(1 + y)^3 - 
       (16*z2*H[-1, x])/(x*(1 + y)^3) - (16*x*z2*H[-1, x])/(1 + y)^3 - 
       (480*z2*H[-1, x])/(1 + y)^2 + 
       (192*z2*H[-1, x])/((1 - x)^2*(1 + y)^2) - 
       (96*z2*H[-1, x])/((1 - x)*(1 + y)^2) + 
       (192*z2*H[-1, x])/((1 + x)^2*(1 + y)^2) - 
       (96*z2*H[-1, x])/((1 + x)*(1 + y)^2) + (1032*z2*H[-1, x])/(1 + y) + 
       (128*z2*H[-1, x])/((1 - x)^3*(1 + y)) - 
       (480*z2*H[-1, x])/((1 - x)^2*(1 + y)) + 
       (448*z2*H[-1, x])/((1 - x)*(1 + y)) + (48*z2*H[-1, x])/(x*(1 + y)) + 
       (168*x*z2*H[-1, x])/(1 + y) - (384*z2*H[-1, x])/((1 + x)^4*(1 + y)) - 
       (128*z2*H[-1, x])/((1 + x)^3*(1 + y)) + 
       (1328*z2*H[-1, x])/((1 + x)^2*(1 + y)) - 
       (1600*z2*H[-1, x])/((1 + x)*(1 + y)) - 16*z*z2*H[-1, x] + 
       (256*z*z2*H[-1, x])/(1 + x)^5 - (640*z*z2*H[-1, x])/(1 + x)^4 + 
       (704*z*z2*H[-1, x])/(1 + x)^3 - (416*z*z2*H[-1, x])/(1 + x)^2 + 
       (128*z*z2*H[-1, x])/(1 + x) + (128*z^2*z2*H[-1, x])/(1 + x)^5 - 
       (320*z^2*z2*H[-1, x])/(1 + x)^4 + (288*z^2*z2*H[-1, x])/(1 + x)^3 - 
       (112*z^2*z2*H[-1, x])/(1 + x)^2 + (16*z^2*z2*H[-1, x])/(1 + x) - 
       (32*z2*H[-1, x])/(1 + z)^3 - (16*z2*H[-1, x])/(x*(1 + z)^3) - 
       (16*x*z2*H[-1, x])/(1 + z)^3 - (480*z2*H[-1, x])/(1 + z)^2 + 
       (192*z2*H[-1, x])/((1 - x)^2*(1 + z)^2) - 
       (96*z2*H[-1, x])/((1 - x)*(1 + z)^2) + 
       (192*z2*H[-1, x])/((1 + x)^2*(1 + z)^2) - 
       (96*z2*H[-1, x])/((1 + x)*(1 + z)^2) + (1032*z2*H[-1, x])/(1 + z) + 
       (128*z2*H[-1, x])/((1 - x)^3*(1 + z)) - 
       (480*z2*H[-1, x])/((1 - x)^2*(1 + z)) + 
       (448*z2*H[-1, x])/((1 - x)*(1 + z)) + (48*z2*H[-1, x])/(x*(1 + z)) + 
       (168*x*z2*H[-1, x])/(1 + z) - (384*z2*H[-1, x])/((1 + x)^4*(1 + z)) - 
       (128*z2*H[-1, x])/((1 + x)^3*(1 + z)) + 
       (1328*z2*H[-1, x])/((1 + x)^2*(1 + z)) - 
       (1600*z2*H[-1, x])/((1 + x)*(1 + z)) - (16*H[-1, y])/9 - 
       (368*Lmu2m2*H[-1, y])/3 - 64*Lmu2m2^2*H[-1, y] - 
       (16*H[-1, y])/(1 + x)^4 - (32*Lmu2m2*H[-1, y])/(1 + x)^4 + 
       (32*H[-1, y])/(1 + x)^3 + (64*Lmu2m2*H[-1, y])/(1 + x)^3 + 
       (182*H[-1, y])/(1 + x)^2 + (104*Lmu2m2*H[-1, y])/(1 + x)^2 - 
       (198*H[-1, y])/(1 + x) - (136*Lmu2m2*H[-1, y])/(1 + x) - 
       (86*H[-1, y])/(3*y^2) - (16*Lmu2m2*H[-1, y])/y^2 + 
       (34*H[-1, y])/(3*(1 + x)^2*y^2) + 
       (8*Lmu2m2*H[-1, y])/((1 + x)^2*y^2) - (34*H[-1, y])/(3*(1 + x)*y^2) - 
       (8*Lmu2m2*H[-1, y])/((1 + x)*y^2) + (58*H[-1, y])/(3*y) + 
       (8*Lmu2m2*H[-1, y])/y - (26*H[-1, y])/(3*(1 + x)^2*y) + 
       (8*Lmu2m2*H[-1, y])/((1 + x)^2*y) + (26*H[-1, y])/(3*(1 + x)*y) - 
       (8*Lmu2m2*H[-1, y])/((1 + x)*y) - (32*y*H[-1, y])/(1 + x)^4 + 
       (64*y*H[-1, y])/(1 + x)^3 - (64*y*H[-1, y])/(1 + x)^2 + 
       (32*y*H[-1, y])/(1 + x) - (16*y^2*H[-1, y])/(1 + x)^4 + 
       (32*y^2*H[-1, y])/(1 + x)^3 - (16*y^2*H[-1, y])/(1 + x)^2 - 
       (4112*H[-1, y])/(9*(1 + y)^2) - 
       (1312*Lmu2m2*H[-1, y])/(3*(1 + y)^2) - 
       (128*Lmu2m2^2*H[-1, y])/(1 + y)^2 + (208*H[-1, y])/(3*x*(1 + y)^2) + 
       (32*Lmu2m2*H[-1, y])/(x*(1 + y)^2) + (208*x*H[-1, y])/(3*(1 + y)^2) + 
       (32*Lmu2m2*x*H[-1, y])/(1 + y)^2 + (280*H[-1, y])/(1 + y) + 
       (496*Lmu2m2*H[-1, y])/(1 + y) + (192*Lmu2m2^2*H[-1, y])/(1 + y) - 
       (100*H[-1, y])/(9*x*(1 + y)) + (184*Lmu2m2*H[-1, y])/(3*x*(1 + y)) + 
       (32*Lmu2m2^2*H[-1, y])/(x*(1 + y)) - (100*x*H[-1, y])/(9*(1 + y)) + 
       (184*Lmu2m2*x*H[-1, y])/(3*(1 + y)) + 
       (32*Lmu2m2^2*x*H[-1, y])/(1 + y) + 
       (1504*H[-1, y])/(9*(1 + x)^2*(1 + y)) + 
       (1472*Lmu2m2*H[-1, y])/(3*(1 + x)^2*(1 + y)) + 
       (256*Lmu2m2^2*H[-1, y])/((1 + x)^2*(1 + y)) - 
       (1504*H[-1, y])/(9*(1 + x)*(1 + y)) - 
       (1472*Lmu2m2*H[-1, y])/(3*(1 + x)*(1 + y)) - 
       (256*Lmu2m2^2*H[-1, y])/((1 + x)*(1 + y)) - (4*H[-1, y])/z - 
       (8*H[-1, y])/((1 + y)*z) - (64*Lmu2m2*z*H[-1, y])/(1 + x)^4 + 
       (128*Lmu2m2*z*H[-1, y])/(1 + x)^3 + (94*z*H[-1, y])/(3*(1 + x)^2) - 
       (56*Lmu2m2*z*H[-1, y])/(1 + x)^2 - (94*z*H[-1, y])/(3*(1 + x)) - 
       (8*Lmu2m2*z*H[-1, y])/(1 + x) - (86*z*H[-1, y])/(3*y) - 
       (16*Lmu2m2*z*H[-1, y])/y - (32*Lmu2m2*z^2*H[-1, y])/(1 + x)^4 + 
       (64*Lmu2m2*z^2*H[-1, y])/(1 + x)^3 - 
       (32*Lmu2m2*z^2*H[-1, y])/(1 + x)^2 + (496*H[-1, y])/(9*(1 + z)^2) - 
       (544*Lmu2m2*H[-1, y])/(3*(1 + z)^2) - 
       (128*Lmu2m2^2*H[-1, y])/(1 + z)^2 - (148*H[-1, y])/(1 + z) + 
       (208*Lmu2m2*H[-1, y])/(1 + z) + (192*Lmu2m2^2*H[-1, y])/(1 + z) - 
       (952*H[-1, y])/(9*x*(1 + z)) - (56*Lmu2m2*H[-1, y])/(3*x*(1 + z)) + 
       (32*Lmu2m2^2*H[-1, y])/(x*(1 + z)) - (952*x*H[-1, y])/(9*(1 + z)) - 
       (56*Lmu2m2*x*H[-1, y])/(3*(1 + z)) + 
       (32*Lmu2m2^2*x*H[-1, y])/(1 + z) + 
       (1504*H[-1, y])/(9*(1 + x)^2*(1 + z)) + 
       (1472*Lmu2m2*H[-1, y])/(3*(1 + x)^2*(1 + z)) + 
       (256*Lmu2m2^2*H[-1, y])/((1 + x)^2*(1 + z)) - 
       (1504*H[-1, y])/(9*(1 + x)*(1 + z)) - 
       (1472*Lmu2m2*H[-1, y])/(3*(1 + x)*(1 + z)) - 
       (256*Lmu2m2^2*H[-1, y])/((1 + x)*(1 + z)) - 
       (68*H[-1, y])/(3*y^2*(1 + z)) - (16*Lmu2m2*H[-1, y])/(y^2*(1 + z)) + 
       (80*H[-1, y])/(y*(1 + z)) + (48*Lmu2m2*H[-1, y])/(y*(1 + z)) - 
       84*z2*H[-1, y] + (32*z2*H[-1, y])/(1 - x)^3 - 
       (96*z2*H[-1, y])/(1 - x)^2 + (260*z2*H[-1, y])/(1 - x) + 
       (160*z2*H[-1, y])/(1 + x)^5 - (400*z2*H[-1, y])/(1 + x)^4 + 
       (760*z2*H[-1, y])/(1 + x)^3 - (672*z2*H[-1, y])/(1 + x)^2 + 
       (420*z2*H[-1, y])/(1 + x) + 8*y*z2*H[-1, y] + 
       (32*y*z2*H[-1, y])/(1 - x)^3 - (48*y*z2*H[-1, y])/(1 - x)^2 - 
       (30*y*z2*H[-1, y])/(1 - x) + (30*y*z2*H[-1, y])/(1 + x) + 
       (4*y^2*z2*H[-1, y])/(1 - x) - (4*y^2*z2*H[-1, y])/(1 + x) - 
       (32*z2*H[-1, y])/(1 + y)^3 - (16*z2*H[-1, y])/(x*(1 + y)^3) - 
       (16*x*z2*H[-1, y])/(1 + y)^3 + (96*z2*H[-1, y])/(1 + y)^2 - 
       (192*z2*H[-1, y])/((1 - x)^2*(1 + y)^2) - 
       (192*z2*H[-1, y])/((1 - x)*(1 + y)^2) - 
       (192*z2*H[-1, y])/((1 + x)^2*(1 + y)^2) - 
       (192*z2*H[-1, y])/((1 + x)*(1 + y)^2) + (8*z2*H[-1, y])/(1 + y) + 
       (144*z2*H[-1, y])/((1 - x)^2*(1 + y)) - 
       (64*z2*H[-1, y])/((1 - x)*(1 + y)) + (64*z2*H[-1, y])/(x*(1 + y)) - 
       (16*x*z2*H[-1, y])/(1 + y) + (192*z2*H[-1, y])/((1 + x)^4*(1 + y)) + 
       (704*z2*H[-1, y])/((1 + x)^3*(1 + y)) - 
       (800*z2*H[-1, y])/((1 + x)^2*(1 + y)) + 
       (336*z2*H[-1, y])/((1 + x)*(1 + y)) - 8*z*z2*H[-1, y] - 
       (60*z*z2*H[-1, y])/(1 - x) + (320*z*z2*H[-1, y])/(1 + x)^5 - 
       (800*z*z2*H[-1, y])/(1 + x)^4 + (1104*z*z2*H[-1, y])/(1 + x)^3 - 
       (772*z*z2*H[-1, y])/(1 + x)^2 + (224*z*z2*H[-1, y])/(1 + x) + 
       (6*z^2*z2*H[-1, y])/(1 - x) + (160*z^2*z2*H[-1, y])/(1 + x)^5 - 
       (400*z^2*z2*H[-1, y])/(1 + x)^4 + (360*z^2*z2*H[-1, y])/(1 + x)^3 - 
       (140*z^2*z2*H[-1, y])/(1 + x)^2 + (14*z^2*z2*H[-1, y])/(1 + x) + 
       (96*z2*H[-1, y])/((1 - x)*(1 + z)^2) + 
       (96*z2*H[-1, y])/((1 + x)*(1 + z)^2) - (512*z2*H[-1, y])/(1 + z) - 
       (128*z2*H[-1, y])/((1 - x)^3*(1 + z)) + 
       (336*z2*H[-1, y])/((1 - x)^2*(1 + z)) - 
       (320*z2*H[-1, y])/((1 - x)*(1 + z)) + (32*z2*H[-1, y])/(x*(1 + z)) - 
       (104*x*z2*H[-1, y])/(1 + z) + (192*z2*H[-1, y])/((1 + x)^4*(1 + z)) + 
       (704*z2*H[-1, y])/((1 + x)^3*(1 + z)) - 
       (1264*z2*H[-1, y])/((1 + x)^2*(1 + z)) + 
       (1232*z2*H[-1, y])/((1 + x)*(1 + z)) - 88*H[-1, x]*H[-1, y] + 
       128*Lmu2m2*H[-1, x]*H[-1, y] - (64*H[-1, x]*H[-1, y])/(1 - x)^2 + 
       (64*H[-1, x]*H[-1, y])/(1 - x) + (32*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (64*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (196*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (128*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (228*H[-1, x]*H[-1, y])/(1 + x) - 
       (128*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x) + (4*H[-1, x]*H[-1, y])/y^2 - 
       (4*H[-1, x]*H[-1, y])/((1 + x)^2*y^2) + 
       (4*H[-1, x]*H[-1, y])/((1 + x)*y^2) + (4*H[-1, x]*H[-1, y])/y - 
       (4*H[-1, x]*H[-1, y])/((1 + x)^2*y) + 
       (4*H[-1, x]*H[-1, y])/((1 + x)*y) - 
       (64*y*H[-1, x]*H[-1, y])/(1 - x)^2 + 
       (64*y*H[-1, x]*H[-1, y])/(1 - x) - 
       (64*y*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (64*y*H[-1, x]*H[-1, y])/(1 + x) + (96*H[-1, x]*H[-1, y])/(1 + y)^2 - 
       (16*H[-1, x]*H[-1, y])/(x*(1 + y)^2) - 
       (16*x*H[-1, x]*H[-1, y])/(1 + y)^2 - 
       (112*H[-1, x]*H[-1, y])/(1 + y) - 
       (24*H[-1, x]*H[-1, y])/(x*(1 + y)) - 
       (24*x*H[-1, x]*H[-1, y])/(1 + y) - 
       (256*Lmu2m2*H[-1, x]*H[-1, y])/((1 + x)^2*(1 + y)) + 
       (256*Lmu2m2*H[-1, x]*H[-1, y])/((1 + x)*(1 + y)) + 
       (64*z*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (128*z*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (36*z*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (128*Lmu2m2*z*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (100*z*H[-1, x]*H[-1, y])/(1 + x) - 
       (128*Lmu2m2*z*H[-1, x]*H[-1, y])/(1 + x) + 
       (4*z*H[-1, x]*H[-1, y])/y + (32*z^2*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (64*z^2*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (32*z^2*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (256*Lmu2m2*H[-1, x]*H[-1, y])/(1 + z)^2 + 
       (192*H[-1, x]*H[-1, y])/(1 + z) - 
       (384*Lmu2m2*H[-1, x]*H[-1, y])/(1 + z) + 
       (256*H[-1, x]*H[-1, y])/((1 - x)^2*(1 + z)) - 
       (256*H[-1, x]*H[-1, y])/((1 - x)*(1 + z)) + 
       (64*H[-1, x]*H[-1, y])/(x*(1 + z)) - 
       (64*Lmu2m2*H[-1, x]*H[-1, y])/(x*(1 + z)) + 
       (64*x*H[-1, x]*H[-1, y])/(1 + z) - 
       (64*Lmu2m2*x*H[-1, x]*H[-1, y])/(1 + z) - 
       (256*Lmu2m2*H[-1, x]*H[-1, y])/((1 + x)^2*(1 + z)) + 
       (256*Lmu2m2*H[-1, x]*H[-1, y])/((1 + x)*(1 + z)) - (154*H[-1, z])/9 - 
       (488*Lmu2m2*H[-1, z])/3 - 64*Lmu2m2^2*H[-1, z] - 
       (16*H[-1, z])/(1 + x)^4 - (32*Lmu2m2*H[-1, z])/(1 + x)^4 + 
       (32*H[-1, z])/(1 + x)^3 + (64*Lmu2m2*H[-1, z])/(1 + x)^3 + 
       (454*H[-1, z])/(3*(1 + x)^2) + (24*Lmu2m2*H[-1, z])/(1 + x)^2 - 
       (502*H[-1, z])/(3*(1 + x)) - (56*Lmu2m2*H[-1, z])/(1 + x) - 
       (4*H[-1, z])/y - (32*y*H[-1, z])/(1 + x)^4 + 
       (64*y*H[-1, z])/(1 + x)^3 - (32*y*H[-1, z])/(1 + x)^2 - 
       (16*y^2*H[-1, z])/(1 + x)^4 + (32*y^2*H[-1, z])/(1 + x)^3 - 
       (16*y^2*H[-1, z])/(1 + x)^2 + (496*H[-1, z])/(9*(1 + y)^2) - 
       (544*Lmu2m2*H[-1, z])/(3*(1 + y)^2) - 
       (128*Lmu2m2^2*H[-1, z])/(1 + y)^2 - (148*H[-1, z])/(1 + y) + 
       (208*Lmu2m2*H[-1, z])/(1 + y) + (192*Lmu2m2^2*H[-1, z])/(1 + y) - 
       (952*H[-1, z])/(9*x*(1 + y)) - (56*Lmu2m2*H[-1, z])/(3*x*(1 + y)) + 
       (32*Lmu2m2^2*H[-1, z])/(x*(1 + y)) - (952*x*H[-1, z])/(9*(1 + y)) - 
       (56*Lmu2m2*x*H[-1, z])/(3*(1 + y)) + 
       (32*Lmu2m2^2*x*H[-1, z])/(1 + y) + 
       (1504*H[-1, z])/(9*(1 + x)^2*(1 + y)) + 
       (1472*Lmu2m2*H[-1, z])/(3*(1 + x)^2*(1 + y)) + 
       (256*Lmu2m2^2*H[-1, z])/((1 + x)^2*(1 + y)) - 
       (1504*H[-1, z])/(9*(1 + x)*(1 + y)) - 
       (1472*Lmu2m2*H[-1, z])/(3*(1 + x)*(1 + y)) - 
       (256*Lmu2m2^2*H[-1, z])/((1 + x)*(1 + y)) - (86*H[-1, z])/(3*z^2) - 
       (16*Lmu2m2*H[-1, z])/z^2 + (34*H[-1, z])/(3*(1 + x)^2*z^2) + 
       (8*Lmu2m2*H[-1, z])/((1 + x)^2*z^2) - (34*H[-1, z])/(3*(1 + x)*z^2) - 
       (8*Lmu2m2*H[-1, z])/((1 + x)*z^2) - (68*H[-1, z])/(3*(1 + y)*z^2) - 
       (16*Lmu2m2*H[-1, z])/((1 + y)*z^2) + (58*H[-1, z])/(3*z) + 
       (8*Lmu2m2*H[-1, z])/z - (26*H[-1, z])/(3*(1 + x)^2*z) + 
       (8*Lmu2m2*H[-1, z])/((1 + x)^2*z) + (26*H[-1, z])/(3*(1 + x)*z) - 
       (8*Lmu2m2*H[-1, z])/((1 + x)*z) - (86*y*H[-1, z])/(3*z) - 
       (16*Lmu2m2*y*H[-1, z])/z + (80*H[-1, z])/((1 + y)*z) + 
       (48*Lmu2m2*H[-1, z])/((1 + y)*z) - (64*Lmu2m2*z*H[-1, z])/(1 + x)^4 + 
       (128*Lmu2m2*z*H[-1, z])/(1 + x)^3 - (94*z*H[-1, z])/(3*(1 + x)^2) - 
       (136*Lmu2m2*z*H[-1, z])/(1 + x)^2 + (94*z*H[-1, z])/(3*(1 + x)) + 
       (72*Lmu2m2*z*H[-1, z])/(1 + x) - (32*Lmu2m2*z^2*H[-1, z])/(1 + x)^4 + 
       (64*Lmu2m2*z^2*H[-1, z])/(1 + x)^3 - 
       (32*Lmu2m2*z^2*H[-1, z])/(1 + x)^2 - (4112*H[-1, z])/(9*(1 + z)^2) - 
       (1312*Lmu2m2*H[-1, z])/(3*(1 + z)^2) - 
       (128*Lmu2m2^2*H[-1, z])/(1 + z)^2 + (208*H[-1, z])/(3*x*(1 + z)^2) + 
       (32*Lmu2m2*H[-1, z])/(x*(1 + z)^2) + (208*x*H[-1, z])/(3*(1 + z)^2) + 
       (32*Lmu2m2*x*H[-1, z])/(1 + z)^2 + (280*H[-1, z])/(1 + z) + 
       (496*Lmu2m2*H[-1, z])/(1 + z) + (192*Lmu2m2^2*H[-1, z])/(1 + z) - 
       (100*H[-1, z])/(9*x*(1 + z)) + (184*Lmu2m2*H[-1, z])/(3*x*(1 + z)) + 
       (32*Lmu2m2^2*H[-1, z])/(x*(1 + z)) - (100*x*H[-1, z])/(9*(1 + z)) + 
       (184*Lmu2m2*x*H[-1, z])/(3*(1 + z)) + 
       (32*Lmu2m2^2*x*H[-1, z])/(1 + z) + 
       (1504*H[-1, z])/(9*(1 + x)^2*(1 + z)) + 
       (1472*Lmu2m2*H[-1, z])/(3*(1 + x)^2*(1 + z)) + 
       (256*Lmu2m2^2*H[-1, z])/((1 + x)^2*(1 + z)) - 
       (1504*H[-1, z])/(9*(1 + x)*(1 + z)) - 
       (1472*Lmu2m2*H[-1, z])/(3*(1 + x)*(1 + z)) - 
       (256*Lmu2m2^2*H[-1, z])/((1 + x)*(1 + z)) - 
       (8*H[-1, z])/(y*(1 + z)) + 164*z2*H[-1, z] + 
       (96*z2*H[-1, z])/(1 - x)^3 - (192*z2*H[-1, z])/(1 - x)^2 + 
       (152*z2*H[-1, z])/(1 - x) + (160*z2*H[-1, z])/(1 + x)^5 - 
       (400*z2*H[-1, z])/(1 + x)^4 + (312*z2*H[-1, z])/(1 + x)^3 - 
       (168*z2*H[-1, z])/(1 + x)^2 - (32*z2*H[-1, z])/(1 + x) + 
       8*y*z2*H[-1, z] - (32*y*z2*H[-1, z])/(1 - x)^3 + 
       (48*y*z2*H[-1, z])/(1 - x)^2 + (14*y*z2*H[-1, z])/(1 - x) - 
       (46*y*z2*H[-1, z])/(1 + x) + (4*y^2*z2*H[-1, z])/(1 - x) - 
       (4*y^2*z2*H[-1, z])/(1 + x) + (256*z2*H[-1, z])/(1 + y)^2 + 
       (96*z2*H[-1, z])/((1 - x)*(1 + y)^2) + 
       (96*z2*H[-1, z])/((1 + x)*(1 + y)^2) - (704*z2*H[-1, z])/(1 + y) - 
       (128*z2*H[-1, z])/((1 - x)^3*(1 + y)) + 
       (336*z2*H[-1, z])/((1 - x)^2*(1 + y)) - 
       (320*z2*H[-1, z])/((1 - x)*(1 + y)) - (136*x*z2*H[-1, z])/(1 + y) + 
       (192*z2*H[-1, z])/((1 + x)^4*(1 + y)) + 
       (704*z2*H[-1, z])/((1 + x)^3*(1 + y)) - 
       (1520*z2*H[-1, z])/((1 + x)^2*(1 + y)) + 
       (1488*z2*H[-1, z])/((1 + x)*(1 + y)) - 8*z*z2*H[-1, z] + 
       (36*z*z2*H[-1, z])/(1 - x) + (320*z*z2*H[-1, z])/(1 + x)^5 - 
       (800*z*z2*H[-1, z])/(1 + x)^4 + (656*z*z2*H[-1, z])/(1 + x)^3 - 
       (268*z*z2*H[-1, z])/(1 + x)^2 + (72*z*z2*H[-1, z])/(1 + x) + 
       (6*z^2*z2*H[-1, z])/(1 - x) + (160*z^2*z2*H[-1, z])/(1 + x)^5 - 
       (400*z^2*z2*H[-1, z])/(1 + x)^4 + (360*z^2*z2*H[-1, z])/(1 + x)^3 - 
       (140*z^2*z2*H[-1, z])/(1 + x)^2 + (14*z^2*z2*H[-1, z])/(1 + x) - 
       (32*z2*H[-1, z])/(1 + z)^3 - (16*z2*H[-1, z])/(x*(1 + z)^3) - 
       (16*x*z2*H[-1, z])/(1 + z)^3 + (352*z2*H[-1, z])/(1 + z)^2 - 
       (192*z2*H[-1, z])/((1 - x)^2*(1 + z)^2) - 
       (192*z2*H[-1, z])/((1 - x)*(1 + z)^2) - 
       (192*z2*H[-1, z])/((1 + x)^2*(1 + z)^2) - 
       (192*z2*H[-1, z])/((1 + x)*(1 + z)^2) - (184*z2*H[-1, z])/(1 + z) + 
       (144*z2*H[-1, z])/((1 - x)^2*(1 + z)) - 
       (64*z2*H[-1, z])/((1 - x)*(1 + z)) + (32*z2*H[-1, z])/(x*(1 + z)) - 
       (48*x*z2*H[-1, z])/(1 + z) + (192*z2*H[-1, z])/((1 + x)^4*(1 + z)) + 
       (704*z2*H[-1, z])/((1 + x)^3*(1 + z)) - 
       (1056*z2*H[-1, z])/((1 + x)^2*(1 + z)) + 
       (592*z2*H[-1, z])/((1 + x)*(1 + z)) + 44*H[-1, x]*H[-1, z] - 
       (192*H[-1, x]*H[-1, z])/(1 - x)^2 + (192*H[-1, x]*H[-1, z])/(1 - x) + 
       (32*H[-1, x]*H[-1, z])/(1 + x)^4 - (64*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (196*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (128*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (164*H[-1, x]*H[-1, z])/(1 + x) + 
       (128*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x) + 
       (64*y*H[-1, x]*H[-1, z])/(1 - x)^2 - 
       (64*y*H[-1, x]*H[-1, z])/(1 - x) + 
       (64*y*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (64*y*H[-1, x]*H[-1, z])/(1 + x) + 
       (256*Lmu2m2*H[-1, x]*H[-1, z])/(1 + y)^2 + 
       (192*H[-1, x]*H[-1, z])/(1 + y) - 
       (384*Lmu2m2*H[-1, x]*H[-1, z])/(1 + y) + 
       (256*H[-1, x]*H[-1, z])/((1 - x)^2*(1 + y)) - 
       (256*H[-1, x]*H[-1, z])/((1 - x)*(1 + y)) + 
       (64*H[-1, x]*H[-1, z])/(x*(1 + y)) - 
       (64*Lmu2m2*H[-1, x]*H[-1, z])/(x*(1 + y)) + 
       (64*x*H[-1, x]*H[-1, z])/(1 + y) - 
       (64*Lmu2m2*x*H[-1, x]*H[-1, z])/(1 + y) - 
       (256*Lmu2m2*H[-1, x]*H[-1, z])/((1 + x)^2*(1 + y)) + 
       (256*Lmu2m2*H[-1, x]*H[-1, z])/((1 + x)*(1 + y)) + 
       (4*H[-1, x]*H[-1, z])/z^2 - (4*H[-1, x]*H[-1, z])/((1 + x)^2*z^2) + 
       (4*H[-1, x]*H[-1, z])/((1 + x)*z^2) + (4*H[-1, x]*H[-1, z])/z - 
       (4*H[-1, x]*H[-1, z])/((1 + x)^2*z) + 
       (4*H[-1, x]*H[-1, z])/((1 + x)*z) + (4*y*H[-1, x]*H[-1, z])/z + 
       (64*z*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (128*z*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (228*z*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (128*Lmu2m2*z*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (164*z*H[-1, x]*H[-1, z])/(1 + x) + 
       (128*Lmu2m2*z*H[-1, x]*H[-1, z])/(1 + x) + 
       (32*z^2*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (64*z^2*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (32*z^2*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (96*H[-1, x]*H[-1, z])/(1 + z)^2 - 
       (16*H[-1, x]*H[-1, z])/(x*(1 + z)^2) - 
       (16*x*H[-1, x]*H[-1, z])/(1 + z)^2 - 
       (112*H[-1, x]*H[-1, z])/(1 + z) - 
       (24*H[-1, x]*H[-1, z])/(x*(1 + z)) - 
       (24*x*H[-1, x]*H[-1, z])/(1 + z) - 
       (256*Lmu2m2*H[-1, x]*H[-1, z])/((1 + x)^2*(1 + z)) + 
       (256*Lmu2m2*H[-1, x]*H[-1, z])/((1 + x)*(1 + z)) - 
       (160*H[-1, y]*H[-1, z])/3 + 192*Lmu2m2*H[-1, y]*H[-1, z] - 
       (64*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (128*Lmu2m2*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (128*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (256*Lmu2m2*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (128*H[-1, y]*H[-1, z])/(1 + x)^2 + (64*H[-1, y]*H[-1, z])/(1 + x) + 
       (128*Lmu2m2*H[-1, y]*H[-1, z])/(1 + x) + (4*H[-1, y]*H[-1, z])/y^2 - 
       (8*H[-1, y]*H[-1, z])/y + (128*y*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (256*y*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (192*y*H[-1, y]*H[-1, z])/(1 + x)^2 - 
       (64*y*H[-1, y]*H[-1, z])/(1 + x) + 
       (64*y^2*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (128*y^2*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (64*y^2*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (1088*H[-1, y]*H[-1, z])/(3*(1 + y)^2) + 
       (384*Lmu2m2*H[-1, y]*H[-1, z])/(1 + y)^2 - 
       (192*H[-1, y]*H[-1, z])/(1 + y) - 
       (384*Lmu2m2*H[-1, y]*H[-1, z])/(1 + y) + 
       (32*H[-1, y]*H[-1, z])/(3*x*(1 + y)) - 
       (64*Lmu2m2*H[-1, y]*H[-1, z])/(x*(1 + y)) + 
       (32*x*H[-1, y]*H[-1, z])/(3*(1 + y)) - 
       (64*Lmu2m2*x*H[-1, y]*H[-1, z])/(1 + y) - 
       (1280*H[-1, y]*H[-1, z])/(3*(1 + x)^2*(1 + y)) - 
       (256*Lmu2m2*H[-1, y]*H[-1, z])/((1 + x)^2*(1 + y)) + 
       (1280*H[-1, y]*H[-1, z])/(3*(1 + x)*(1 + y)) + 
       (256*Lmu2m2*H[-1, y]*H[-1, z])/((1 + x)*(1 + y)) + 
       (4*H[-1, y]*H[-1, z])/z^2 + (8*H[-1, y]*H[-1, z])/((1 + y)*z^2) - 
       (8*H[-1, y]*H[-1, z])/z + (4*y*H[-1, y]*H[-1, z])/z - 
       (24*H[-1, y]*H[-1, z])/((1 + y)*z) - 
       (256*z*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (256*Lmu2m2*z*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (512*z*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (512*Lmu2m2*z*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (384*z*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (384*Lmu2m2*z*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (128*z*H[-1, y]*H[-1, z])/(1 + x) - 
       (128*Lmu2m2*z*H[-1, y]*H[-1, z])/(1 + x) + 
       (4*z*H[-1, y]*H[-1, z])/y - (128*z^2*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (128*Lmu2m2*z^2*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (256*z^2*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (256*Lmu2m2*z^2*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (128*z^2*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (128*Lmu2m2*z^2*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (1088*H[-1, y]*H[-1, z])/(3*(1 + z)^2) + 
       (384*Lmu2m2*H[-1, y]*H[-1, z])/(1 + z)^2 - 
       (192*H[-1, y]*H[-1, z])/(1 + z) - 
       (384*Lmu2m2*H[-1, y]*H[-1, z])/(1 + z) + 
       (32*H[-1, y]*H[-1, z])/(3*x*(1 + z)) - 
       (64*Lmu2m2*H[-1, y]*H[-1, z])/(x*(1 + z)) + 
       (32*x*H[-1, y]*H[-1, z])/(3*(1 + z)) - 
       (64*Lmu2m2*x*H[-1, y]*H[-1, z])/(1 + z) - 
       (1280*H[-1, y]*H[-1, z])/(3*(1 + x)^2*(1 + z)) - 
       (256*Lmu2m2*H[-1, y]*H[-1, z])/((1 + x)^2*(1 + z)) + 
       (1280*H[-1, y]*H[-1, z])/(3*(1 + x)*(1 + z)) + 
       (256*Lmu2m2*H[-1, y]*H[-1, z])/((1 + x)*(1 + z)) + 
       (8*H[-1, y]*H[-1, z])/(y^2*(1 + z)) - 
       (24*H[-1, y]*H[-1, z])/(y*(1 + z)) - 256*H[-1, x]*H[-1, y]*H[-1, z] - 
       (256*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (512*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (256*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^2 - 
       (512*H[-1, x]*H[-1, y]*H[-1, z])/(1 + y)^2 + 
       (384*H[-1, x]*H[-1, y]*H[-1, z])/(1 + y) + 
       (64*H[-1, x]*H[-1, y]*H[-1, z])/(x*(1 + y)) + 
       (64*x*H[-1, x]*H[-1, y]*H[-1, z])/(1 + y) + 
       (256*H[-1, x]*H[-1, y]*H[-1, z])/((1 + x)^2*(1 + y)) - 
       (256*H[-1, x]*H[-1, y]*H[-1, z])/((1 + x)*(1 + y)) - 
       (512*z*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (1024*z*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (768*z*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (256*z*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x) - 
       (256*z^2*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (512*z^2*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (256*z^2*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^2 - 
       (512*H[-1, x]*H[-1, y]*H[-1, z])/(1 + z)^2 + 
       (384*H[-1, x]*H[-1, y]*H[-1, z])/(1 + z) + 
       (64*H[-1, x]*H[-1, y]*H[-1, z])/(x*(1 + z)) + 
       (64*x*H[-1, x]*H[-1, y]*H[-1, z])/(1 + z) + 
       (256*H[-1, x]*H[-1, y]*H[-1, z])/((1 + x)^2*(1 + z)) - 
       (256*H[-1, x]*H[-1, y]*H[-1, z])/((1 + x)*(1 + z)) + 
       (742*H[0, x])/9 + (128*Lmu2m2*H[0, x])/3 - 32*Lmu2m2^2*H[0, x] - 
       (120*H[0, x])/(1 - x)^4 + (220*H[0, x])/(1 - x)^3 - 
       (114*H[0, x])/(1 - x)^2 - (473*H[0, x])/(9*(1 - x)) + 
       (29*Lmu2m2*H[0, x])/(3*(1 - x)) + (52*Lmu2m2^2*H[0, x])/(1 - x) + 
       (736*H[0, x])/(9*(1 + x)^5) + (464*Lmu2m2*H[0, x])/(3*(1 + x)^5) + 
       (64*Lmu2m2^2*H[0, x])/(1 + x)^5 - (1552*H[0, x])/(9*(1 + x)^4) - 
       (1064*Lmu2m2*H[0, x])/(3*(1 + x)^4) - 
       (160*Lmu2m2^2*H[0, x])/(1 + x)^4 - (400*H[0, x])/(9*(1 + x)^3) + 
       (340*Lmu2m2*H[0, x])/(3*(1 + x)^3) + 
       (80*Lmu2m2^2*H[0, x])/(1 + x)^3 + (1468*H[0, x])/(9*(1 + x)^2) + 
       (362*Lmu2m2*H[0, x])/(3*(1 + x)^2) + 
       (40*Lmu2m2^2*H[0, x])/(1 + x)^2 - (355*H[0, x])/(3*(1 + x)) - 
       (65*Lmu2m2*H[0, x])/(1 + x) - (12*Lmu2m2^2*H[0, x])/(1 + x) + 
       (2*H[0, x])/y + H[0, x]/(2*(1 - x)*y) - (2*H[0, x])/((1 + x)^3*y) + 
       H[0, x]/((1 + x)^2*y) + H[0, x]/(2*(1 + x)*y) + 
       (28*Lmu2m2*y*H[0, x])/3 + 6*Lmu2m2^2*y*H[0, x] + 
       (48*y*H[0, x])/(1 - x)^4 - (88*y*H[0, x])/(1 - x)^3 + 
       (44*y*H[0, x])/(1 - x)^2 - (74*y*H[0, x])/(9*(1 - x)) - 
       (40*Lmu2m2*y*H[0, x])/(3*(1 - x)) - (6*Lmu2m2^2*y*H[0, x])/(1 - x) - 
       (256*y*H[0, x])/(9*(1 + x)^5) + (64*Lmu2m2*y*H[0, x])/(1 + x)^5 + 
       (928*y*H[0, x])/(9*(1 + x)^4) - (160*Lmu2m2*y*H[0, x])/(1 + x)^4 - 
       (1280*y*H[0, x])/(9*(1 + x)^3) + (176*Lmu2m2*y*H[0, x])/(1 + x)^3 + 
       (848*y*H[0, x])/(9*(1 + x)^2) - (104*Lmu2m2*y*H[0, x])/(1 + x)^2 - 
       (346*y*H[0, x])/(9*(1 + x)) + (56*Lmu2m2*y*H[0, x])/(3*(1 + x)) - 
       (6*Lmu2m2^2*y*H[0, x])/(1 + x) - (24*y^2*H[0, x])/(1 - x)^4 + 
       (44*y^2*H[0, x])/(1 - x)^3 - (10*y^2*H[0, x])/(1 - x)^2 - 
       (53*y^2*H[0, x])/(9*(1 - x)) + (20*Lmu2m2*y^2*H[0, x])/(3*(1 - x)) + 
       (3*Lmu2m2^2*y^2*H[0, x])/(1 - x) - (128*y^2*H[0, x])/(9*(1 + x)^5) + 
       (32*Lmu2m2*y^2*H[0, x])/(1 + x)^5 + (464*y^2*H[0, x])/(9*(1 + x)^4) - 
       (80*Lmu2m2*y^2*H[0, x])/(1 + x)^4 - (64*y^2*H[0, x])/(1 + x)^3 + 
       (72*Lmu2m2*y^2*H[0, x])/(1 + x)^3 + (256*y^2*H[0, x])/(9*(1 + x)^2) - 
       (28*Lmu2m2*y^2*H[0, x])/(1 + x)^2 - (53*y^2*H[0, x])/(9*(1 + x)) - 
       (8*Lmu2m2*y^2*H[0, x])/(3*(1 + x)) - 
       (3*Lmu2m2^2*y^2*H[0, x])/(1 + x) + (16*H[0, x])/(1 + y)^2 + 
       (32*Lmu2m2*H[0, x])/(1 + y)^2 - (8*H[0, x])/(x*(1 + y)^2) - 
       (8*x*H[0, x])/(1 + y)^2 + (74*H[0, x])/(3*(1 + y)) - 
       (40*Lmu2m2*H[0, x])/(1 + y) + (96*H[0, x])/((1 - x)^4*(1 + y)) - 
       (176*H[0, x])/((1 - x)^3*(1 + y)) + 
       (104*H[0, x])/((1 - x)^2*(1 + y)) - 
       (224*H[0, x])/(9*(1 - x)*(1 + y)) - 
       (88*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + y)) - 
       (32*Lmu2m2^2*H[0, x])/((1 - x)*(1 + y)) + (2*H[0, x])/(x*(1 + y)) - 
       (8*Lmu2m2*H[0, x])/(x*(1 + y)) + (2*x*H[0, x])/(1 + y) - 
       (8*Lmu2m2*x*H[0, x])/(1 + y) - (496*H[0, x])/(9*(1 + x)^3*(1 + y)) + 
       (544*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + y)) + 
       (128*Lmu2m2^2*H[0, x])/((1 + x)^3*(1 + y)) + 
       (248*H[0, x])/(3*(1 + x)^2*(1 + y)) - 
       (272*Lmu2m2*H[0, x])/((1 + x)^2*(1 + y)) - 
       (192*Lmu2m2^2*H[0, x])/((1 + x)^2*(1 + y)) - 
       (128*H[0, x])/((1 + x)*(1 + y)) + 
       (104*Lmu2m2*H[0, x])/((1 + x)*(1 + y)) + 
       (96*Lmu2m2^2*H[0, x])/((1 + x)*(1 + y)) + (2*H[0, x])/z + 
       H[0, x]/(2*(1 - x)*z) - (2*H[0, x])/((1 + x)^3*z) + 
       H[0, x]/((1 + x)^2*z) + H[0, x]/(2*(1 + x)*z) + 
       (4*H[0, x])/((1 + y)*z) - (4*H[0, x])/((1 - x)*(1 + y)*z) - 
       (4*H[0, x])/((1 + x)*(1 + y)*z) - (28*Lmu2m2*z*H[0, x])/3 - 
       6*Lmu2m2^2*z*H[0, x] + (10*z*H[0, x])/(3*(1 - x)) + 
       (2*Lmu2m2*z*H[0, x])/(1 - x) - (2*Lmu2m2^2*z*H[0, x])/(1 - x) + 
       (192*z*H[0, x])/(1 + x)^5 + (736*Lmu2m2*z*H[0, x])/(3*(1 + x)^5) + 
       (128*Lmu2m2^2*z*H[0, x])/(1 + x)^5 - (448*z*H[0, x])/(1 + x)^4 - 
       (1648*Lmu2m2*z*H[0, x])/(3*(1 + x)^4) - 
       (320*Lmu2m2^2*z*H[0, x])/(1 + x)^4 + (1304*z*H[0, x])/(3*(1 + x)^3) + 
       (1544*Lmu2m2*z*H[0, x])/(3*(1 + x)^3) + 
       (352*Lmu2m2^2*z*H[0, x])/(1 + x)^3 - (204*z*H[0, x])/(1 + x)^2 - 
       (764*Lmu2m2*z*H[0, x])/(3*(1 + x)^2) - 
       (208*Lmu2m2^2*z*H[0, x])/(1 + x)^2 + (38*z*H[0, x])/(1 + x) + 
       (182*Lmu2m2*z*H[0, x])/(3*(1 + x)) + 
       (62*Lmu2m2^2*z*H[0, x])/(1 + x) - (5*z^2*H[0, x])/(3*(1 - x)) - 
       (Lmu2m2*z^2*H[0, x])/(1 - x) + (Lmu2m2^2*z^2*H[0, x])/(1 - x) + 
       (96*z^2*H[0, x])/(1 + x)^5 + (368*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^5) + 
       (64*Lmu2m2^2*z^2*H[0, x])/(1 + x)^5 - (224*z^2*H[0, x])/(1 + x)^4 - 
       (824*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^4) - 
       (160*Lmu2m2^2*z^2*H[0, x])/(1 + x)^4 + 
       (508*z^2*H[0, x])/(3*(1 + x)^3) + 
       (196*Lmu2m2*z^2*H[0, x])/(1 + x)^3 + 
       (144*Lmu2m2^2*z^2*H[0, x])/(1 + x)^3 - (38*z^2*H[0, x])/(1 + x)^2 - 
       (154*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^2) - 
       (56*Lmu2m2^2*z^2*H[0, x])/(1 + x)^2 - (5*z^2*H[0, x])/(3*(1 + x)) + 
       (25*Lmu2m2*z^2*H[0, x])/(3*(1 + x)) + 
       (7*Lmu2m2^2*z^2*H[0, x])/(1 + x) + (16*H[0, x])/(1 + z)^2 + 
       (32*Lmu2m2*H[0, x])/(1 + z)^2 - (8*H[0, x])/(x*(1 + z)^2) - 
       (8*x*H[0, x])/(1 + z)^2 + (74*H[0, x])/(3*(1 + z)) - 
       (40*Lmu2m2*H[0, x])/(1 + z) + (96*H[0, x])/((1 - x)^4*(1 + z)) - 
       (176*H[0, x])/((1 - x)^3*(1 + z)) + 
       (104*H[0, x])/((1 - x)^2*(1 + z)) - 
       (224*H[0, x])/(9*(1 - x)*(1 + z)) - 
       (88*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + z)) - 
       (32*Lmu2m2^2*H[0, x])/((1 - x)*(1 + z)) + (2*H[0, x])/(x*(1 + z)) - 
       (8*Lmu2m2*H[0, x])/(x*(1 + z)) + (2*x*H[0, x])/(1 + z) - 
       (8*Lmu2m2*x*H[0, x])/(1 + z) - (496*H[0, x])/(9*(1 + x)^3*(1 + z)) + 
       (544*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + z)) + 
       (128*Lmu2m2^2*H[0, x])/((1 + x)^3*(1 + z)) + 
       (248*H[0, x])/(3*(1 + x)^2*(1 + z)) - 
       (272*Lmu2m2*H[0, x])/((1 + x)^2*(1 + z)) - 
       (192*Lmu2m2^2*H[0, x])/((1 + x)^2*(1 + z)) - 
       (128*H[0, x])/((1 + x)*(1 + z)) + 
       (104*Lmu2m2*H[0, x])/((1 + x)*(1 + z)) + 
       (96*Lmu2m2^2*H[0, x])/((1 + x)*(1 + z)) + (4*H[0, x])/(y*(1 + z)) - 
       (4*H[0, x])/((1 - x)*y*(1 + z)) - (4*H[0, x])/((1 + x)*y*(1 + z)) + 
       408*z2*H[0, x] + (600*z2*H[0, x])/(1 - x)^6 - 
       (1800*z2*H[0, x])/(1 - x)^5 + (1850*z2*H[0, x])/(1 - x)^4 - 
       (1020*z2*H[0, x])/(1 - x)^3 + (1403*z2*H[0, x])/(2*(1 - x)^2) - 
       (1057*z2*H[0, x])/(2*(1 - x)) + (80*z2*H[0, x])/(1 + x)^6 - 
       (640*z2*H[0, x])/(1 + x)^5 + (1280*z2*H[0, x])/(1 + x)^4 - 
       (340*z2*H[0, x])/(1 + x)^3 - (565*z2*H[0, x])/(2*(1 + x)^2) - 
       (17*z2*H[0, x])/(2*(1 + x)) - 64*y*z2*H[0, x] - 
       (240*y*z2*H[0, x])/(1 - x)^6 + (720*y*z2*H[0, x])/(1 - x)^5 - 
       (860*y*z2*H[0, x])/(1 - x)^4 + (520*y*z2*H[0, x])/(1 - x)^3 - 
       (165*y*z2*H[0, x])/(1 - x)^2 + (67*y*z2*H[0, x])/(1 - x) + 
       (160*y*z2*H[0, x])/(1 + x)^6 - (608*y*z2*H[0, x])/(1 + x)^5 + 
       (1000*y*z2*H[0, x])/(1 + x)^4 - (912*y*z2*H[0, x])/(1 + x)^3 + 
       (423*y*z2*H[0, x])/(1 + x)^2 - (37*y*z2*H[0, x])/(1 + x) + 
       (120*y^2*z2*H[0, x])/(1 - x)^6 - (360*y^2*z2*H[0, x])/(1 - x)^5 + 
       (370*y^2*z2*H[0, x])/(1 - x)^4 - (140*y^2*z2*H[0, x])/(1 - x)^3 + 
       (35*y^2*z2*H[0, x])/(2*(1 - x)^2) - (57*y^2*z2*H[0, x])/(2*(1 - x)) + 
       (80*y^2*z2*H[0, x])/(1 + x)^6 - (304*y^2*z2*H[0, x])/(1 + x)^5 + 
       (460*y^2*z2*H[0, x])/(1 + x)^4 - (344*y^2*z2*H[0, x])/(1 + x)^3 + 
       (187*y^2*z2*H[0, x])/(2*(1 + x)^2) + 
       (71*y^2*z2*H[0, x])/(2*(1 + x)) + (16*z2*H[0, x])/(1 + y)^3 + 
       (8*z2*H[0, x])/(x*(1 + y)^3) + (8*x*z2*H[0, x])/(1 + y)^3 + 
       (336*z2*H[0, x])/(1 + y)^2 + (48*z2*H[0, x])/((1 - x)^2*(1 + y)^2) - 
       (48*z2*H[0, x])/((1 - x)*(1 + y)^2) + 
       (48*z2*H[0, x])/((1 + x)^2*(1 + y)^2) - 
       (48*z2*H[0, x])/((1 + x)*(1 + y)^2) - (492*z2*H[0, x])/(1 + y) - 
       (480*z2*H[0, x])/((1 - x)^6*(1 + y)) + 
       (1440*z2*H[0, x])/((1 - x)^5*(1 + y)) - 
       (1480*z2*H[0, x])/((1 - x)^4*(1 + y)) + 
       (880*z2*H[0, x])/((1 - x)^3*(1 + y)) - 
       (712*z2*H[0, x])/((1 - x)^2*(1 + y)) + 
       (420*z2*H[0, x])/((1 - x)*(1 + y)) + (12*z2*H[0, x])/(x*(1 + y)) - 
       (64*x*z2*H[0, x])/(1 + y) + (64*z2*H[0, x])/((1 + x)^4*(1 + y)) - 
       (496*z2*H[0, x])/((1 + x)^3*(1 + y)) + 
       (468*z2*H[0, x])/((1 + x)^2*(1 + y)) + 
       (128*z2*H[0, x])/((1 + x)*(1 + y)) + 64*z*z2*H[0, x] + 
       (8*z*z2*H[0, x])/(1 - x) - (672*z*z2*H[0, x])/(1 + x)^5 + 
       (1800*z*z2*H[0, x])/(1 + x)^4 - (2088*z*z2*H[0, x])/(1 + x)^3 + 
       (1332*z*z2*H[0, x])/(1 + x)^2 - (448*z*z2*H[0, x])/(1 + x) - 
       (4*z^2*z2*H[0, x])/(1 - x) - (336*z^2*z2*H[0, x])/(1 + x)^5 + 
       (900*z^2*z2*H[0, x])/(1 + x)^4 - (876*z^2*z2*H[0, x])/(1 + x)^3 + 
       (384*z^2*z2*H[0, x])/(1 + x)^2 - (68*z^2*z2*H[0, x])/(1 + x) + 
       (16*z2*H[0, x])/(1 + z)^3 + (8*z2*H[0, x])/(x*(1 + z)^3) + 
       (8*x*z2*H[0, x])/(1 + z)^3 + (336*z2*H[0, x])/(1 + z)^2 + 
       (48*z2*H[0, x])/((1 - x)^2*(1 + z)^2) - 
       (48*z2*H[0, x])/((1 - x)*(1 + z)^2) + 
       (48*z2*H[0, x])/((1 + x)^2*(1 + z)^2) - 
       (48*z2*H[0, x])/((1 + x)*(1 + z)^2) - (492*z2*H[0, x])/(1 + z) - 
       (480*z2*H[0, x])/((1 - x)^6*(1 + z)) + 
       (1440*z2*H[0, x])/((1 - x)^5*(1 + z)) - 
       (1480*z2*H[0, x])/((1 - x)^4*(1 + z)) + 
       (880*z2*H[0, x])/((1 - x)^3*(1 + z)) - 
       (712*z2*H[0, x])/((1 - x)^2*(1 + z)) + 
       (420*z2*H[0, x])/((1 - x)*(1 + z)) + (12*z2*H[0, x])/(x*(1 + z)) - 
       (64*x*z2*H[0, x])/(1 + z) + (64*z2*H[0, x])/((1 + x)^4*(1 + z)) - 
       (496*z2*H[0, x])/((1 + x)^3*(1 + z)) + 
       (468*z2*H[0, x])/((1 + x)^2*(1 + z)) + 
       (128*z2*H[0, x])/((1 + x)*(1 + z)) - (68*H[-1, y]*H[0, x])/3 - 
       40*Lmu2m2*H[-1, y]*H[0, x] + (32*H[-1, y]*H[0, x])/(1 - x)^2 - 
       (151*H[-1, y]*H[0, x])/(6*(1 - x)) - 
       (34*Lmu2m2*H[-1, y]*H[0, x])/(1 - x) - 
       (16*H[-1, y]*H[0, x])/(1 + x)^5 - 
       (32*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (24*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (80*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (70*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (136*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (71*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (60*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (145*H[-1, y]*H[0, x])/(6*(1 + x)) + 
       (14*Lmu2m2*H[-1, y]*H[0, x])/(1 + x) - (2*H[-1, y]*H[0, x])/y^2 - 
       (H[-1, y]*H[0, x])/(2*(1 - x)*y^2) + 
       (2*H[-1, y]*H[0, x])/((1 + x)^3*y^2) - 
       (H[-1, y]*H[0, x])/((1 + x)^2*y^2) - 
       (H[-1, y]*H[0, x])/(2*(1 + x)*y^2) - (4*H[-1, y]*H[0, x])/y + 
       (7*H[-1, y]*H[0, x])/(2*(1 - x)*y) - 
       (6*H[-1, y]*H[0, x])/((1 + x)^3*y) + 
       (11*H[-1, y]*H[0, x])/((1 + x)^2*y) - 
       (9*H[-1, y]*H[0, x])/(2*(1 + x)*y) - 2*Lmu2m2*y*H[-1, y]*H[0, x] + 
       (32*y*H[-1, y]*H[0, x])/(1 - x)^2 - 
       (116*y*H[-1, y]*H[0, x])/(3*(1 - x)) + 
       (6*Lmu2m2*y*H[-1, y]*H[0, x])/(1 - x) - 
       (32*y*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (80*y*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (72*y*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (60*y*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (88*y*H[-1, y]*H[0, x])/(3*(1 + x)) - 
       (2*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x) - 
       (y^2*H[-1, y]*H[0, x])/(1 - x) - 
       (Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 - x) - 
       (16*y^2*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (40*y^2*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (36*y^2*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (14*y^2*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (y^2*H[-1, y]*H[0, x])/(1 + x) + 
       (Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 + x) - 
       (48*H[-1, y]*H[0, x])/(1 + y)^2 + 
       (8*H[-1, y]*H[0, x])/(x*(1 + y)^2) + 
       (8*x*H[-1, y]*H[0, x])/(1 + y)^2 + (52*H[-1, y]*H[0, x])/(1 + y) + 
       (112*H[-1, y]*H[0, x])/(3*(1 - x)*(1 + y)) + 
       (32*Lmu2m2*H[-1, y]*H[0, x])/((1 - x)*(1 + y)) + 
       (12*H[-1, y]*H[0, x])/(x*(1 + y)) + (12*x*H[-1, y]*H[0, x])/(1 + y) - 
       (544*H[-1, y]*H[0, x])/(3*(1 + x)^3*(1 + y)) - 
       (128*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)^3*(1 + y)) + 
       (272*H[-1, y]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (320*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)^2*(1 + y)) - 
       (120*H[-1, y]*H[0, x])/((1 + x)*(1 + y)) - 
       (224*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)*(1 + y)) + 
       2*Lmu2m2*z*H[-1, y]*H[0, x] - (17*z*H[-1, y]*H[0, x])/(2*(1 - x)) + 
       (6*Lmu2m2*z*H[-1, y]*H[0, x])/(1 - x) - 
       (64*Lmu2m2*z*H[-1, y]*H[0, x])/(1 + x)^5 - 
       (32*z*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (160*Lmu2m2*z*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (130*z*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (208*Lmu2m2*z*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (81*z*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (88*Lmu2m2*z*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (17*z*H[-1, y]*H[0, x])/(2*(1 + x)) + 
       (14*Lmu2m2*z*H[-1, y]*H[0, x])/(1 + x) - (2*z*H[-1, y]*H[0, x])/y + 
       (z^2*H[-1, y]*H[0, x])/(1 - x) - 
       (Lmu2m2*z^2*H[-1, y]*H[0, x])/(1 - x) - 
       (32*Lmu2m2*z^2*H[-1, y]*H[0, x])/(1 + x)^5 - 
       (16*z^2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (80*Lmu2m2*z^2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (36*z^2*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (72*Lmu2m2*z^2*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (22*z^2*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (28*Lmu2m2*z^2*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (z^2*H[-1, y]*H[0, x])/(1 + x) - 
       (3*Lmu2m2*z^2*H[-1, y]*H[0, x])/(1 + x) - 
       (64*Lmu2m2*H[-1, y]*H[0, x])/(1 + z)^2 - 
       (64*Lmu2m2*H[-1, y]*H[0, x])/((1 - x)*(1 + z)^2) - 
       (64*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)*(1 + z)^2) + 
       (64*H[-1, y]*H[0, x])/(3*(1 + z)) + 
       (224*Lmu2m2*H[-1, y]*H[0, x])/(1 + z) - 
       (128*H[-1, y]*H[0, x])/((1 - x)^2*(1 + z)) + 
       (104*H[-1, y]*H[0, x])/((1 - x)*(1 + z)) + 
       (32*Lmu2m2*H[-1, y]*H[0, x])/((1 - x)*(1 + z)) - 
       (208*H[-1, y]*H[0, x])/(3*x*(1 + z)) + 
       (16*Lmu2m2*H[-1, y]*H[0, x])/(x*(1 + z)) + 
       (16*x*H[-1, y]*H[0, x])/(3*(1 + z)) + 
       (48*Lmu2m2*x*H[-1, y]*H[0, x])/(1 + z) - 
       (544*H[-1, y]*H[0, x])/(3*(1 + x)^3*(1 + z)) - 
       (128*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)^3*(1 + z)) + 
       (272*H[-1, y]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (320*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)^2*(1 + z)) - 
       (904*H[-1, y]*H[0, x])/(3*(1 + x)*(1 + z)) - 
       (288*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)*(1 + z)) - 
       (4*H[-1, y]*H[0, x])/(y^2*(1 + z)) + 
       (4*H[-1, y]*H[0, x])/((1 - x)*y^2*(1 + z)) + 
       (4*H[-1, y]*H[0, x])/((1 + x)*y^2*(1 + z)) + 
       (12*H[-1, y]*H[0, x])/(y*(1 + z)) - 
       (12*H[-1, y]*H[0, x])/((1 - x)*y*(1 + z)) - 
       (12*H[-1, y]*H[0, x])/((1 + x)*y*(1 + z)) - (64*H[-1, z]*H[0, x])/3 - 
       8*Lmu2m2*H[-1, z]*H[0, x] + (96*H[-1, z]*H[0, x])/(1 - x)^2 - 
       (239*H[-1, z]*H[0, x])/(2*(1 - x)) - 
       (18*Lmu2m2*H[-1, z]*H[0, x])/(1 - x) - 
       (16*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (32*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^5 + 
       (24*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (80*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (374*H[-1, z]*H[0, x])/(3*(1 + x)^3) - 
       (72*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (97*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (92*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (251*H[-1, z]*H[0, x])/(6*(1 + x)) - 
       (34*Lmu2m2*H[-1, z]*H[0, x])/(1 + x) - 2*Lmu2m2*y*H[-1, z]*H[0, x] - 
       (32*y*H[-1, z]*H[0, x])/(1 - x)^2 + 
       (128*y*H[-1, z]*H[0, x])/(3*(1 - x)) - 
       (2*Lmu2m2*y*H[-1, z]*H[0, x])/(1 - x) - 
       (32*y*H[-1, z]*H[0, x])/(1 + x)^5 + 
       (80*y*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (104*y*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (44*y*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (4*y*H[-1, z]*H[0, x])/(3*(1 + x)) + 
       (6*Lmu2m2*y*H[-1, z]*H[0, x])/(1 + x) - 
       (y^2*H[-1, z]*H[0, x])/(1 - x) - 
       (Lmu2m2*y^2*H[-1, z]*H[0, x])/(1 - x) - 
       (16*y^2*H[-1, z]*H[0, x])/(1 + x)^5 + 
       (40*y^2*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (36*y^2*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (14*y^2*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (y^2*H[-1, z]*H[0, x])/(1 + x) + 
       (Lmu2m2*y^2*H[-1, z]*H[0, x])/(1 + x) - 
       (64*Lmu2m2*H[-1, z]*H[0, x])/(1 + y)^2 - 
       (64*Lmu2m2*H[-1, z]*H[0, x])/((1 - x)*(1 + y)^2) - 
       (64*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)*(1 + y)^2) + 
       (64*H[-1, z]*H[0, x])/(3*(1 + y)) + 
       (224*Lmu2m2*H[-1, z]*H[0, x])/(1 + y) - 
       (128*H[-1, z]*H[0, x])/((1 - x)^2*(1 + y)) + 
       (104*H[-1, z]*H[0, x])/((1 - x)*(1 + y)) + 
       (32*Lmu2m2*H[-1, z]*H[0, x])/((1 - x)*(1 + y)) - 
       (208*H[-1, z]*H[0, x])/(3*x*(1 + y)) + 
       (16*Lmu2m2*H[-1, z]*H[0, x])/(x*(1 + y)) + 
       (16*x*H[-1, z]*H[0, x])/(3*(1 + y)) + 
       (48*Lmu2m2*x*H[-1, z]*H[0, x])/(1 + y) - 
       (544*H[-1, z]*H[0, x])/(3*(1 + x)^3*(1 + y)) - 
       (128*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)^3*(1 + y)) + 
       (272*H[-1, z]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (320*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)^2*(1 + y)) - 
       (904*H[-1, z]*H[0, x])/(3*(1 + x)*(1 + y)) - 
       (288*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)*(1 + y)) - 
       (2*H[-1, z]*H[0, x])/z^2 - (H[-1, z]*H[0, x])/(2*(1 - x)*z^2) + 
       (2*H[-1, z]*H[0, x])/((1 + x)^3*z^2) - 
       (H[-1, z]*H[0, x])/((1 + x)^2*z^2) - 
       (H[-1, z]*H[0, x])/(2*(1 + x)*z^2) - 
       (4*H[-1, z]*H[0, x])/((1 + y)*z^2) + 
       (4*H[-1, z]*H[0, x])/((1 - x)*(1 + y)*z^2) + 
       (4*H[-1, z]*H[0, x])/((1 + x)*(1 + y)*z^2) - (4*H[-1, z]*H[0, x])/z + 
       (7*H[-1, z]*H[0, x])/(2*(1 - x)*z) - 
       (6*H[-1, z]*H[0, x])/((1 + x)^3*z) + 
       (11*H[-1, z]*H[0, x])/((1 + x)^2*z) - 
       (9*H[-1, z]*H[0, x])/(2*(1 + x)*z) - (2*y*H[-1, z]*H[0, x])/z + 
       (12*H[-1, z]*H[0, x])/((1 + y)*z) - 
       (12*H[-1, z]*H[0, x])/((1 - x)*(1 + y)*z) - 
       (12*H[-1, z]*H[0, x])/((1 + x)*(1 + y)*z) + 
       2*Lmu2m2*z*H[-1, z]*H[0, x] + (9*z*H[-1, z]*H[0, x])/(2*(1 - x)) - 
       (2*Lmu2m2*z*H[-1, z]*H[0, x])/(1 - x) - 
       (64*Lmu2m2*z*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (32*z*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (160*Lmu2m2*z*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (14*z*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (144*Lmu2m2*z*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (39*z*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (120*Lmu2m2*z*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (105*z*H[-1, z]*H[0, x])/(2*(1 + x)) - 
       (74*Lmu2m2*z*H[-1, z]*H[0, x])/(1 + x) + 
       (z^2*H[-1, z]*H[0, x])/(1 - x) - 
       (Lmu2m2*z^2*H[-1, z]*H[0, x])/(1 - x) - 
       (32*Lmu2m2*z^2*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (16*z^2*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (80*Lmu2m2*z^2*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (36*z^2*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (72*Lmu2m2*z^2*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (22*z^2*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (28*Lmu2m2*z^2*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (z^2*H[-1, z]*H[0, x])/(1 + x) - 
       (3*Lmu2m2*z^2*H[-1, z]*H[0, x])/(1 + x) - 
       (48*H[-1, z]*H[0, x])/(1 + z)^2 + 
       (8*H[-1, z]*H[0, x])/(x*(1 + z)^2) + 
       (8*x*H[-1, z]*H[0, x])/(1 + z)^2 + (52*H[-1, z]*H[0, x])/(1 + z) + 
       (112*H[-1, z]*H[0, x])/(3*(1 - x)*(1 + z)) + 
       (32*Lmu2m2*H[-1, z]*H[0, x])/((1 - x)*(1 + z)) + 
       (12*H[-1, z]*H[0, x])/(x*(1 + z)) + (12*x*H[-1, z]*H[0, x])/(1 + z) - 
       (544*H[-1, z]*H[0, x])/(3*(1 + x)^3*(1 + z)) - 
       (128*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)^3*(1 + z)) + 
       (272*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (320*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) - 
       (120*H[-1, z]*H[0, x])/((1 + x)*(1 + z)) - 
       (224*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)*(1 + z)) + 
       144*H[-1, y]*H[-1, z]*H[0, x] + 
       (16*H[-1, y]*H[-1, z]*H[0, x])/(1 - x) + 
       (128*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (128*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (64*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (16*H[-1, y]*H[-1, z]*H[0, x])/(1 + x) + 
       (128*H[-1, y]*H[-1, z]*H[0, x])/(1 + y)^2 + 
       (128*H[-1, y]*H[-1, z]*H[0, x])/((1 - x)*(1 + y)^2) + 
       (128*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)*(1 + y)^2) - 
       (160*H[-1, y]*H[-1, z]*H[0, x])/(1 + y) - 
       (80*H[-1, y]*H[-1, z]*H[0, x])/((1 - x)*(1 + y)) - 
       (32*H[-1, y]*H[-1, z]*H[0, x])/(x*(1 + y)) - 
       (32*x*H[-1, y]*H[-1, z]*H[0, x])/(1 + y) + 
       (64*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)^3*(1 + y)) - 
       (224*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (176*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)*(1 + y)) + 
       (256*z*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (512*z*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (384*z*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (128*z*H[-1, y]*H[-1, z]*H[0, x])/(1 + x) + 
       (128*z^2*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (256*z^2*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (128*z^2*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (128*H[-1, y]*H[-1, z]*H[0, x])/(1 + z)^2 + 
       (128*H[-1, y]*H[-1, z]*H[0, x])/((1 - x)*(1 + z)^2) + 
       (128*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)*(1 + z)^2) - 
       (160*H[-1, y]*H[-1, z]*H[0, x])/(1 + z) - 
       (80*H[-1, y]*H[-1, z]*H[0, x])/((1 - x)*(1 + z)) - 
       (32*H[-1, y]*H[-1, z]*H[0, x])/(x*(1 + z)) - 
       (32*x*H[-1, y]*H[-1, z]*H[0, x])/(1 + z) + 
       (64*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)^3*(1 + z)) - 
       (224*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (176*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)*(1 + z)) + 248*z2*H[1, x] + 
       (96*z2*H[1, x])/(1 - x)^2 - (380*z2*H[1, x])/(1 - x) - 
       (448*z2*H[1, x])/(1 + x)^5 + (1120*z2*H[1, x])/(1 + x)^4 - 
       (496*z2*H[1, x])/(1 + x)^3 - (280*z2*H[1, x])/(1 + x)^2 + 
       (84*z2*H[1, x])/(1 + x) - 56*y*z2*H[1, x] + 
       (56*y*z2*H[1, x])/(1 - x) + (56*y*z2*H[1, x])/(1 + x) - 
       (28*y^2*z2*H[1, x])/(1 - x) + (28*y^2*z2*H[1, x])/(1 + x) + 
       (192*z2*H[1, x])/((1 - x)^2*(1 + y)^2) + 
       (192*z2*H[1, x])/((1 + x)^2*(1 + y)^2) - (64*z2*H[1, x])/(1 + y) - 
       (288*z2*H[1, x])/((1 - x)^2*(1 + y)) + 
       (256*z2*H[1, x])/((1 - x)*(1 + y)) - (80*z2*H[1, x])/(x*(1 + y)) - 
       (16*x*z2*H[1, x])/(1 + y) - (384*z2*H[1, x])/((1 + x)^4*(1 + y)) - 
       (384*z2*H[1, x])/((1 + x)^3*(1 + y)) + 
       (864*z2*H[1, x])/((1 + x)^2*(1 + y)) - 
       (512*z2*H[1, x])/((1 + x)*(1 + y)) + 56*z*z2*H[1, x] - 
       (896*z*z2*H[1, x])/(1 + x)^5 + (2240*z*z2*H[1, x])/(1 + x)^4 - 
       (2464*z*z2*H[1, x])/(1 + x)^3 + (1456*z*z2*H[1, x])/(1 + x)^2 - 
       (448*z*z2*H[1, x])/(1 + x) - (448*z^2*z2*H[1, x])/(1 + x)^5 + 
       (1120*z^2*z2*H[1, x])/(1 + x)^4 - (1008*z^2*z2*H[1, x])/(1 + x)^3 + 
       (392*z^2*z2*H[1, x])/(1 + x)^2 - (56*z^2*z2*H[1, x])/(1 + x) + 
       (192*z2*H[1, x])/((1 - x)^2*(1 + z)^2) + 
       (192*z2*H[1, x])/((1 + x)^2*(1 + z)^2) - (64*z2*H[1, x])/(1 + z) - 
       (288*z2*H[1, x])/((1 - x)^2*(1 + z)) + 
       (256*z2*H[1, x])/((1 - x)*(1 + z)) - (80*z2*H[1, x])/(x*(1 + z)) - 
       (16*x*z2*H[1, x])/(1 + z) - (384*z2*H[1, x])/((1 + x)^4*(1 + z)) - 
       (384*z2*H[1, x])/((1 + x)^3*(1 + z)) + 
       (864*z2*H[1, x])/((1 + x)^2*(1 + z)) - 
       (512*z2*H[1, x])/((1 + x)*(1 + z)) + 208*H[-1, -1, x] - 
       128*Lmu2m2*H[-1, -1, x] + (512*H[-1, -1, x])/(1 - x)^2 - 
       (512*H[-1, -1, x])/(1 - x) - (64*H[-1, -1, x])/(1 + x)^2 + 
       (64*H[-1, -1, x])/(1 + x) - (256*Lmu2m2*H[-1, -1, x])/(1 + y)^2 - 
       (304*H[-1, -1, x])/(1 + y) + (384*Lmu2m2*H[-1, -1, x])/(1 + y) - 
       (512*H[-1, -1, x])/((1 - x)^2*(1 + y)) + 
       (512*H[-1, -1, x])/((1 - x)*(1 + y)) - 
       (72*H[-1, -1, x])/(x*(1 + y)) + 
       (64*Lmu2m2*H[-1, -1, x])/(x*(1 + y)) - (72*x*H[-1, -1, x])/(1 + y) + 
       (64*Lmu2m2*x*H[-1, -1, x])/(1 + y) + 
       (512*Lmu2m2*H[-1, -1, x])/((1 + x)^2*(1 + y)) - 
       (512*Lmu2m2*H[-1, -1, x])/((1 + x)*(1 + y)) - 
       (256*Lmu2m2*H[-1, -1, x])/(1 + z)^2 - (304*H[-1, -1, x])/(1 + z) + 
       (384*Lmu2m2*H[-1, -1, x])/(1 + z) - 
       (512*H[-1, -1, x])/((1 - x)^2*(1 + z)) + 
       (512*H[-1, -1, x])/((1 - x)*(1 + z)) - 
       (72*H[-1, -1, x])/(x*(1 + z)) + 
       (64*Lmu2m2*H[-1, -1, x])/(x*(1 + z)) - (72*x*H[-1, -1, x])/(1 + z) + 
       (64*Lmu2m2*x*H[-1, -1, x])/(1 + z) + 
       (512*Lmu2m2*H[-1, -1, x])/((1 + x)^2*(1 + z)) - 
       (512*Lmu2m2*H[-1, -1, x])/((1 + x)*(1 + z)) - 
       384*H[-1, y]*H[-1, -1, x] - (512*H[-1, y]*H[-1, -1, x])/(1 + x)^2 + 
       (512*H[-1, y]*H[-1, -1, x])/(1 + x) + 
       (1024*H[-1, y]*H[-1, -1, x])/(1 + y)^2 - 
       (768*H[-1, y]*H[-1, -1, x])/(1 + y) - 
       (128*H[-1, y]*H[-1, -1, x])/(x*(1 + y)) - 
       (128*x*H[-1, y]*H[-1, -1, x])/(1 + y) - 
       (1024*H[-1, y]*H[-1, -1, x])/((1 + x)^2*(1 + y)) + 
       (1024*H[-1, y]*H[-1, -1, x])/((1 + x)*(1 + y)) - 
       (512*z*H[-1, y]*H[-1, -1, x])/(1 + x)^2 + 
       (512*z*H[-1, y]*H[-1, -1, x])/(1 + x) + 
       (512*H[-1, y]*H[-1, -1, x])/(1 + z)^2 + 
       (192*H[-1, y]*H[-1, -1, x])/(1 + z) + 
       (160*H[-1, y]*H[-1, -1, x])/(x*(1 + z)) + 
       (160*x*H[-1, y]*H[-1, -1, x])/(1 + z) - 
       (1024*H[-1, y]*H[-1, -1, x])/((1 + x)^2*(1 + z)) + 
       (1024*H[-1, y]*H[-1, -1, x])/((1 + x)*(1 + z)) - 
       128*H[-1, z]*H[-1, -1, x] + (512*H[-1, z]*H[-1, -1, x])/(1 + x)^2 - 
       (512*H[-1, z]*H[-1, -1, x])/(1 + x) - 
       (512*H[-1, z]*H[-1, -1, x])/(1 + y)^2 + 
       (960*H[-1, z]*H[-1, -1, x])/(1 + y) + 
       (288*H[-1, z]*H[-1, -1, x])/(x*(1 + y)) + 
       (288*x*H[-1, z]*H[-1, -1, x])/(1 + y) + 
       (512*z*H[-1, z]*H[-1, -1, x])/(1 + x)^2 - 
       (512*z*H[-1, z]*H[-1, -1, x])/(1 + x) + (1208*H[-1, -1, y])/3 - 
       64*Lmu2m2*H[-1, -1, y] + (64*H[-1, -1, y])/(1 + x)^4 - 
       (128*Lmu2m2*H[-1, -1, y])/(1 + x)^4 - (128*H[-1, -1, y])/(1 + x)^3 + 
       (256*Lmu2m2*H[-1, -1, y])/(1 + x)^3 + (112*H[-1, -1, y])/(1 + x)^2 - 
       (128*Lmu2m2*H[-1, -1, y])/(1 + x)^2 - (48*H[-1, -1, y])/(1 + x) + 
       (32*H[-1, -1, y])/y^2 - (16*H[-1, -1, y])/((1 + x)^2*y^2) + 
       (16*H[-1, -1, y])/((1 + x)*y^2) - (16*H[-1, -1, y])/y - 
       (16*H[-1, -1, y])/((1 + x)^2*y) + (16*H[-1, -1, y])/((1 + x)*y) - 
       (128*y*H[-1, -1, y])/(1 + x)^4 + (256*y*H[-1, -1, y])/(1 + x)^3 - 
       (128*y*H[-1, -1, y])/(1 + x)^2 - (64*y^2*H[-1, -1, y])/(1 + x)^4 + 
       (128*y^2*H[-1, -1, y])/(1 + x)^3 - (64*y^2*H[-1, -1, y])/(1 + x)^2 + 
       (384*H[-1, -1, y])/(1 + y)^2 + (128*Lmu2m2*H[-1, -1, y])/(1 + y)^2 - 
       (64*H[-1, -1, y])/(x*(1 + y)^2) - (64*x*H[-1, -1, y])/(1 + y)^2 - 
       (656*H[-1, -1, y])/(1 + y) - (384*Lmu2m2*H[-1, -1, y])/(1 + y) - 
       (328*H[-1, -1, y])/(3*x*(1 + y)) - 
       (64*Lmu2m2*H[-1, -1, y])/(x*(1 + y)) - 
       (328*x*H[-1, -1, y])/(3*(1 + y)) - 
       (64*Lmu2m2*x*H[-1, -1, y])/(1 + y) - 
       (1664*H[-1, -1, y])/(3*(1 + x)^2*(1 + y)) - 
       (512*Lmu2m2*H[-1, -1, y])/((1 + x)^2*(1 + y)) + 
       (1664*H[-1, -1, y])/(3*(1 + x)*(1 + y)) + 
       (512*Lmu2m2*H[-1, -1, y])/((1 + x)*(1 + y)) + 
       (256*z*H[-1, -1, y])/(1 + x)^4 - 
       (256*Lmu2m2*z*H[-1, -1, y])/(1 + x)^4 - 
       (512*z*H[-1, -1, y])/(1 + x)^3 + 
       (512*Lmu2m2*z*H[-1, -1, y])/(1 + x)^3 + 
       (464*z*H[-1, -1, y])/(1 + x)^2 - 
       (512*Lmu2m2*z*H[-1, -1, y])/(1 + x)^2 - 
       (208*z*H[-1, -1, y])/(1 + x) + (256*Lmu2m2*z*H[-1, -1, y])/(1 + x) + 
       (32*z*H[-1, -1, y])/y + (128*z^2*H[-1, -1, y])/(1 + x)^4 - 
       (128*Lmu2m2*z^2*H[-1, -1, y])/(1 + x)^4 - 
       (256*z^2*H[-1, -1, y])/(1 + x)^3 + 
       (256*Lmu2m2*z^2*H[-1, -1, y])/(1 + x)^3 + 
       (128*z^2*H[-1, -1, y])/(1 + x)^2 - 
       (128*Lmu2m2*z^2*H[-1, -1, y])/(1 + x)^2 - 
       (128*Lmu2m2*H[-1, -1, y])/(1 + z)^2 - (352*H[-1, -1, y])/(1 + z) - 
       (112*H[-1, -1, y])/(3*x*(1 + z)) - (112*x*H[-1, -1, y])/(3*(1 + z)) - 
       (1664*H[-1, -1, y])/(3*(1 + x)^2*(1 + z)) - 
       (512*Lmu2m2*H[-1, -1, y])/((1 + x)^2*(1 + z)) + 
       (1664*H[-1, -1, y])/(3*(1 + x)*(1 + z)) + 
       (512*Lmu2m2*H[-1, -1, y])/((1 + x)*(1 + z)) + 
       (32*H[-1, -1, y])/(y^2*(1 + z)) - (96*H[-1, -1, y])/(y*(1 + z)) + 
       448*H[-1, x]*H[-1, -1, y] + (256*H[-1, x]*H[-1, -1, y])/(1 + x)^4 - 
       (512*H[-1, x]*H[-1, -1, y])/(1 + x)^3 + 
       (512*H[-1, x]*H[-1, -1, y])/(1 + x)^2 - 
       (256*H[-1, x]*H[-1, -1, y])/(1 + x) - 
       (256*H[-1, x]*H[-1, -1, y])/(1 + y)^2 + 
       (192*H[-1, x]*H[-1, -1, y])/(1 + y) + 
       (32*H[-1, x]*H[-1, -1, y])/(x*(1 + y)) + 
       (32*x*H[-1, x]*H[-1, -1, y])/(1 + y) + 
       (1024*H[-1, x]*H[-1, -1, y])/((1 + x)^2*(1 + y)) - 
       (1024*H[-1, x]*H[-1, -1, y])/((1 + x)*(1 + y)) + 
       (512*z*H[-1, x]*H[-1, -1, y])/(1 + x)^4 - 
       (1024*z*H[-1, x]*H[-1, -1, y])/(1 + x)^3 + 
       (1024*z*H[-1, x]*H[-1, -1, y])/(1 + x)^2 - 
       (512*z*H[-1, x]*H[-1, -1, y])/(1 + x) + 
       (256*z^2*H[-1, x]*H[-1, -1, y])/(1 + x)^4 - 
       (512*z^2*H[-1, x]*H[-1, -1, y])/(1 + x)^3 + 
       (256*z^2*H[-1, x]*H[-1, -1, y])/(1 + x)^2 - 
       (256*H[-1, x]*H[-1, -1, y])/(1 + z)^2 - 
       (128*H[-1, x]*H[-1, -1, y])/(x*(1 + z)) - 
       (128*x*H[-1, x]*H[-1, -1, y])/(1 + z) + 
       (1024*H[-1, x]*H[-1, -1, y])/((1 + x)^2*(1 + z)) - 
       (1024*H[-1, x]*H[-1, -1, y])/((1 + x)*(1 + z)) + 
       128*H[-1, z]*H[-1, -1, y] + (320*H[-1, z]*H[-1, -1, y])/(1 + x)^2 - 
       (320*H[-1, z]*H[-1, -1, y])/(1 + x) + 
       (96*H[-1, z]*H[-1, -1, y])/(1 + y) + 
       (16*H[-1, z]*H[-1, -1, y])/(x*(1 + y)) + 
       (16*x*H[-1, z]*H[-1, -1, y])/(1 + y) - 
       (640*H[-1, z]*H[-1, -1, y])/((1 + x)^2*(1 + y)) + 
       (640*H[-1, z]*H[-1, -1, y])/((1 + x)*(1 + y)) + 
       (192*z*H[-1, z]*H[-1, -1, y])/(1 + x)^2 - 
       (192*z*H[-1, z]*H[-1, -1, y])/(1 + x) + 
       (512*H[-1, z]*H[-1, -1, y])/(1 + z)^2 - 
       (288*H[-1, z]*H[-1, -1, y])/(1 + z) - 
       (48*H[-1, z]*H[-1, -1, y])/(x*(1 + z)) - 
       (48*x*H[-1, z]*H[-1, -1, y])/(1 + z) + 
       (128*H[-1, z]*H[-1, -1, y])/((1 + x)^2*(1 + z)) - 
       (128*H[-1, z]*H[-1, -1, y])/((1 + x)*(1 + z)) - 
       160*H[0, x]*H[-1, -1, y] - (44*H[0, x]*H[-1, -1, y])/(1 - x) - 
       (128*H[0, x]*H[-1, -1, y])/(1 + x)^4 + 
       (224*H[0, x]*H[-1, -1, y])/(1 + x)^3 - 
       (208*H[0, x]*H[-1, -1, y])/(1 + x)^2 + 
       (28*H[0, x]*H[-1, -1, y])/(1 + x) - 
       (4*y*H[0, x]*H[-1, -1, y])/(1 - x) + 
       (4*y*H[0, x]*H[-1, -1, y])/(1 + x) + 
       (128*H[0, x]*H[-1, -1, y])/(1 + y)^2 - 
       (96*H[0, x]*H[-1, -1, y])/(1 + y) - 
       (16*H[0, x]*H[-1, -1, y])/(x*(1 + y)) - 
       (16*x*H[0, x]*H[-1, -1, y])/(1 + y) - 
       (512*H[0, x]*H[-1, -1, y])/((1 + x)^2*(1 + y)) + 
       (512*H[0, x]*H[-1, -1, y])/((1 + x)*(1 + y)) + 
       (8*z*H[0, x]*H[-1, -1, y])/(1 - x) - 
       (256*z*H[0, x]*H[-1, -1, y])/(1 + x)^4 + 
       (480*z*H[0, x]*H[-1, -1, y])/(1 + x)^3 - 
       (464*z*H[0, x]*H[-1, -1, y])/(1 + x)^2 + 
       (232*z*H[0, x]*H[-1, -1, y])/(1 + x) - 
       (128*z^2*H[0, x]*H[-1, -1, y])/(1 + x)^4 + 
       (256*z^2*H[0, x]*H[-1, -1, y])/(1 + x)^3 - 
       (128*z^2*H[0, x]*H[-1, -1, y])/(1 + x)^2 + 
       (128*H[0, x]*H[-1, -1, y])/(1 + z)^2 - 
       (80*H[0, x]*H[-1, -1, y])/(1 + z) + 
       (128*H[0, x]*H[-1, -1, y])/((1 - x)*(1 + z)) + 
       (104*H[0, x]*H[-1, -1, y])/(x*(1 + z)) + 
       (24*x*H[0, x]*H[-1, -1, y])/(1 + z) - 
       (512*H[0, x]*H[-1, -1, y])/((1 + x)^2*(1 + z)) + 
       (544*H[0, x]*H[-1, -1, y])/((1 + x)*(1 + z)) + (776*H[-1, -1, z])/3 + 
       64*Lmu2m2*H[-1, -1, z] + (64*H[-1, -1, z])/(1 + x)^4 - 
       (128*Lmu2m2*H[-1, -1, z])/(1 + x)^4 - (128*H[-1, -1, z])/(1 + x)^3 + 
       (256*Lmu2m2*H[-1, -1, z])/(1 + x)^3 - (176*H[-1, -1, z])/(1 + x)^2 + 
       (128*Lmu2m2*H[-1, -1, z])/(1 + x)^2 + (240*H[-1, -1, z])/(1 + x) - 
       (256*Lmu2m2*H[-1, -1, z])/(1 + x) - (128*y*H[-1, -1, z])/(1 + x)^4 + 
       (256*y*H[-1, -1, z])/(1 + x)^3 - (256*y*H[-1, -1, z])/(1 + x)^2 + 
       (128*y*H[-1, -1, z])/(1 + x) - (64*y^2*H[-1, -1, z])/(1 + x)^4 + 
       (128*y^2*H[-1, -1, z])/(1 + x)^3 - (64*y^2*H[-1, -1, z])/(1 + x)^2 - 
       (128*Lmu2m2*H[-1, -1, z])/(1 + y)^2 - (352*H[-1, -1, z])/(1 + y) - 
       (112*H[-1, -1, z])/(3*x*(1 + y)) - (112*x*H[-1, -1, z])/(3*(1 + y)) - 
       (1664*H[-1, -1, z])/(3*(1 + x)^2*(1 + y)) - 
       (512*Lmu2m2*H[-1, -1, z])/((1 + x)^2*(1 + y)) + 
       (1664*H[-1, -1, z])/(3*(1 + x)*(1 + y)) + 
       (512*Lmu2m2*H[-1, -1, z])/((1 + x)*(1 + y)) + (32*H[-1, -1, z])/z^2 - 
       (16*H[-1, -1, z])/((1 + x)^2*z^2) + (16*H[-1, -1, z])/((1 + x)*z^2) + 
       (32*H[-1, -1, z])/((1 + y)*z^2) - (16*H[-1, -1, z])/z - 
       (16*H[-1, -1, z])/((1 + x)^2*z) + (16*H[-1, -1, z])/((1 + x)*z) + 
       (32*y*H[-1, -1, z])/z - (96*H[-1, -1, z])/((1 + y)*z) + 
       (256*z*H[-1, -1, z])/(1 + x)^4 - 
       (256*Lmu2m2*z*H[-1, -1, z])/(1 + x)^4 - 
       (512*z*H[-1, -1, z])/(1 + x)^3 + 
       (512*Lmu2m2*z*H[-1, -1, z])/(1 + x)^3 + 
       (304*z*H[-1, -1, z])/(1 + x)^2 - 
       (256*Lmu2m2*z*H[-1, -1, z])/(1 + x)^2 - (48*z*H[-1, -1, z])/(1 + x) + 
       (128*z^2*H[-1, -1, z])/(1 + x)^4 - 
       (128*Lmu2m2*z^2*H[-1, -1, z])/(1 + x)^4 - 
       (256*z^2*H[-1, -1, z])/(1 + x)^3 + 
       (256*Lmu2m2*z^2*H[-1, -1, z])/(1 + x)^3 + 
       (128*z^2*H[-1, -1, z])/(1 + x)^2 - 
       (128*Lmu2m2*z^2*H[-1, -1, z])/(1 + x)^2 + 
       (384*H[-1, -1, z])/(1 + z)^2 + (128*Lmu2m2*H[-1, -1, z])/(1 + z)^2 - 
       (64*H[-1, -1, z])/(x*(1 + z)^2) - (64*x*H[-1, -1, z])/(1 + z)^2 - 
       (656*H[-1, -1, z])/(1 + z) - (384*Lmu2m2*H[-1, -1, z])/(1 + z) - 
       (328*H[-1, -1, z])/(3*x*(1 + z)) - 
       (64*Lmu2m2*H[-1, -1, z])/(x*(1 + z)) - 
       (328*x*H[-1, -1, z])/(3*(1 + z)) - 
       (64*Lmu2m2*x*H[-1, -1, z])/(1 + z) - 
       (1664*H[-1, -1, z])/(3*(1 + x)^2*(1 + z)) - 
       (512*Lmu2m2*H[-1, -1, z])/((1 + x)^2*(1 + z)) + 
       (1664*H[-1, -1, z])/(3*(1 + x)*(1 + z)) + 
       (512*Lmu2m2*H[-1, -1, z])/((1 + x)*(1 + z)) + 
       320*H[-1, x]*H[-1, -1, z] + (256*H[-1, x]*H[-1, -1, z])/(1 + x)^4 - 
       (512*H[-1, x]*H[-1, -1, z])/(1 + x)^3 + 
       (256*H[-1, x]*H[-1, -1, z])/(1 + x) + 
       (256*H[-1, x]*H[-1, -1, z])/(1 + y)^2 - 
       (384*H[-1, x]*H[-1, -1, z])/(1 + y) - 
       (192*H[-1, x]*H[-1, -1, z])/(x*(1 + y)) - 
       (192*x*H[-1, x]*H[-1, -1, z])/(1 + y) + 
       (512*H[-1, x]*H[-1, -1, z])/((1 + x)^2*(1 + y)) - 
       (512*H[-1, x]*H[-1, -1, z])/((1 + x)*(1 + y)) + 
       (512*z*H[-1, x]*H[-1, -1, z])/(1 + x)^4 - 
       (1024*z*H[-1, x]*H[-1, -1, z])/(1 + x)^3 + 
       (512*z*H[-1, x]*H[-1, -1, z])/(1 + x)^2 + 
       (256*z^2*H[-1, x]*H[-1, -1, z])/(1 + x)^4 - 
       (512*z^2*H[-1, x]*H[-1, -1, z])/(1 + x)^3 + 
       (256*z^2*H[-1, x]*H[-1, -1, z])/(1 + x)^2 + 
       (256*H[-1, x]*H[-1, -1, z])/(1 + z)^2 - 
       (192*H[-1, x]*H[-1, -1, z])/(1 + z) - 
       (32*H[-1, x]*H[-1, -1, z])/(x*(1 + z)) - 
       (32*x*H[-1, x]*H[-1, -1, z])/(1 + z) + 
       (512*H[-1, x]*H[-1, -1, z])/((1 + x)^2*(1 + z)) - 
       (512*H[-1, x]*H[-1, -1, z])/((1 + x)*(1 + z)) - 
       256*H[-1, y]*H[-1, -1, z] - (64*H[-1, y]*H[-1, -1, z])/(1 + x)^2 + 
       (64*H[-1, y]*H[-1, -1, z])/(1 + x) - 
       (256*H[-1, y]*H[-1, -1, z])/(1 + y)^2 + 
       (288*H[-1, y]*H[-1, -1, z])/(1 + y) + 
       (48*H[-1, y]*H[-1, -1, z])/(x*(1 + y)) + 
       (48*x*H[-1, y]*H[-1, -1, z])/(1 + y) + 
       (896*H[-1, y]*H[-1, -1, z])/((1 + x)^2*(1 + y)) - 
       (896*H[-1, y]*H[-1, -1, z])/((1 + x)*(1 + y)) - 
       (192*z*H[-1, y]*H[-1, -1, z])/(1 + x)^2 + 
       (192*z*H[-1, y]*H[-1, -1, z])/(1 + x) - 
       (768*H[-1, y]*H[-1, -1, z])/(1 + z)^2 + 
       (672*H[-1, y]*H[-1, -1, z])/(1 + z) + 
       (112*H[-1, y]*H[-1, -1, z])/(x*(1 + z)) + 
       (112*x*H[-1, y]*H[-1, -1, z])/(1 + z) + 
       (128*H[-1, y]*H[-1, -1, z])/((1 + x)^2*(1 + z)) - 
       (128*H[-1, y]*H[-1, -1, z])/((1 + x)*(1 + z)) - 
       120*H[0, x]*H[-1, -1, z] - (36*H[0, x]*H[-1, -1, z])/(1 - x) - 
       (128*H[0, x]*H[-1, -1, z])/(1 + x)^4 + 
       (288*H[0, x]*H[-1, -1, z])/(1 + x)^3 - 
       (48*H[0, x]*H[-1, -1, z])/(1 + x)^2 - 
       (156*H[0, x]*H[-1, -1, z])/(1 + x) + 
       (4*y*H[0, x]*H[-1, -1, z])/(1 - x) - 
       (4*y*H[0, x]*H[-1, -1, z])/(1 + x) - 
       (128*H[0, x]*H[-1, -1, z])/(1 + y)^2 + 
       (112*H[0, x]*H[-1, -1, z])/(1 + y) + 
       (128*H[0, x]*H[-1, -1, z])/((1 - x)*(1 + y)) + 
       (136*H[0, x]*H[-1, -1, z])/(x*(1 + y)) + 
       (56*x*H[0, x]*H[-1, -1, z])/(1 + y) - 
       (256*H[0, x]*H[-1, -1, z])/((1 + x)^2*(1 + y)) + 
       (288*H[0, x]*H[-1, -1, z])/((1 + x)*(1 + y)) - 
       (8*z*H[0, x]*H[-1, -1, z])/(1 - x) - 
       (256*z*H[0, x]*H[-1, -1, z])/(1 + x)^4 + 
       (544*z*H[0, x]*H[-1, -1, z])/(1 + x)^3 - 
       (304*z*H[0, x]*H[-1, -1, z])/(1 + x)^2 + 
       (24*z*H[0, x]*H[-1, -1, z])/(1 + x) - 
       (128*z^2*H[0, x]*H[-1, -1, z])/(1 + x)^4 + 
       (256*z^2*H[0, x]*H[-1, -1, z])/(1 + x)^3 - 
       (128*z^2*H[0, x]*H[-1, -1, z])/(1 + x)^2 - 
       (128*H[0, x]*H[-1, -1, z])/(1 + z)^2 + 
       (96*H[0, x]*H[-1, -1, z])/(1 + z) + 
       (16*H[0, x]*H[-1, -1, z])/(x*(1 + z)) + 
       (16*x*H[0, x]*H[-1, -1, z])/(1 + z) - 
       (256*H[0, x]*H[-1, -1, z])/((1 + x)^2*(1 + z)) + 
       (256*H[0, x]*H[-1, -1, z])/((1 + x)*(1 + z)) - 72*H[-1, 0, x] + 
       112*Lmu2m2*H[-1, 0, x] + (240*H[-1, 0, x])/(1 - x)^5 - 
       (600*H[-1, 0, x])/(1 - x)^4 + (460*H[-1, 0, x])/(1 - x)^3 - 
       (346*H[-1, 0, x])/(1 - x)^2 + (833*H[-1, 0, x])/(3*(1 - x)) - 
       (52*Lmu2m2*H[-1, 0, x])/(1 - x) - (32*H[-1, 0, x])/(1 + x)^5 - 
       (64*Lmu2m2*H[-1, 0, x])/(1 + x)^5 + (80*H[-1, 0, x])/(1 + x)^4 + 
       (160*Lmu2m2*H[-1, 0, x])/(1 + x)^4 + 
       (208*H[-1, 0, x])/(3*(1 + x)^3) + (48*Lmu2m2*H[-1, 0, x])/(1 + x)^3 - 
       (152*H[-1, 0, x])/(1 + x)^2 - (232*Lmu2m2*H[-1, 0, x])/(1 + x)^2 - 
       (61*H[-1, 0, x])/(1 + x) + (44*Lmu2m2*H[-1, 0, x])/(1 + x) - 
       16*y*H[-1, 0, x] - 4*Lmu2m2*y*H[-1, 0, x] - 
       (96*y*H[-1, 0, x])/(1 - x)^5 + (240*y*H[-1, 0, x])/(1 - x)^4 - 
       (232*y*H[-1, 0, x])/(1 - x)^3 + (108*y*H[-1, 0, x])/(1 - x)^2 - 
       (2*y*H[-1, 0, x])/(1 - x) + (4*Lmu2m2*y*H[-1, 0, x])/(1 - x) + 
       (14*y*H[-1, 0, x])/(1 + x) + (4*Lmu2m2*y*H[-1, 0, x])/(1 + x) + 
       (48*y^2*H[-1, 0, x])/(1 - x)^5 - (120*y^2*H[-1, 0, x])/(1 - x)^4 + 
       (92*y^2*H[-1, 0, x])/(1 - x)^3 - (18*y^2*H[-1, 0, x])/(1 - x)^2 - 
       (9*y^2*H[-1, 0, x])/(1 - x) - (2*Lmu2m2*y^2*H[-1, 0, x])/(1 - x) + 
       (7*y^2*H[-1, 0, x])/(1 + x) + (2*Lmu2m2*y^2*H[-1, 0, x])/(1 + x) + 
       (64*Lmu2m2*H[-1, 0, x])/(1 + y)^2 + 
       (64*Lmu2m2*H[-1, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*Lmu2m2*H[-1, 0, x])/((1 + x)*(1 + y)^2) + 
       (32*H[-1, 0, x])/(3*(1 + y)) - (224*Lmu2m2*H[-1, 0, x])/(1 + y) - 
       (192*H[-1, 0, x])/((1 - x)^5*(1 + y)) + 
       (480*H[-1, 0, x])/((1 - x)^4*(1 + y)) - 
       (368*H[-1, 0, x])/((1 - x)^3*(1 + y)) + 
       (328*H[-1, 0, x])/((1 - x)^2*(1 + y)) - 
       (688*H[-1, 0, x])/(3*(1 - x)*(1 + y)) + 
       (220*H[-1, 0, x])/(3*x*(1 + y)) - 
       (16*Lmu2m2*H[-1, 0, x])/(x*(1 + y)) - (4*x*H[-1, 0, x])/(3*(1 + y)) - 
       (48*Lmu2m2*x*H[-1, 0, x])/(1 + y) + 
       (1088*H[-1, 0, x])/(3*(1 + x)^3*(1 + y)) - 
       (544*H[-1, 0, x])/((1 + x)^2*(1 + y)) - 
       (256*Lmu2m2*H[-1, 0, x])/((1 + x)^2*(1 + y)) + 
       (1336*H[-1, 0, x])/(3*(1 + x)*(1 + y)) + 
       (320*Lmu2m2*H[-1, 0, x])/((1 + x)*(1 + y)) + 16*z*H[-1, 0, x] + 
       4*Lmu2m2*z*H[-1, 0, x] - (8*z*H[-1, 0, x])/(1 - x) + 
       (4*Lmu2m2*z*H[-1, 0, x])/(1 - x) - (64*z*H[-1, 0, x])/(1 + x)^5 - 
       (128*Lmu2m2*z*H[-1, 0, x])/(1 + x)^5 + 
       (160*z*H[-1, 0, x])/(1 + x)^4 + 
       (320*Lmu2m2*z*H[-1, 0, x])/(1 + x)^4 - 
       (192*z*H[-1, 0, x])/(1 + x)^3 - 
       (352*Lmu2m2*z*H[-1, 0, x])/(1 + x)^3 + 
       (128*z*H[-1, 0, x])/(1 + x)^2 + 
       (208*Lmu2m2*z*H[-1, 0, x])/(1 + x)^2 - (56*z*H[-1, 0, x])/(1 + x) - 
       (60*Lmu2m2*z*H[-1, 0, x])/(1 + x) + (4*z^2*H[-1, 0, x])/(1 - x) - 
       (2*Lmu2m2*z^2*H[-1, 0, x])/(1 - x) - (32*z^2*H[-1, 0, x])/(1 + x)^5 - 
       (64*Lmu2m2*z^2*H[-1, 0, x])/(1 + x)^5 + 
       (80*z^2*H[-1, 0, x])/(1 + x)^4 + 
       (160*Lmu2m2*z^2*H[-1, 0, x])/(1 + x)^4 - 
       (80*z^2*H[-1, 0, x])/(1 + x)^3 - 
       (144*Lmu2m2*z^2*H[-1, 0, x])/(1 + x)^3 + 
       (40*z^2*H[-1, 0, x])/(1 + x)^2 + 
       (56*Lmu2m2*z^2*H[-1, 0, x])/(1 + x)^2 - 
       (12*z^2*H[-1, 0, x])/(1 + x) - (6*Lmu2m2*z^2*H[-1, 0, x])/(1 + x) + 
       (64*Lmu2m2*H[-1, 0, x])/(1 + z)^2 + 
       (64*Lmu2m2*H[-1, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*Lmu2m2*H[-1, 0, x])/((1 + x)*(1 + z)^2) + 
       (32*H[-1, 0, x])/(3*(1 + z)) - (224*Lmu2m2*H[-1, 0, x])/(1 + z) - 
       (192*H[-1, 0, x])/((1 - x)^5*(1 + z)) + 
       (480*H[-1, 0, x])/((1 - x)^4*(1 + z)) - 
       (368*H[-1, 0, x])/((1 - x)^3*(1 + z)) + 
       (328*H[-1, 0, x])/((1 - x)^2*(1 + z)) - 
       (688*H[-1, 0, x])/(3*(1 - x)*(1 + z)) + 
       (220*H[-1, 0, x])/(3*x*(1 + z)) - 
       (16*Lmu2m2*H[-1, 0, x])/(x*(1 + z)) - (4*x*H[-1, 0, x])/(3*(1 + z)) - 
       (48*Lmu2m2*x*H[-1, 0, x])/(1 + z) + 
       (1088*H[-1, 0, x])/(3*(1 + x)^3*(1 + z)) - 
       (544*H[-1, 0, x])/((1 + x)^2*(1 + z)) - 
       (256*Lmu2m2*H[-1, 0, x])/((1 + x)^2*(1 + z)) + 
       (1336*H[-1, 0, x])/(3*(1 + x)*(1 + z)) + 
       (320*Lmu2m2*H[-1, 0, x])/((1 + x)*(1 + z)) + 
       96*H[-1, y]*H[-1, 0, x] + (62*H[-1, y]*H[-1, 0, x])/(1 - x) + 
       (32*H[-1, y]*H[-1, 0, x])/(1 + x)^5 - 
       (80*H[-1, y]*H[-1, 0, x])/(1 + x)^4 + 
       (104*H[-1, y]*H[-1, 0, x])/(1 + x)^3 + 
       (180*H[-1, y]*H[-1, 0, x])/(1 + x)^2 - 
       (106*H[-1, y]*H[-1, 0, x])/(1 + x) - 
       (12*y*H[-1, y]*H[-1, 0, x])/(1 - x) + 
       (12*y*H[-1, y]*H[-1, 0, x])/(1 + x) - 
       (384*H[-1, y]*H[-1, 0, x])/(1 + y)^2 - 
       (128*H[-1, y]*H[-1, 0, x])/((1 - x)*(1 + y)^2) - 
       (128*H[-1, y]*H[-1, 0, x])/((1 + x)*(1 + y)^2) + 
       (352*H[-1, y]*H[-1, 0, x])/(1 + y) + 
       (16*H[-1, y]*H[-1, 0, x])/((1 - x)*(1 + y)) + 
       (64*H[-1, y]*H[-1, 0, x])/(x*(1 + y)) + 
       (64*x*H[-1, y]*H[-1, 0, x])/(1 + y) + 
       (192*H[-1, y]*H[-1, 0, x])/((1 + x)^3*(1 + y)) + 
       (224*H[-1, y]*H[-1, 0, x])/((1 + x)^2*(1 + y)) - 
       (368*H[-1, y]*H[-1, 0, x])/((1 + x)*(1 + y)) - 
       (20*z*H[-1, y]*H[-1, 0, x])/(1 - x) + 
       (64*z*H[-1, y]*H[-1, 0, x])/(1 + x)^5 - 
       (160*z*H[-1, y]*H[-1, 0, x])/(1 + x)^4 + 
       (240*z*H[-1, y]*H[-1, 0, x])/(1 + x)^3 + 
       (56*z*H[-1, y]*H[-1, 0, x])/(1 + x)^2 - 
       (180*z*H[-1, y]*H[-1, 0, x])/(1 + x) + 
       (2*z^2*H[-1, y]*H[-1, 0, x])/(1 - x) + 
       (32*z^2*H[-1, y]*H[-1, 0, x])/(1 + x)^5 - 
       (80*z^2*H[-1, y]*H[-1, 0, x])/(1 + x)^4 + 
       (72*z^2*H[-1, y]*H[-1, 0, x])/(1 + x)^3 - 
       (28*z^2*H[-1, y]*H[-1, 0, x])/(1 + x)^2 + 
       (2*z^2*H[-1, y]*H[-1, 0, x])/(1 + x) - 
       (192*H[-1, y]*H[-1, 0, x])/(1 + z)^2 - 
       (64*H[-1, y]*H[-1, 0, x])/((1 - x)*(1 + z)^2) - 
       (64*H[-1, y]*H[-1, 0, x])/((1 + x)*(1 + z)^2) - 
       (208*H[-1, y]*H[-1, 0, x])/(1 + z) + 
       (16*H[-1, y]*H[-1, 0, x])/((1 - x)*(1 + z)) - 
       (72*H[-1, y]*H[-1, 0, x])/(x*(1 + z)) - 
       (88*x*H[-1, y]*H[-1, 0, x])/(1 + z) + 
       (192*H[-1, y]*H[-1, 0, x])/((1 + x)^3*(1 + z)) + 
       (224*H[-1, y]*H[-1, 0, x])/((1 + x)^2*(1 + z)) - 
       (208*H[-1, y]*H[-1, 0, x])/((1 + x)*(1 + z)) + 
       56*H[-1, z]*H[-1, 0, x] + (6*H[-1, z]*H[-1, 0, x])/(1 - x) + 
       (32*H[-1, z]*H[-1, 0, x])/(1 + x)^5 - 
       (80*H[-1, z]*H[-1, 0, x])/(1 + x)^4 - 
       (24*H[-1, z]*H[-1, 0, x])/(1 + x)^3 - 
       (140*H[-1, z]*H[-1, 0, x])/(1 + x)^2 + 
       (222*H[-1, z]*H[-1, 0, x])/(1 + x) + 
       (12*y*H[-1, z]*H[-1, 0, x])/(1 - x) - 
       (12*y*H[-1, z]*H[-1, 0, x])/(1 + x) + 
       (320*H[-1, z]*H[-1, 0, x])/(1 + y)^2 - 
       (64*H[-1, z]*H[-1, 0, x])/((1 - x)*(1 + y)^2) - 
       (64*H[-1, z]*H[-1, 0, x])/((1 + x)*(1 + y)^2) - 
       (592*H[-1, z]*H[-1, 0, x])/(1 + y) + 
       (16*H[-1, z]*H[-1, 0, x])/((1 - x)*(1 + y)) - 
       (136*H[-1, z]*H[-1, 0, x])/(x*(1 + y)) - 
       (152*x*H[-1, z]*H[-1, 0, x])/(1 + y) + 
       (192*H[-1, z]*H[-1, 0, x])/((1 + x)^3*(1 + y)) - 
       (288*H[-1, z]*H[-1, 0, x])/((1 + x)^2*(1 + y)) + 
       (304*H[-1, z]*H[-1, 0, x])/((1 + x)*(1 + y)) + 
       (12*z*H[-1, z]*H[-1, 0, x])/(1 - x) + 
       (64*z*H[-1, z]*H[-1, 0, x])/(1 + x)^5 - 
       (160*z*H[-1, z]*H[-1, 0, x])/(1 + x)^4 + 
       (112*z*H[-1, z]*H[-1, 0, x])/(1 + x)^3 - 
       (264*z*H[-1, z]*H[-1, 0, x])/(1 + x)^2 + 
       (236*z*H[-1, z]*H[-1, 0, x])/(1 + x) + 
       (2*z^2*H[-1, z]*H[-1, 0, x])/(1 - x) + 
       (32*z^2*H[-1, z]*H[-1, 0, x])/(1 + x)^5 - 
       (80*z^2*H[-1, z]*H[-1, 0, x])/(1 + x)^4 + 
       (72*z^2*H[-1, z]*H[-1, 0, x])/(1 + x)^3 - 
       (28*z^2*H[-1, z]*H[-1, 0, x])/(1 + x)^2 + 
       (2*z^2*H[-1, z]*H[-1, 0, x])/(1 + x) + 
       (128*H[-1, z]*H[-1, 0, x])/(1 + z)^2 - 
       (128*H[-1, z]*H[-1, 0, x])/((1 - x)*(1 + z)^2) - 
       (128*H[-1, z]*H[-1, 0, x])/((1 + x)*(1 + z)^2) - 
       (32*H[-1, z]*H[-1, 0, x])/(1 + z) + 
       (16*H[-1, z]*H[-1, 0, x])/((1 - x)*(1 + z)) + 
       (192*H[-1, z]*H[-1, 0, x])/((1 + x)^3*(1 + z)) - 
       (288*H[-1, z]*H[-1, 0, x])/((1 + x)^2*(1 + z)) + 
       (144*H[-1, z]*H[-1, 0, x])/((1 + x)*(1 + z)) - 
       32*H[-1, z]*H[-1, 0, y] - (128*H[-1, z]*H[-1, 0, y])/(1 + y)^2 + 
       (96*H[-1, z]*H[-1, 0, y])/(1 + y) + 
       (16*H[-1, z]*H[-1, 0, y])/(x*(1 + y)) + 
       (16*x*H[-1, z]*H[-1, 0, y])/(1 + y) + 
       (128*H[-1, z]*H[-1, 0, y])/((1 + x)^2*(1 + y)) - 
       (128*H[-1, z]*H[-1, 0, y])/((1 + x)*(1 + y)) - 
       (128*H[-1, z]*H[-1, 0, y])/(1 + z)^2 + 
       (96*H[-1, z]*H[-1, 0, y])/(1 + z) + 
       (16*H[-1, z]*H[-1, 0, y])/(x*(1 + z)) + 
       (16*x*H[-1, z]*H[-1, 0, y])/(1 + z) + 
       (128*H[-1, z]*H[-1, 0, y])/((1 + x)^2*(1 + z)) - 
       (128*H[-1, z]*H[-1, 0, y])/((1 + x)*(1 + z)) - 
       8*H[0, x]*H[-1, 0, y] + (4*H[0, x]*H[-1, 0, y])/(1 - x) - 
       (32*H[0, x]*H[-1, 0, y])/(1 + x)^3 + 
       (48*H[0, x]*H[-1, 0, y])/(1 + x)^2 - 
       (4*H[0, x]*H[-1, 0, y])/(1 + x) + (4*y*H[0, x]*H[-1, 0, y])/(1 - x) - 
       (4*y*H[0, x]*H[-1, 0, y])/(1 + x) + 
       (16*H[0, x]*H[-1, 0, y])/((1 - x)*(1 + y)) - 
       (64*H[0, x]*H[-1, 0, y])/((1 + x)^3*(1 + y)) + 
       (96*H[0, x]*H[-1, 0, y])/((1 + x)^2*(1 + y)) - 
       (48*H[0, x]*H[-1, 0, y])/((1 + x)*(1 + y)) + 
       (64*H[0, x]*H[-1, 0, y])/(1 + z) - 
       (48*H[0, x]*H[-1, 0, y])/((1 - x)*(1 + z)) - 
       (16*H[0, x]*H[-1, 0, y])/(x*(1 + z)) + 
       (16*x*H[0, x]*H[-1, 0, y])/(1 + z) - 
       (64*H[0, x]*H[-1, 0, y])/((1 + x)^3*(1 + z)) + 
       (96*H[0, x]*H[-1, 0, y])/((1 + x)^2*(1 + z)) - 
       (112*H[0, x]*H[-1, 0, y])/((1 + x)*(1 + z)) - 
       16*H[0, x]*H[-1, 0, z] + (12*H[0, x]*H[-1, 0, z])/(1 - x) - 
       (32*H[0, x]*H[-1, 0, z])/(1 + x)^3 + 
       (48*H[0, x]*H[-1, 0, z])/(1 + x)^2 + 
       (4*H[0, x]*H[-1, 0, z])/(1 + x) - (4*y*H[0, x]*H[-1, 0, z])/(1 - x) + 
       (4*y*H[0, x]*H[-1, 0, z])/(1 + x) + 
       (64*H[0, x]*H[-1, 0, z])/(1 + y) - 
       (48*H[0, x]*H[-1, 0, z])/((1 - x)*(1 + y)) - 
       (16*H[0, x]*H[-1, 0, z])/(x*(1 + y)) + 
       (16*x*H[0, x]*H[-1, 0, z])/(1 + y) - 
       (64*H[0, x]*H[-1, 0, z])/((1 + x)^3*(1 + y)) + 
       (96*H[0, x]*H[-1, 0, z])/((1 + x)^2*(1 + y)) - 
       (112*H[0, x]*H[-1, 0, z])/((1 + x)*(1 + y)) + 
       (16*H[0, x]*H[-1, 0, z])/((1 - x)*(1 + z)) - 
       (64*H[0, x]*H[-1, 0, z])/((1 + x)^3*(1 + z)) + 
       (96*H[0, x]*H[-1, 0, z])/((1 + x)^2*(1 + z)) - 
       (48*H[0, x]*H[-1, 0, z])/((1 + x)*(1 + z)) - 120*H[0, -1, x] + 
       64*Lmu2m2*H[0, -1, x] + (480*H[0, -1, x])/(1 - x)^5 - 
       (1200*H[0, -1, x])/(1 - x)^4 + (968*H[0, -1, x])/(1 - x)^3 - 
       (508*H[0, -1, x])/(1 - x)^2 + (290*H[0, -1, x])/(1 - x) - 
       (20*Lmu2m2*H[0, -1, x])/(1 - x) - (64*H[0, -1, x])/(1 + x)^5 - 
       (64*Lmu2m2*H[0, -1, x])/(1 + x)^5 + (160*H[0, -1, x])/(1 + x)^4 + 
       (160*Lmu2m2*H[0, -1, x])/(1 + x)^4 - (96*H[0, -1, x])/(1 + x)^3 - 
       (80*Lmu2m2*H[0, -1, x])/(1 + x)^3 + (16*H[0, -1, x])/(1 + x)^2 - 
       (40*Lmu2m2*H[0, -1, x])/(1 + x)^2 - (14*H[0, -1, x])/(1 + x) + 
       (44*Lmu2m2*H[0, -1, x])/(1 + x) - 4*y*H[0, -1, x] - 
       4*Lmu2m2*y*H[0, -1, x] - (192*y*H[0, -1, x])/(1 - x)^5 + 
       (480*y*H[0, -1, x])/(1 - x)^4 - (432*y*H[0, -1, x])/(1 - x)^3 + 
       (168*y*H[0, -1, x])/(1 - x)^2 - (4*y*H[0, -1, x])/(1 - x) + 
       (4*Lmu2m2*y*H[0, -1, x])/(1 - x) - (64*y*H[0, -1, x])/(1 + x)^5 + 
       (160*y*H[0, -1, x])/(1 + x)^4 - (176*y*H[0, -1, x])/(1 + x)^3 + 
       (104*y*H[0, -1, x])/(1 + x)^2 - (36*y*H[0, -1, x])/(1 + x) + 
       (4*Lmu2m2*y*H[0, -1, x])/(1 + x) + (96*y^2*H[0, -1, x])/(1 - x)^5 - 
       (240*y^2*H[0, -1, x])/(1 - x)^4 + (168*y^2*H[0, -1, x])/(1 - x)^3 - 
       (12*y^2*H[0, -1, x])/(1 - x)^2 - (10*y^2*H[0, -1, x])/(1 - x) - 
       (2*Lmu2m2*y^2*H[0, -1, x])/(1 - x) - (32*y^2*H[0, -1, x])/(1 + x)^5 + 
       (80*y^2*H[0, -1, x])/(1 + x)^4 - (72*y^2*H[0, -1, x])/(1 + x)^3 + 
       (28*y^2*H[0, -1, x])/(1 + x)^2 - (6*y^2*H[0, -1, x])/(1 + x) + 
       (2*Lmu2m2*y^2*H[0, -1, x])/(1 + x) + 
       (64*Lmu2m2*H[0, -1, x])/(1 + y)^2 + 
       (64*Lmu2m2*H[0, -1, x])/((1 - x)*(1 + y)^2) + 
       (64*Lmu2m2*H[0, -1, x])/((1 + x)*(1 + y)^2) + 
       (120*H[0, -1, x])/(1 + y) - (96*Lmu2m2*H[0, -1, x])/(1 + y) - 
       (384*H[0, -1, x])/((1 - x)^5*(1 + y)) + 
       (960*H[0, -1, x])/((1 - x)^4*(1 + y)) - 
       (800*H[0, -1, x])/((1 - x)^3*(1 + y)) + 
       (496*H[0, -1, x])/((1 - x)^2*(1 + y)) - 
       (224*H[0, -1, x])/((1 - x)*(1 + y)) - 
       (64*Lmu2m2*H[0, -1, x])/((1 - x)*(1 + y)) + 
       (48*H[0, -1, x])/(x*(1 + y)) - (48*Lmu2m2*H[0, -1, x])/(x*(1 + y)) + 
       (24*x*H[0, -1, x])/(1 + y) - (16*Lmu2m2*x*H[0, -1, x])/(1 + y) - 
       (256*Lmu2m2*H[0, -1, x])/((1 + x)^3*(1 + y)) + 
       (128*Lmu2m2*H[0, -1, x])/((1 + x)^2*(1 + y)) + 
       (16*H[0, -1, x])/((1 + x)*(1 + y)) + 4*z*H[0, -1, x] + 
       4*Lmu2m2*z*H[0, -1, x] - (8*z*H[0, -1, x])/(1 - x) + 
       (4*Lmu2m2*z*H[0, -1, x])/(1 - x) - (64*z*H[0, -1, x])/(1 + x)^5 - 
       (128*Lmu2m2*z*H[0, -1, x])/(1 + x)^5 + 
       (160*z*H[0, -1, x])/(1 + x)^4 + 
       (320*Lmu2m2*z*H[0, -1, x])/(1 + x)^4 - 
       (144*z*H[0, -1, x])/(1 + x)^3 - 
       (352*Lmu2m2*z*H[0, -1, x])/(1 + x)^3 + (56*z*H[0, -1, x])/(1 + x)^2 + 
       (208*Lmu2m2*z*H[0, -1, x])/(1 + x)^2 - (8*z*H[0, -1, x])/(1 + x) - 
       (60*Lmu2m2*z*H[0, -1, x])/(1 + x) + (4*z^2*H[0, -1, x])/(1 - x) - 
       (2*Lmu2m2*z^2*H[0, -1, x])/(1 - x) - (32*z^2*H[0, -1, x])/(1 + x)^5 - 
       (64*Lmu2m2*z^2*H[0, -1, x])/(1 + x)^5 + 
       (80*z^2*H[0, -1, x])/(1 + x)^4 + 
       (160*Lmu2m2*z^2*H[0, -1, x])/(1 + x)^4 - 
       (56*z^2*H[0, -1, x])/(1 + x)^3 - 
       (144*Lmu2m2*z^2*H[0, -1, x])/(1 + x)^3 + 
       (4*z^2*H[0, -1, x])/(1 + x)^2 + 
       (56*Lmu2m2*z^2*H[0, -1, x])/(1 + x)^2 - 
       (6*Lmu2m2*z^2*H[0, -1, x])/(1 + x) + 
       (64*Lmu2m2*H[0, -1, x])/(1 + z)^2 + 
       (64*Lmu2m2*H[0, -1, x])/((1 - x)*(1 + z)^2) + 
       (64*Lmu2m2*H[0, -1, x])/((1 + x)*(1 + z)^2) + 
       (120*H[0, -1, x])/(1 + z) - (96*Lmu2m2*H[0, -1, x])/(1 + z) - 
       (384*H[0, -1, x])/((1 - x)^5*(1 + z)) + 
       (960*H[0, -1, x])/((1 - x)^4*(1 + z)) - 
       (800*H[0, -1, x])/((1 - x)^3*(1 + z)) + 
       (496*H[0, -1, x])/((1 - x)^2*(1 + z)) - 
       (224*H[0, -1, x])/((1 - x)*(1 + z)) - 
       (64*Lmu2m2*H[0, -1, x])/((1 - x)*(1 + z)) + 
       (48*H[0, -1, x])/(x*(1 + z)) - (48*Lmu2m2*H[0, -1, x])/(x*(1 + z)) + 
       (24*x*H[0, -1, x])/(1 + z) - (16*Lmu2m2*x*H[0, -1, x])/(1 + z) - 
       (256*Lmu2m2*H[0, -1, x])/((1 + x)^3*(1 + z)) + 
       (128*Lmu2m2*H[0, -1, x])/((1 + x)^2*(1 + z)) + 
       (16*H[0, -1, x])/((1 + x)*(1 + z)) + 80*H[-1, y]*H[0, -1, x] - 
       (64*H[-1, y]*H[0, -1, x])/(1 - x)^3 + 
       (96*H[-1, y]*H[0, -1, x])/(1 - x)^2 + 
       (58*H[-1, y]*H[0, -1, x])/(1 - x) + 
       (32*H[-1, y]*H[0, -1, x])/(1 + x)^5 - 
       (80*H[-1, y]*H[0, -1, x])/(1 + x)^4 + 
       (200*H[-1, y]*H[0, -1, x])/(1 + x)^3 + 
       (36*H[-1, y]*H[0, -1, x])/(1 + x)^2 - 
       (54*H[-1, y]*H[0, -1, x])/(1 + x) - 
       (64*y*H[-1, y]*H[0, -1, x])/(1 - x)^3 + 
       (96*y*H[-1, y]*H[0, -1, x])/(1 - x)^2 - 
       (32*y*H[-1, y]*H[0, -1, x])/(1 + x) - 
       (384*H[-1, y]*H[0, -1, x])/(1 + y)^2 - 
       (128*H[-1, y]*H[0, -1, x])/((1 - x)*(1 + y)^2) - 
       (128*H[-1, y]*H[0, -1, x])/((1 + x)*(1 + y)^2) + 
       (288*H[-1, y]*H[0, -1, x])/(1 + y) + 
       (80*H[-1, y]*H[0, -1, x])/((1 - x)*(1 + y)) + 
       (80*H[-1, y]*H[0, -1, x])/(x*(1 + y)) + 
       (48*x*H[-1, y]*H[0, -1, x])/(1 + y) + 
       (192*H[-1, y]*H[0, -1, x])/((1 + x)^3*(1 + y)) + 
       (224*H[-1, y]*H[0, -1, x])/((1 + x)^2*(1 + y)) - 
       (304*H[-1, y]*H[0, -1, x])/((1 + x)*(1 + y)) - 
       (20*z*H[-1, y]*H[0, -1, x])/(1 - x) + 
       (64*z*H[-1, y]*H[0, -1, x])/(1 + x)^5 - 
       (160*z*H[-1, y]*H[0, -1, x])/(1 + x)^4 + 
       (304*z*H[-1, y]*H[0, -1, x])/(1 + x)^3 - 
       (40*z*H[-1, y]*H[0, -1, x])/(1 + x)^2 - 
       (148*z*H[-1, y]*H[0, -1, x])/(1 + x) + 
       (2*z^2*H[-1, y]*H[0, -1, x])/(1 - x) + 
       (32*z^2*H[-1, y]*H[0, -1, x])/(1 + x)^5 - 
       (80*z^2*H[-1, y]*H[0, -1, x])/(1 + x)^4 + 
       (72*z^2*H[-1, y]*H[0, -1, x])/(1 + x)^3 - 
       (28*z^2*H[-1, y]*H[0, -1, x])/(1 + x)^2 + 
       (2*z^2*H[-1, y]*H[0, -1, x])/(1 + x) - 
       (256*H[-1, y]*H[0, -1, x])/(1 + z)^2 - 
       (96*H[-1, y]*H[0, -1, x])/(1 + z) + 
       (256*H[-1, y]*H[0, -1, x])/((1 - x)^3*(1 + z)) - 
       (384*H[-1, y]*H[0, -1, x])/((1 - x)^2*(1 + z)) - 
       (48*H[-1, y]*H[0, -1, x])/((1 - x)*(1 + z)) - 
       (112*H[-1, y]*H[0, -1, x])/(x*(1 + z)) - 
       (48*x*H[-1, y]*H[0, -1, x])/(1 + z) + 
       (192*H[-1, y]*H[0, -1, x])/((1 + x)^3*(1 + z)) + 
       (224*H[-1, y]*H[0, -1, x])/((1 + x)^2*(1 + z)) - 
       (240*H[-1, y]*H[0, -1, x])/((1 + x)*(1 + z)) + 
       16*H[-1, z]*H[0, -1, x] - (192*H[-1, z]*H[0, -1, x])/(1 - x)^3 + 
       (288*H[-1, z]*H[0, -1, x])/(1 - x)^2 - 
       (38*H[-1, z]*H[0, -1, x])/(1 - x) + 
       (32*H[-1, z]*H[0, -1, x])/(1 + x)^5 - 
       (80*H[-1, z]*H[0, -1, x])/(1 + x)^4 - 
       (56*H[-1, z]*H[0, -1, x])/(1 + x)^3 - 
       (92*H[-1, z]*H[0, -1, x])/(1 + x)^2 + 
       (234*H[-1, z]*H[0, -1, x])/(1 + x) + 
       (64*y*H[-1, z]*H[0, -1, x])/(1 - x)^3 - 
       (96*y*H[-1, z]*H[0, -1, x])/(1 - x)^2 + 
       (32*y*H[-1, z]*H[0, -1, x])/(1 + x) + 
       (256*H[-1, z]*H[0, -1, x])/(1 + y)^2 - 
       (480*H[-1, z]*H[0, -1, x])/(1 + y) + 
       (256*H[-1, z]*H[0, -1, x])/((1 - x)^3*(1 + y)) - 
       (384*H[-1, z]*H[0, -1, x])/((1 - x)^2*(1 + y)) - 
       (48*H[-1, z]*H[0, -1, x])/((1 - x)*(1 + y)) - 
       (176*H[-1, z]*H[0, -1, x])/(x*(1 + y)) - 
       (112*x*H[-1, z]*H[0, -1, x])/(1 + y) + 
       (192*H[-1, z]*H[0, -1, x])/((1 + x)^3*(1 + y)) - 
       (288*H[-1, z]*H[0, -1, x])/((1 + x)^2*(1 + y)) + 
       (272*H[-1, z]*H[0, -1, x])/((1 + x)*(1 + y)) + 
       (12*z*H[-1, z]*H[0, -1, x])/(1 - x) + 
       (64*z*H[-1, z]*H[0, -1, x])/(1 + x)^5 - 
       (160*z*H[-1, z]*H[0, -1, x])/(1 + x)^4 + 
       (48*z*H[-1, z]*H[0, -1, x])/(1 + x)^3 - 
       (168*z*H[-1, z]*H[0, -1, x])/(1 + x)^2 + 
       (204*z*H[-1, z]*H[0, -1, x])/(1 + x) + 
       (2*z^2*H[-1, z]*H[0, -1, x])/(1 - x) + 
       (32*z^2*H[-1, z]*H[0, -1, x])/(1 + x)^5 - 
       (80*z^2*H[-1, z]*H[0, -1, x])/(1 + x)^4 + 
       (72*z^2*H[-1, z]*H[0, -1, x])/(1 + x)^3 - 
       (28*z^2*H[-1, z]*H[0, -1, x])/(1 + x)^2 + 
       (2*z^2*H[-1, z]*H[0, -1, x])/(1 + x) + 
       (128*H[-1, z]*H[0, -1, x])/(1 + z)^2 - 
       (128*H[-1, z]*H[0, -1, x])/((1 - x)*(1 + z)^2) - 
       (128*H[-1, z]*H[0, -1, x])/((1 + x)*(1 + z)^2) - 
       (96*H[-1, z]*H[0, -1, x])/(1 + z) + 
       (80*H[-1, z]*H[0, -1, x])/((1 - x)*(1 + z)) + 
       (16*H[-1, z]*H[0, -1, x])/(x*(1 + z)) - 
       (16*x*H[-1, z]*H[0, -1, x])/(1 + z) + 
       (192*H[-1, z]*H[0, -1, x])/((1 + x)^3*(1 + z)) - 
       (288*H[-1, z]*H[0, -1, x])/((1 + x)^2*(1 + z)) + 
       (208*H[-1, z]*H[0, -1, x])/((1 + x)*(1 + z)) - (172*H[0, -1, y])/3 - 
       32*Lmu2m2*H[0, -1, y] - (4*H[0, -1, y])/(1 + x)^2 - 
       (48*Lmu2m2*H[0, -1, y])/(1 + x)^2 + (4*H[0, -1, y])/(1 + x) + 
       (48*Lmu2m2*H[0, -1, y])/(1 + x) - (8*H[0, -1, y])/y^2 + 
       (4*H[0, -1, y])/((1 + x)^2*y^2) - (4*H[0, -1, y])/((1 + x)*y^2) + 
       (4*H[0, -1, y])/y + (4*H[0, -1, y])/((1 + x)^2*y) - 
       (4*H[0, -1, y])/((1 + x)*y) + (128*H[0, -1, y])/(3*(1 + y)^3) + 
       (64*Lmu2m2*H[0, -1, y])/(1 + y)^3 + 
       (64*H[0, -1, y])/(3*x*(1 + y)^3) + 
       (32*Lmu2m2*H[0, -1, y])/(x*(1 + y)^3) + 
       (64*x*H[0, -1, y])/(3*(1 + y)^3) + 
       (32*Lmu2m2*x*H[0, -1, y])/(1 + y)^3 - (96*H[0, -1, y])/(1 + y)^2 + 
       (16*H[0, -1, y])/(x*(1 + y)^2) + (16*x*H[0, -1, y])/(1 + y)^2 + 
       (200*H[0, -1, y])/(1 + y) + (96*Lmu2m2*H[0, -1, y])/(1 + y) + 
       (124*H[0, -1, y])/(3*x*(1 + y)) + 
       (32*Lmu2m2*H[0, -1, y])/(x*(1 + y)) + 
       (124*x*H[0, -1, y])/(3*(1 + y)) + (32*Lmu2m2*x*H[0, -1, y])/(1 + y) + 
       (640*H[0, -1, y])/(3*(1 + x)^2*(1 + y)) + 
       (128*Lmu2m2*H[0, -1, y])/((1 + x)^2*(1 + y)) - 
       (640*H[0, -1, y])/(3*(1 + x)*(1 + y)) - 
       (128*Lmu2m2*H[0, -1, y])/((1 + x)*(1 + y)) + 
       (68*z*H[0, -1, y])/(3*(1 + x)^2) + 
       (16*Lmu2m2*z*H[0, -1, y])/(1 + x)^2 - 
       (68*z*H[0, -1, y])/(3*(1 + x)) - (16*Lmu2m2*z*H[0, -1, y])/(1 + x) - 
       (8*z*H[0, -1, y])/y - (16*H[0, -1, y])/(x*(1 + z)) - 
       (16*x*H[0, -1, y])/(1 + z) + (64*H[0, -1, y])/((1 + x)^2*(1 + z)) - 
       (64*H[0, -1, y])/((1 + x)*(1 + z)) - (8*H[0, -1, y])/(y^2*(1 + z)) + 
       (24*H[0, -1, y])/(y*(1 + z)) - 24*H[-1, x]*H[0, -1, y] + 
       (24*H[-1, x]*H[0, -1, y])/(1 + x)^2 - 
       (24*H[-1, x]*H[0, -1, y])/(1 + x) - 
       (32*H[-1, x]*H[0, -1, y])/(1 + y)^3 - 
       (16*H[-1, x]*H[0, -1, y])/(x*(1 + y)^3) - 
       (16*x*H[-1, x]*H[0, -1, y])/(1 + y)^3 - 
       (8*H[-1, x]*H[0, -1, y])/(x*(1 + y)) - 
       (8*x*H[-1, x]*H[0, -1, y])/(1 + y) - 
       (64*H[-1, x]*H[0, -1, y])/((1 + x)^2*(1 + y)) + 
       (64*H[-1, x]*H[0, -1, y])/((1 + x)*(1 + y)) - 
       (8*z*H[-1, x]*H[0, -1, y])/(1 + x)^2 + 
       (8*z*H[-1, x]*H[0, -1, y])/(1 + x) + 
       (64*H[-1, x]*H[0, -1, y])/(1 + z) + 
       (32*H[-1, x]*H[0, -1, y])/(x*(1 + z)) + 
       (32*x*H[-1, x]*H[0, -1, y])/(1 + z) - 8*H[-1, z]*H[0, -1, y] - 
       (16*H[-1, z]*H[0, -1, y])/(1 + x)^2 + 
       (16*H[-1, z]*H[0, -1, y])/(1 + x) - 
       (48*H[-1, z]*H[0, -1, y])/(1 + y) - 
       (8*H[-1, z]*H[0, -1, y])/(x*(1 + y)) - 
       (8*x*H[-1, z]*H[0, -1, y])/(1 + y) - 
       (16*z*H[-1, z]*H[0, -1, y])/(1 + x)^2 + 
       (16*z*H[-1, z]*H[0, -1, y])/(1 + x) - 20*H[0, x]*H[0, -1, y] + 
       (20*H[0, x]*H[0, -1, y])/(1 - x) - 
       (12*H[0, x]*H[0, -1, y])/(1 + x)^2 + 
       (56*H[0, x]*H[0, -1, y])/(1 + x) + 
       (4*y*H[0, x]*H[0, -1, y])/(1 - x) - 
       (4*y*H[0, x]*H[0, -1, y])/(1 + x) + 
       (16*H[0, x]*H[0, -1, y])/(1 + y)^3 + 
       (8*H[0, x]*H[0, -1, y])/(x*(1 + y)^3) + 
       (8*x*H[0, x]*H[0, -1, y])/(1 + y)^3 + 
       (16*H[0, x]*H[0, -1, y])/((1 - x)*(1 + y)) + 
       (4*H[0, x]*H[0, -1, y])/(x*(1 + y)) + 
       (4*x*H[0, x]*H[0, -1, y])/(1 + y) - 
       (64*H[0, x]*H[0, -1, y])/((1 + x)^3*(1 + y)) + 
       (128*H[0, x]*H[0, -1, y])/((1 + x)^2*(1 + y)) - 
       (80*H[0, x]*H[0, -1, y])/((1 + x)*(1 + y)) - 
       (4*z*H[0, x]*H[0, -1, y])/(1 - x) + 
       (16*z*H[0, x]*H[0, -1, y])/(1 + x)^3 - 
       (20*z*H[0, x]*H[0, -1, y])/(1 + x)^2 + 
       (8*z*H[0, x]*H[0, -1, y])/(1 + x) + 
       (64*H[0, x]*H[0, -1, y])/(1 + z) - 
       (112*H[0, x]*H[0, -1, y])/((1 - x)*(1 + z)) - 
       (48*H[0, x]*H[0, -1, y])/(x*(1 + z)) + 
       (16*x*H[0, x]*H[0, -1, y])/(1 + z) - 
       (64*H[0, x]*H[0, -1, y])/((1 + x)^3*(1 + z)) + 
       (96*H[0, x]*H[0, -1, y])/((1 + x)^2*(1 + z)) - 
       (112*H[0, x]*H[0, -1, y])/((1 + x)*(1 + z)) - 80*H[0, -1, z] - 
       48*Lmu2m2*H[0, -1, z] - (148*H[0, -1, z])/(3*(1 + x)^2) - 
       (80*Lmu2m2*H[0, -1, z])/(1 + x)^2 + (148*H[0, -1, z])/(3*(1 + x)) + 
       (80*Lmu2m2*H[0, -1, z])/(1 + x) - (16*H[0, -1, z])/(x*(1 + y)) - 
       (16*x*H[0, -1, z])/(1 + y) + (64*H[0, -1, z])/((1 + x)^2*(1 + y)) - 
       (64*H[0, -1, z])/((1 + x)*(1 + y)) - (8*H[0, -1, z])/z^2 + 
       (4*H[0, -1, z])/((1 + x)^2*z^2) - (4*H[0, -1, z])/((1 + x)*z^2) - 
       (8*H[0, -1, z])/((1 + y)*z^2) + (4*H[0, -1, z])/z + 
       (4*H[0, -1, z])/((1 + x)^2*z) - (4*H[0, -1, z])/((1 + x)*z) - 
       (8*y*H[0, -1, z])/z + (24*H[0, -1, z])/((1 + y)*z) - 
       (68*z*H[0, -1, z])/(3*(1 + x)^2) - 
       (16*Lmu2m2*z*H[0, -1, z])/(1 + x)^2 + 
       (68*z*H[0, -1, z])/(3*(1 + x)) + (16*Lmu2m2*z*H[0, -1, z])/(1 + x) + 
       (128*H[0, -1, z])/(3*(1 + z)^3) + (64*Lmu2m2*H[0, -1, z])/(1 + z)^3 + 
       (64*H[0, -1, z])/(3*x*(1 + z)^3) + 
       (32*Lmu2m2*H[0, -1, z])/(x*(1 + z)^3) + 
       (64*x*H[0, -1, z])/(3*(1 + z)^3) + 
       (32*Lmu2m2*x*H[0, -1, z])/(1 + z)^3 - (96*H[0, -1, z])/(1 + z)^2 + 
       (16*H[0, -1, z])/(x*(1 + z)^2) + (16*x*H[0, -1, z])/(1 + z)^2 + 
       (200*H[0, -1, z])/(1 + z) + (96*Lmu2m2*H[0, -1, z])/(1 + z) + 
       (124*H[0, -1, z])/(3*x*(1 + z)) + 
       (32*Lmu2m2*H[0, -1, z])/(x*(1 + z)) + 
       (124*x*H[0, -1, z])/(3*(1 + z)) + (32*Lmu2m2*x*H[0, -1, z])/(1 + z) + 
       (640*H[0, -1, z])/(3*(1 + x)^2*(1 + z)) + 
       (128*Lmu2m2*H[0, -1, z])/((1 + x)^2*(1 + z)) - 
       (640*H[0, -1, z])/(3*(1 + x)*(1 + z)) - 
       (128*Lmu2m2*H[0, -1, z])/((1 + x)*(1 + z)) - 
       16*H[-1, x]*H[0, -1, z] + (40*H[-1, x]*H[0, -1, z])/(1 + x)^2 - 
       (40*H[-1, x]*H[0, -1, z])/(1 + x) + 
       (64*H[-1, x]*H[0, -1, z])/(1 + y) + 
       (32*H[-1, x]*H[0, -1, z])/(x*(1 + y)) + 
       (32*x*H[-1, x]*H[0, -1, z])/(1 + y) + 
       (8*z*H[-1, x]*H[0, -1, z])/(1 + x)^2 - 
       (8*z*H[-1, x]*H[0, -1, z])/(1 + x) - 
       (32*H[-1, x]*H[0, -1, z])/(1 + z)^3 - 
       (16*H[-1, x]*H[0, -1, z])/(x*(1 + z)^3) - 
       (16*x*H[-1, x]*H[0, -1, z])/(1 + z)^3 - 
       (8*H[-1, x]*H[0, -1, z])/(x*(1 + z)) - 
       (8*x*H[-1, x]*H[0, -1, z])/(1 + z) - 
       (64*H[-1, x]*H[0, -1, z])/((1 + x)^2*(1 + z)) + 
       (64*H[-1, x]*H[0, -1, z])/((1 + x)*(1 + z)) + 
       8*H[-1, y]*H[0, -1, z] + (16*H[-1, y]*H[0, -1, z])/(1 + x)^2 - 
       (16*H[-1, y]*H[0, -1, z])/(1 + x) + 
       (16*z*H[-1, y]*H[0, -1, z])/(1 + x)^2 - 
       (16*z*H[-1, y]*H[0, -1, z])/(1 + x) - 
       (48*H[-1, y]*H[0, -1, z])/(1 + z) - 
       (8*H[-1, y]*H[0, -1, z])/(x*(1 + z)) - 
       (8*x*H[-1, y]*H[0, -1, z])/(1 + z) - 16*H[0, x]*H[0, -1, z] + 
       (20*H[0, x]*H[0, -1, z])/(1 - x) - 
       (32*H[0, x]*H[0, -1, z])/(1 + x)^3 + 
       (28*H[0, x]*H[0, -1, z])/(1 + x)^2 + 
       (32*H[0, x]*H[0, -1, z])/(1 + x) - 
       (4*y*H[0, x]*H[0, -1, z])/(1 - x) + 
       (4*y*H[0, x]*H[0, -1, z])/(1 + x) + 
       (64*H[0, x]*H[0, -1, z])/(1 + y) - 
       (112*H[0, x]*H[0, -1, z])/((1 - x)*(1 + y)) - 
       (48*H[0, x]*H[0, -1, z])/(x*(1 + y)) + 
       (16*x*H[0, x]*H[0, -1, z])/(1 + y) - 
       (64*H[0, x]*H[0, -1, z])/((1 + x)^3*(1 + y)) + 
       (96*H[0, x]*H[0, -1, z])/((1 + x)^2*(1 + y)) - 
       (112*H[0, x]*H[0, -1, z])/((1 + x)*(1 + y)) + 
       (4*z*H[0, x]*H[0, -1, z])/(1 - x) - 
       (16*z*H[0, x]*H[0, -1, z])/(1 + x)^3 + 
       (20*z*H[0, x]*H[0, -1, z])/(1 + x)^2 - 
       (8*z*H[0, x]*H[0, -1, z])/(1 + x) + 
       (16*H[0, x]*H[0, -1, z])/(1 + z)^3 + 
       (8*H[0, x]*H[0, -1, z])/(x*(1 + z)^3) + 
       (8*x*H[0, x]*H[0, -1, z])/(1 + z)^3 + 
       (16*H[0, x]*H[0, -1, z])/((1 - x)*(1 + z)) + 
       (4*H[0, x]*H[0, -1, z])/(x*(1 + z)) + 
       (4*x*H[0, x]*H[0, -1, z])/(1 + z) - 
       (64*H[0, x]*H[0, -1, z])/((1 + x)^3*(1 + z)) + 
       (128*H[0, x]*H[0, -1, z])/((1 + x)^2*(1 + z)) - 
       (80*H[0, x]*H[0, -1, z])/((1 + x)*(1 + z)) + (212*H[0, 0, x])/3 - 
       80*Lmu2m2*H[0, 0, x] - (360*H[0, 0, x])/(1 - x)^5 + 
       (900*H[0, 0, x])/(1 - x)^4 - (714*H[0, 0, x])/(1 - x)^3 + 
       (275*H[0, 0, x])/(1 - x)^2 - (16*Lmu2m2*H[0, 0, x])/(1 - x)^2 - 
       (697*H[0, 0, x])/(6*(1 - x)) + (104*Lmu2m2*H[0, 0, x])/(1 - x) + 
       (416*H[0, 0, x])/(3*(1 + x)^5) + (128*Lmu2m2*H[0, 0, x])/(1 + x)^5 - 
       (944*H[0, 0, x])/(3*(1 + x)^4) - (320*Lmu2m2*H[0, 0, x])/(1 + x)^4 + 
       (164*H[0, 0, x])/(3*(1 + x)^3) + (96*Lmu2m2*H[0, 0, x])/(1 + x)^3 + 
       (70*H[0, 0, x])/(1 + x)^2 + (96*Lmu2m2*H[0, 0, x])/(1 + x)^2 + 
       (511*H[0, 0, x])/(6*(1 + x)) + (24*Lmu2m2*H[0, 0, x])/(1 + x) + 
       (58*y*H[0, 0, x])/3 + 12*Lmu2m2*y*H[0, 0, x] + 
       (144*y*H[0, 0, x])/(1 - x)^5 - (360*y*H[0, 0, x])/(1 - x)^4 + 
       (332*y*H[0, 0, x])/(1 - x)^3 - (138*y*H[0, 0, x])/(1 - x)^2 - 
       (13*y*H[0, 0, x])/(3*(1 - x)) - (12*Lmu2m2*y*H[0, 0, x])/(1 - x) + 
       (64*y*H[0, 0, x])/(1 + x)^4 - (128*y*H[0, 0, x])/(1 + x)^3 + 
       (96*y*H[0, 0, x])/(1 + x)^2 - (133*y*H[0, 0, x])/(3*(1 + x)) - 
       (12*Lmu2m2*y*H[0, 0, x])/(1 + x) - (72*y^2*H[0, 0, x])/(1 - x)^5 + 
       (180*y^2*H[0, 0, x])/(1 - x)^4 - (130*y^2*H[0, 0, x])/(1 - x)^3 + 
       (15*y^2*H[0, 0, x])/(1 - x)^2 + (79*y^2*H[0, 0, x])/(6*(1 - x)) + 
       (6*Lmu2m2*y^2*H[0, 0, x])/(1 - x) + (32*y^2*H[0, 0, x])/(1 + x)^4 - 
       (64*y^2*H[0, 0, x])/(1 + x)^3 + (32*y^2*H[0, 0, x])/(1 + x)^2 - 
       (37*y^2*H[0, 0, x])/(6*(1 + x)) - (6*Lmu2m2*y^2*H[0, 0, x])/(1 + x) - 
       (32*Lmu2m2*H[0, 0, x])/(1 + y)^2 - 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + y)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + y)^2) - 
       (76*H[0, 0, x])/(3*(1 + y)) + (64*Lmu2m2*H[0, 0, x])/(1 + y) + 
       (288*H[0, 0, x])/((1 - x)^5*(1 + y)) - 
       (720*H[0, 0, x])/((1 - x)^4*(1 + y)) + 
       (584*H[0, 0, x])/((1 - x)^3*(1 + y)) - 
       (284*H[0, 0, x])/((1 - x)^2*(1 + y)) + 
       (48*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + y)) + 
       (232*H[0, 0, x])/(3*(1 - x)*(1 + y)) - 
       (48*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + y)) - 
       (184*H[0, 0, x])/(3*x*(1 + y)) + (8*Lmu2m2*H[0, 0, x])/(x*(1 + y)) - 
       (12*x*H[0, 0, x])/(1 + y) + (8*Lmu2m2*x*H[0, 0, x])/(1 + y) + 
       (64*Lmu2m2*H[0, 0, x])/((1 + x)^4*(1 + y)) - 
       (64*H[0, 0, x])/((1 + x)^3*(1 + y)) + 
       (128*Lmu2m2*H[0, 0, x])/((1 + x)^3*(1 + y)) + 
       (368*H[0, 0, x])/(3*(1 + x)^2*(1 + y)) - 
       (144*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + y)) - 
       (556*H[0, 0, x])/(3*(1 + x)*(1 + y)) + 
       (16*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + y)) - (58*z*H[0, 0, x])/3 - 
       12*Lmu2m2*z*H[0, 0, x] + (8*z*H[0, 0, x])/(1 - x) - 
       (4*Lmu2m2*z*H[0, 0, x])/(1 - x) + (832*z*H[0, 0, x])/(3*(1 + x)^5) + 
       (256*Lmu2m2*z*H[0, 0, x])/(1 + x)^5 - 
       (2080*z*H[0, 0, x])/(3*(1 + x)^4) - 
       (640*Lmu2m2*z*H[0, 0, x])/(1 + x)^4 + 
       (2216*z*H[0, 0, x])/(3*(1 + x)^3) + 
       (704*Lmu2m2*z*H[0, 0, x])/(1 + x)^3 - 
       (1244*z*H[0, 0, x])/(3*(1 + x)^2) - 
       (416*Lmu2m2*z*H[0, 0, x])/(1 + x)^2 + 
       (368*z*H[0, 0, x])/(3*(1 + x)) + (124*Lmu2m2*z*H[0, 0, x])/(1 + x) - 
       (4*z^2*H[0, 0, x])/(1 - x) + (2*Lmu2m2*z^2*H[0, 0, x])/(1 - x) + 
       (416*z^2*H[0, 0, x])/(3*(1 + x)^5) + 
       (128*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^5 - 
       (1040*z^2*H[0, 0, x])/(3*(1 + x)^4) - 
       (320*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^4 + 
       (300*z^2*H[0, 0, x])/(1 + x)^3 + 
       (288*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^3 - 
       (310*z^2*H[0, 0, x])/(3*(1 + x)^2) - 
       (112*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^2 + 
       (46*z^2*H[0, 0, x])/(3*(1 + x)) + 
       (14*Lmu2m2*z^2*H[0, 0, x])/(1 + x) - 
       (32*Lmu2m2*H[0, 0, x])/(1 + z)^2 - 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + z)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + z)^2) - 
       (76*H[0, 0, x])/(3*(1 + z)) + (64*Lmu2m2*H[0, 0, x])/(1 + z) + 
       (288*H[0, 0, x])/((1 - x)^5*(1 + z)) - 
       (720*H[0, 0, x])/((1 - x)^4*(1 + z)) + 
       (584*H[0, 0, x])/((1 - x)^3*(1 + z)) - 
       (284*H[0, 0, x])/((1 - x)^2*(1 + z)) + 
       (48*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + z)) + 
       (232*H[0, 0, x])/(3*(1 - x)*(1 + z)) - 
       (48*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + z)) - 
       (184*H[0, 0, x])/(3*x*(1 + z)) + (8*Lmu2m2*H[0, 0, x])/(x*(1 + z)) - 
       (12*x*H[0, 0, x])/(1 + z) + (8*Lmu2m2*x*H[0, 0, x])/(1 + z) + 
       (64*Lmu2m2*H[0, 0, x])/((1 + x)^4*(1 + z)) - 
       (64*H[0, 0, x])/((1 + x)^3*(1 + z)) + 
       (128*Lmu2m2*H[0, 0, x])/((1 + x)^3*(1 + z)) + 
       (368*H[0, 0, x])/(3*(1 + x)^2*(1 + z)) - 
       (144*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + z)) - 
       (556*H[0, 0, x])/(3*(1 + x)*(1 + z)) + 
       (16*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + z)) + 12*H[-1, y]*H[0, 0, x] + 
       (32*H[-1, y]*H[0, 0, x])/(1 - x)^3 - 
       (32*H[-1, y]*H[0, 0, x])/(1 - x)^2 - 
       (81*H[-1, y]*H[0, 0, x])/(1 - x) - 
       (48*H[-1, y]*H[0, 0, x])/(1 + x)^5 + 
       (120*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (284*H[-1, y]*H[0, 0, x])/(1 + x)^3 + 
       (206*H[-1, y]*H[0, 0, x])/(1 + x)^2 - 
       (105*H[-1, y]*H[0, 0, x])/(1 + x) - 2*y*H[-1, y]*H[0, 0, x] + 
       (32*y*H[-1, y]*H[0, 0, x])/(1 - x)^3 - 
       (48*y*H[-1, y]*H[0, 0, x])/(1 - x)^2 + 
       (16*y*H[-1, y]*H[0, 0, x])/(1 - x) + 
       (4*y*H[-1, y]*H[0, 0, x])/(1 + x) - 
       (y^2*H[-1, y]*H[0, 0, x])/(1 - x) + 
       (y^2*H[-1, y]*H[0, 0, x])/(1 + x) + 
       (192*H[-1, y]*H[0, 0, x])/(1 + y)^2 + 
       (64*H[-1, y]*H[0, 0, x])/((1 - x)^2*(1 + y)^2) + 
       (64*H[-1, y]*H[0, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, y]*H[0, 0, x])/((1 + x)^2*(1 + y)^2) + 
       (64*H[-1, y]*H[0, 0, x])/((1 + x)*(1 + y)^2) - 
       (152*H[-1, y]*H[0, 0, x])/(1 + y) - 
       (48*H[-1, y]*H[0, 0, x])/((1 - x)^2*(1 + y)) + 
       (48*H[-1, y]*H[0, 0, x])/((1 - x)*(1 + y)) - 
       (40*H[-1, y]*H[0, 0, x])/(x*(1 + y)) - 
       (24*x*H[-1, y]*H[0, 0, x])/(1 + y) - 
       (64*H[-1, y]*H[0, 0, x])/((1 + x)^4*(1 + y)) - 
       (256*H[-1, y]*H[0, 0, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, y]*H[0, 0, x])/((1 + x)^2*(1 + y)) + 
       2*z*H[-1, y]*H[0, 0, x] + (20*z*H[-1, y]*H[0, 0, x])/(1 - x) - 
       (96*z*H[-1, y]*H[0, 0, x])/(1 + x)^5 + 
       (240*z*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (376*z*H[-1, y]*H[0, 0, x])/(1 + x)^3 + 
       (208*z*H[-1, y]*H[0, 0, x])/(1 + x)^2 - 
       (2*z^2*H[-1, y]*H[0, 0, x])/(1 - x) - 
       (48*z^2*H[-1, y]*H[0, 0, x])/(1 + x)^5 + 
       (120*z^2*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (108*z^2*H[-1, y]*H[0, 0, x])/(1 + x)^3 + 
       (42*z^2*H[-1, y]*H[0, 0, x])/(1 + x)^2 - 
       (4*z^2*H[-1, y]*H[0, 0, x])/(1 + x) + 
       (128*H[-1, y]*H[0, 0, x])/(1 + z)^2 + 
       (160*H[-1, y]*H[0, 0, x])/(1 + z) - 
       (128*H[-1, y]*H[0, 0, x])/((1 - x)^3*(1 + z)) + 
       (144*H[-1, y]*H[0, 0, x])/((1 - x)^2*(1 + z)) - 
       (16*H[-1, y]*H[0, 0, x])/((1 - x)*(1 + z)) - 
       (16*H[-1, y]*H[0, 0, x])/(x*(1 + z)) + 
       (40*x*H[-1, y]*H[0, 0, x])/(1 + z) - 
       (64*H[-1, y]*H[0, 0, x])/((1 + x)^4*(1 + z)) - 
       (256*H[-1, y]*H[0, 0, x])/((1 + x)^3*(1 + z)) + 
       (112*H[-1, y]*H[0, 0, x])/((1 + x)^2*(1 + z)) - 
       (192*H[-1, y]*H[0, 0, x])/((1 + x)*(1 + z)) - 
       36*H[-1, z]*H[0, 0, x] + (96*H[-1, z]*H[0, 0, x])/(1 - x)^3 - 
       (128*H[-1, z]*H[0, 0, x])/(1 - x)^2 + 
       (11*H[-1, z]*H[0, 0, x])/(1 - x) - 
       (48*H[-1, z]*H[0, 0, x])/(1 + x)^5 + 
       (120*H[-1, z]*H[0, 0, x])/(1 + x)^4 - 
       (60*H[-1, z]*H[0, 0, x])/(1 + x)^3 + 
       (102*H[-1, z]*H[0, 0, x])/(1 + x)^2 - 
       (85*H[-1, z]*H[0, 0, x])/(1 + x) - 2*y*H[-1, z]*H[0, 0, x] - 
       (32*y*H[-1, z]*H[0, 0, x])/(1 - x)^3 + 
       (48*y*H[-1, z]*H[0, 0, x])/(1 - x)^2 - 
       (12*y*H[-1, z]*H[0, 0, x])/(1 - x) - 
       (y^2*H[-1, z]*H[0, 0, x])/(1 - x) + 
       (y^2*H[-1, z]*H[0, 0, x])/(1 + x) - 
       (128*H[-1, z]*H[0, 0, x])/(1 + y)^2 + 
       (352*H[-1, z]*H[0, 0, x])/(1 + y) - 
       (128*H[-1, z]*H[0, 0, x])/((1 - x)^3*(1 + y)) + 
       (144*H[-1, z]*H[0, 0, x])/((1 - x)^2*(1 + y)) - 
       (16*H[-1, z]*H[0, 0, x])/((1 - x)*(1 + y)) + 
       (16*H[-1, z]*H[0, 0, x])/(x*(1 + y)) + 
       (72*x*H[-1, z]*H[0, 0, x])/(1 + y) - 
       (64*H[-1, z]*H[0, 0, x])/((1 + x)^4*(1 + y)) - 
       (256*H[-1, z]*H[0, 0, x])/((1 + x)^3*(1 + y)) + 
       (368*H[-1, z]*H[0, 0, x])/((1 + x)^2*(1 + y)) - 
       (448*H[-1, z]*H[0, 0, x])/((1 + x)*(1 + y)) + 
       2*z*H[-1, z]*H[0, 0, x] - (12*z*H[-1, z]*H[0, 0, x])/(1 - x) - 
       (96*z*H[-1, z]*H[0, 0, x])/(1 + x)^5 + 
       (240*z*H[-1, z]*H[0, 0, x])/(1 + x)^4 - 
       (152*z*H[-1, z]*H[0, 0, x])/(1 + x)^3 + 
       (104*z*H[-1, z]*H[0, 0, x])/(1 + x)^2 - 
       (88*z*H[-1, z]*H[0, 0, x])/(1 + x) - 
       (2*z^2*H[-1, z]*H[0, 0, x])/(1 - x) - 
       (48*z^2*H[-1, z]*H[0, 0, x])/(1 + x)^5 + 
       (120*z^2*H[-1, z]*H[0, 0, x])/(1 + x)^4 - 
       (108*z^2*H[-1, z]*H[0, 0, x])/(1 + x)^3 + 
       (42*z^2*H[-1, z]*H[0, 0, x])/(1 + x)^2 - 
       (4*z^2*H[-1, z]*H[0, 0, x])/(1 + x) - 
       (64*H[-1, z]*H[0, 0, x])/(1 + z)^2 + 
       (64*H[-1, z]*H[0, 0, x])/((1 - x)^2*(1 + z)^2) + 
       (64*H[-1, z]*H[0, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, z]*H[0, 0, x])/((1 + x)^2*(1 + z)^2) + 
       (64*H[-1, z]*H[0, 0, x])/((1 + x)*(1 + z)^2) + 
       (40*H[-1, z]*H[0, 0, x])/(1 + z) - 
       (48*H[-1, z]*H[0, 0, x])/((1 - x)^2*(1 + z)) + 
       (48*H[-1, z]*H[0, 0, x])/((1 - x)*(1 + z)) - 
       (8*H[-1, z]*H[0, 0, x])/(x*(1 + z)) + 
       (8*x*H[-1, z]*H[0, 0, x])/(1 + z) - 
       (64*H[-1, z]*H[0, 0, x])/((1 + x)^4*(1 + z)) - 
       (256*H[-1, z]*H[0, 0, x])/((1 + x)^3*(1 + z)) + 
       (448*H[-1, z]*H[0, 0, x])/((1 + x)^2*(1 + z)) - 
       (256*H[-1, z]*H[0, 0, x])/((1 + x)*(1 + z)) - (8*H[1, 0, x])/3 - 
       64*Lmu2m2*H[1, 0, x] + (94*H[1, 0, x])/(3*(1 - x)) + 
       (104*Lmu2m2*H[1, 0, x])/(1 - x) + (544*H[1, 0, x])/(3*(1 + x)^5) + 
       (128*Lmu2m2*H[1, 0, x])/(1 + x)^5 - (1360*H[1, 0, x])/(3*(1 + x)^4) - 
       (320*Lmu2m2*H[1, 0, x])/(1 + x)^4 + (632*H[1, 0, x])/(3*(1 + x)^3) + 
       (160*Lmu2m2*H[1, 0, x])/(1 + x)^3 + (412*H[1, 0, x])/(3*(1 + x)^2) + 
       (80*Lmu2m2*H[1, 0, x])/(1 + x)^2 - (102*H[1, 0, x])/(1 + x) - 
       (24*Lmu2m2*H[1, 0, x])/(1 + x) + (56*y*H[1, 0, x])/3 + 
       16*Lmu2m2*y*H[1, 0, x] - (44*y*H[1, 0, x])/(3*(1 - x)) - 
       (16*Lmu2m2*y*H[1, 0, x])/(1 - x) - (64*y*H[1, 0, x])/(1 + x)^5 + 
       (160*y*H[1, 0, x])/(1 + x)^4 - (176*y*H[1, 0, x])/(1 + x)^3 + 
       (104*y*H[1, 0, x])/(1 + x)^2 - (140*y*H[1, 0, x])/(3*(1 + x)) - 
       (16*Lmu2m2*y*H[1, 0, x])/(1 + x) + (22*y^2*H[1, 0, x])/(3*(1 - x)) + 
       (8*Lmu2m2*y^2*H[1, 0, x])/(1 - x) - (32*y^2*H[1, 0, x])/(1 + x)^5 + 
       (80*y^2*H[1, 0, x])/(1 + x)^4 - (72*y^2*H[1, 0, x])/(1 + x)^3 + 
       (28*y^2*H[1, 0, x])/(1 + x)^2 - (34*y^2*H[1, 0, x])/(3*(1 + x)) - 
       (8*Lmu2m2*y^2*H[1, 0, x])/(1 + x) + (8*H[1, 0, x])/(1 + y) - 
       (128*H[1, 0, x])/(3*(1 - x)*(1 + y)) - 
       (64*Lmu2m2*H[1, 0, x])/((1 - x)*(1 + y)) + 
       (704*H[1, 0, x])/(3*(1 + x)^3*(1 + y)) + 
       (256*Lmu2m2*H[1, 0, x])/((1 + x)^3*(1 + y)) - 
       (352*H[1, 0, x])/((1 + x)^2*(1 + y)) - 
       (384*Lmu2m2*H[1, 0, x])/((1 + x)^2*(1 + y)) + 
       (144*H[1, 0, x])/((1 + x)*(1 + y)) + 
       (192*Lmu2m2*H[1, 0, x])/((1 + x)*(1 + y)) - (56*z*H[1, 0, x])/3 - 
       16*Lmu2m2*z*H[1, 0, x] + (1280*z*H[1, 0, x])/(3*(1 + x)^5) + 
       (256*Lmu2m2*z*H[1, 0, x])/(1 + x)^5 - 
       (3200*z*H[1, 0, x])/(3*(1 + x)^4) - 
       (640*Lmu2m2*z*H[1, 0, x])/(1 + x)^4 + 
       (3424*z*H[1, 0, x])/(3*(1 + x)^3) + 
       (704*Lmu2m2*z*H[1, 0, x])/(1 + x)^3 - 
       (1936*z*H[1, 0, x])/(3*(1 + x)^2) - 
       (416*Lmu2m2*z*H[1, 0, x])/(1 + x)^2 + 
       (544*z*H[1, 0, x])/(3*(1 + x)) + (128*Lmu2m2*z*H[1, 0, x])/(1 + x) + 
       (640*z^2*H[1, 0, x])/(3*(1 + x)^5) + 
       (128*Lmu2m2*z^2*H[1, 0, x])/(1 + x)^5 - 
       (1600*z^2*H[1, 0, x])/(3*(1 + x)^4) - 
       (320*Lmu2m2*z^2*H[1, 0, x])/(1 + x)^4 + 
       (464*z^2*H[1, 0, x])/(1 + x)^3 + 
       (288*Lmu2m2*z^2*H[1, 0, x])/(1 + x)^3 - 
       (488*z^2*H[1, 0, x])/(3*(1 + x)^2) - 
       (112*Lmu2m2*z^2*H[1, 0, x])/(1 + x)^2 + 
       (56*z^2*H[1, 0, x])/(3*(1 + x)) + 
       (16*Lmu2m2*z^2*H[1, 0, x])/(1 + x) + (8*H[1, 0, x])/(1 + z) - 
       (128*H[1, 0, x])/(3*(1 - x)*(1 + z)) - 
       (64*Lmu2m2*H[1, 0, x])/((1 - x)*(1 + z)) + 
       (704*H[1, 0, x])/(3*(1 + x)^3*(1 + z)) + 
       (256*Lmu2m2*H[1, 0, x])/((1 + x)^3*(1 + z)) - 
       (352*H[1, 0, x])/((1 + x)^2*(1 + z)) - 
       (384*Lmu2m2*H[1, 0, x])/((1 + x)^2*(1 + z)) + 
       (144*H[1, 0, x])/((1 + x)*(1 + z)) + 
       (192*Lmu2m2*H[1, 0, x])/((1 + x)*(1 + z)) + 16*H[-1, y]*H[1, 0, x] - 
       (26*H[-1, y]*H[1, 0, x])/(1 - x) - 
       (32*H[-1, y]*H[1, 0, x])/(1 + x)^5 + 
       (80*H[-1, y]*H[1, 0, x])/(1 + x)^4 - 
       (136*H[-1, y]*H[1, 0, x])/(1 + x)^3 + 
       (124*H[-1, y]*H[1, 0, x])/(1 + x)^2 - 
       (42*H[-1, y]*H[1, 0, x])/(1 + x) - 4*y*H[-1, y]*H[1, 0, x] + 
       (4*y*H[-1, y]*H[1, 0, x])/(1 - x) + 
       (4*y*H[-1, y]*H[1, 0, x])/(1 + x) - 
       (2*y^2*H[-1, y]*H[1, 0, x])/(1 - x) + 
       (2*y^2*H[-1, y]*H[1, 0, x])/(1 + x) + 
       (32*H[-1, y]*H[1, 0, x])/((1 - x)*(1 + y)) - 
       (128*H[-1, y]*H[1, 0, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, y]*H[1, 0, x])/((1 + x)^2*(1 + y)) - 
       (96*H[-1, y]*H[1, 0, x])/((1 + x)*(1 + y)) + 
       4*z*H[-1, y]*H[1, 0, x] - (64*z*H[-1, y]*H[1, 0, x])/(1 + x)^5 + 
       (160*z*H[-1, y]*H[1, 0, x])/(1 + x)^4 - 
       (208*z*H[-1, y]*H[1, 0, x])/(1 + x)^3 + 
       (152*z*H[-1, y]*H[1, 0, x])/(1 + x)^2 - 
       (48*z*H[-1, y]*H[1, 0, x])/(1 + x) - 
       (32*z^2*H[-1, y]*H[1, 0, x])/(1 + x)^5 + 
       (80*z^2*H[-1, y]*H[1, 0, x])/(1 + x)^4 - 
       (72*z^2*H[-1, y]*H[1, 0, x])/(1 + x)^3 + 
       (28*z^2*H[-1, y]*H[1, 0, x])/(1 + x)^2 - 
       (4*z^2*H[-1, y]*H[1, 0, x])/(1 + x) + 
       (64*H[-1, y]*H[1, 0, x])/(1 + z)^2 - 
       (64*H[-1, y]*H[1, 0, x])/((1 - x)*(1 + z)^2) - 
       (64*H[-1, y]*H[1, 0, x])/((1 + x)*(1 + z)^2) + 
       (32*H[-1, y]*H[1, 0, x])/(1 + z) + 
       (32*H[-1, y]*H[1, 0, x])/((1 - x)*(1 + z)) - 
       (16*H[-1, y]*H[1, 0, x])/(x*(1 + z)) + 
       (16*x*H[-1, y]*H[1, 0, x])/(1 + z) - 
       (128*H[-1, y]*H[1, 0, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, y]*H[1, 0, x])/((1 + x)^2*(1 + z)) - 
       (160*H[-1, y]*H[1, 0, x])/((1 + x)*(1 + z)) - 
       (26*H[-1, z]*H[1, 0, x])/(1 - x) - 
       (32*H[-1, z]*H[1, 0, x])/(1 + x)^5 + 
       (80*H[-1, z]*H[1, 0, x])/(1 + x)^4 - 
       (72*H[-1, z]*H[1, 0, x])/(1 + x)^3 + 
       (28*H[-1, z]*H[1, 0, x])/(1 + x)^2 + 
       (22*H[-1, z]*H[1, 0, x])/(1 + x) - 4*y*H[-1, z]*H[1, 0, x] + 
       (4*y*H[-1, z]*H[1, 0, x])/(1 - x) + 
       (4*y*H[-1, z]*H[1, 0, x])/(1 + x) - 
       (2*y^2*H[-1, z]*H[1, 0, x])/(1 - x) + 
       (2*y^2*H[-1, z]*H[1, 0, x])/(1 + x) + 
       (64*H[-1, z]*H[1, 0, x])/(1 + y)^2 - 
       (64*H[-1, z]*H[1, 0, x])/((1 - x)*(1 + y)^2) - 
       (64*H[-1, z]*H[1, 0, x])/((1 + x)*(1 + y)^2) + 
       (32*H[-1, z]*H[1, 0, x])/(1 + y) + 
       (32*H[-1, z]*H[1, 0, x])/((1 - x)*(1 + y)) - 
       (16*H[-1, z]*H[1, 0, x])/(x*(1 + y)) + 
       (16*x*H[-1, z]*H[1, 0, x])/(1 + y) - 
       (128*H[-1, z]*H[1, 0, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, z]*H[1, 0, x])/((1 + x)^2*(1 + y)) - 
       (160*H[-1, z]*H[1, 0, x])/((1 + x)*(1 + y)) + 
       4*z*H[-1, z]*H[1, 0, x] - (64*z*H[-1, z]*H[1, 0, x])/(1 + x)^5 + 
       (160*z*H[-1, z]*H[1, 0, x])/(1 + x)^4 - 
       (144*z*H[-1, z]*H[1, 0, x])/(1 + x)^3 + 
       (56*z*H[-1, z]*H[1, 0, x])/(1 + x)^2 - 
       (16*z*H[-1, z]*H[1, 0, x])/(1 + x) - 
       (32*z^2*H[-1, z]*H[1, 0, x])/(1 + x)^5 + 
       (80*z^2*H[-1, z]*H[1, 0, x])/(1 + x)^4 - 
       (72*z^2*H[-1, z]*H[1, 0, x])/(1 + x)^3 + 
       (28*z^2*H[-1, z]*H[1, 0, x])/(1 + x)^2 - 
       (4*z^2*H[-1, z]*H[1, 0, x])/(1 + x) + 
       (32*H[-1, z]*H[1, 0, x])/((1 - x)*(1 + z)) - 
       (128*H[-1, z]*H[1, 0, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, z]*H[1, 0, x])/((1 + x)^2*(1 + z)) - 
       (96*H[-1, z]*H[1, 0, x])/((1 + x)*(1 + z)) + 744*H[-1, -1, -1, x] + 
       (16*H[-1, -1, -1, x])/(1 - x) - (64*H[-1, -1, -1, x])/(1 + x)^3 + 
       (96*H[-1, -1, -1, x])/(1 + x)^2 - (896*H[-1, -1, -1, x])/(1 + y) - 
       (32*H[-1, -1, -1, x])/((1 - x)*(1 + y)) - 
       (304*H[-1, -1, -1, x])/(x*(1 + y)) - 
       (272*x*H[-1, -1, -1, x])/(1 + y) - 
       (128*H[-1, -1, -1, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, -1, -1, x])/((1 + x)^2*(1 + y)) - 
       (160*H[-1, -1, -1, x])/((1 + x)*(1 + y)) - 
       (896*H[-1, -1, -1, x])/(1 + z) - 
       (32*H[-1, -1, -1, x])/((1 - x)*(1 + z)) - 
       (304*H[-1, -1, -1, x])/(x*(1 + z)) - 
       (272*x*H[-1, -1, -1, x])/(1 + z) - 
       (128*H[-1, -1, -1, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, -1, -1, x])/((1 + x)^2*(1 + z)) - 
       (160*H[-1, -1, -1, x])/((1 + x)*(1 + z)) - 456*H[-1, -1, -1, y] + 
       (4*H[-1, -1, -1, y])/(1 - x) - (32*H[-1, -1, -1, y])/(1 + x)^3 - 
       (576*H[-1, -1, -1, y])/(1 + x)^2 + (620*H[-1, -1, -1, y])/(1 + x) + 
       (4*y*H[-1, -1, -1, y])/(1 - x) - (4*y*H[-1, -1, -1, y])/(1 + x) + 
       (64*H[-1, -1, -1, y])/(1 + y)^3 + 
       (32*H[-1, -1, -1, y])/(x*(1 + y)^3) + 
       (32*x*H[-1, -1, -1, y])/(1 + y)^3 - 
       (128*H[-1, -1, -1, y])/(1 + y)^2 + (480*H[-1, -1, -1, y])/(1 + y) + 
       (16*H[-1, -1, -1, y])/((1 - x)*(1 + y)) + 
       (96*H[-1, -1, -1, y])/(x*(1 + y)) + (96*x*H[-1, -1, -1, y])/(1 + y) - 
       (64*H[-1, -1, -1, y])/((1 + x)^3*(1 + y)) + 
       (736*H[-1, -1, -1, y])/((1 + x)^2*(1 + y)) - 
       (688*H[-1, -1, -1, y])/((1 + x)*(1 + y)) - 
       (176*z*H[-1, -1, -1, y])/(1 + x)^2 + 
       (176*z*H[-1, -1, -1, y])/(1 + x) - (128*H[-1, -1, -1, y])/(1 + z)^2 + 
       (256*H[-1, -1, -1, y])/(1 + z) - 
       (48*H[-1, -1, -1, y])/((1 - x)*(1 + z)) + 
       (144*H[-1, -1, -1, y])/(x*(1 + z)) + 
       (176*x*H[-1, -1, -1, y])/(1 + z) - 
       (64*H[-1, -1, -1, y])/((1 + x)^3*(1 + z)) - 
       (160*H[-1, -1, -1, y])/((1 + x)^2*(1 + z)) + 
       (144*H[-1, -1, -1, y])/((1 + x)*(1 + z)) - 160*H[-1, -1, -1, z] + 
       (12*H[-1, -1, -1, z])/(1 - x) - (32*H[-1, -1, -1, z])/(1 + x)^3 - 
       (224*H[-1, -1, -1, z])/(1 + x)^2 + (276*H[-1, -1, -1, z])/(1 + x) - 
       (4*y*H[-1, -1, -1, z])/(1 - x) + (4*y*H[-1, -1, -1, z])/(1 + x) + 
       (384*H[-1, -1, -1, z])/(1 + y)^2 - (128*H[-1, -1, -1, z])/(1 + y) - 
       (48*H[-1, -1, -1, z])/((1 - x)*(1 + y)) + 
       (80*H[-1, -1, -1, z])/(x*(1 + y)) + 
       (112*x*H[-1, -1, -1, z])/(1 + y) - 
       (64*H[-1, -1, -1, z])/((1 + x)^3*(1 + y)) - 
       (672*H[-1, -1, -1, z])/((1 + x)^2*(1 + y)) + 
       (656*H[-1, -1, -1, z])/((1 + x)*(1 + y)) + 
       (176*z*H[-1, -1, -1, z])/(1 + x)^2 - 
       (176*z*H[-1, -1, -1, z])/(1 + x) + (64*H[-1, -1, -1, z])/(1 + z)^3 + 
       (32*H[-1, -1, -1, z])/(x*(1 + z)^3) + 
       (32*x*H[-1, -1, -1, z])/(1 + z)^3 + 
       (384*H[-1, -1, -1, z])/(1 + z)^2 + (96*H[-1, -1, -1, z])/(1 + z) + 
       (16*H[-1, -1, -1, z])/((1 - x)*(1 + z)) + 
       (32*H[-1, -1, -1, z])/(x*(1 + z)) + (32*x*H[-1, -1, -1, z])/(1 + z) - 
       (64*H[-1, -1, -1, z])/((1 + x)^3*(1 + z)) + 
       (224*H[-1, -1, -1, z])/((1 + x)^2*(1 + z)) - 
       (176*H[-1, -1, -1, z])/((1 + x)*(1 + z)) - 376*H[-1, -1, 0, x] + 
       (16*H[-1, -1, 0, x])/(1 - x) - (256*H[-1, -1, 0, x])/(1 + x)^3 + 
       (384*H[-1, -1, 0, x])/(1 + x)^2 - (160*H[-1, -1, 0, x])/(1 + x) - 
       (128*H[-1, -1, 0, x])/(1 + y)^2 + 
       (128*H[-1, -1, 0, x])/((1 - x)*(1 + y)^2) + 
       (128*H[-1, -1, 0, x])/((1 + x)*(1 + y)^2) + 
       (784*H[-1, -1, 0, x])/(1 + y) - 
       (96*H[-1, -1, 0, x])/((1 - x)*(1 + y)) + 
       (88*H[-1, -1, 0, x])/(x*(1 + y)) + (200*x*H[-1, -1, 0, x])/(1 + y) - 
       (640*H[-1, -1, 0, x])/((1 + x)^3*(1 + y)) + 
       (960*H[-1, -1, 0, x])/((1 + x)^2*(1 + y)) - 
       (832*H[-1, -1, 0, x])/((1 + x)*(1 + y)) - 
       (128*H[-1, -1, 0, x])/(1 + z)^2 + 
       (128*H[-1, -1, 0, x])/((1 - x)*(1 + z)^2) + 
       (128*H[-1, -1, 0, x])/((1 + x)*(1 + z)^2) + 
       (784*H[-1, -1, 0, x])/(1 + z) - 
       (96*H[-1, -1, 0, x])/((1 - x)*(1 + z)) + 
       (88*H[-1, -1, 0, x])/(x*(1 + z)) + (200*x*H[-1, -1, 0, x])/(1 + z) - 
       (640*H[-1, -1, 0, x])/((1 + x)^3*(1 + z)) + 
       (960*H[-1, -1, 0, x])/((1 + x)^2*(1 + z)) - 
       (832*H[-1, -1, 0, x])/((1 + x)*(1 + z)) - 64*H[-1, -1, 0, z] - 
       (256*H[-1, -1, 0, z])/(1 + y)^2 + (192*H[-1, -1, 0, z])/(1 + y) + 
       (32*H[-1, -1, 0, z])/(x*(1 + y)) + (32*x*H[-1, -1, 0, z])/(1 + y) + 
       (256*H[-1, -1, 0, z])/((1 + x)^2*(1 + y)) - 
       (256*H[-1, -1, 0, z])/((1 + x)*(1 + y)) - 
       (256*H[-1, -1, 0, z])/(1 + z)^2 + (192*H[-1, -1, 0, z])/(1 + z) + 
       (32*H[-1, -1, 0, z])/(x*(1 + z)) + (32*x*H[-1, -1, 0, z])/(1 + z) + 
       (256*H[-1, -1, 0, z])/((1 + x)^2*(1 + z)) - 
       (256*H[-1, -1, 0, z])/((1 + x)*(1 + z)) - 24*H[-1, -1, 1, x] + 
       (16*H[-1, -1, 1, x])/(1 - x) - (64*H[-1, -1, 1, x])/(1 + x)^3 + 
       (96*H[-1, -1, 1, x])/(1 + x)^2 + (64*H[-1, -1, 1, x])/(1 + y) - 
       (32*H[-1, -1, 1, x])/((1 - x)*(1 + y)) - 
       (16*H[-1, -1, 1, x])/(x*(1 + y)) + (16*x*H[-1, -1, 1, x])/(1 + y) - 
       (128*H[-1, -1, 1, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, -1, 1, x])/((1 + x)^2*(1 + y)) - 
       (160*H[-1, -1, 1, x])/((1 + x)*(1 + y)) + 
       (64*H[-1, -1, 1, x])/(1 + z) - 
       (32*H[-1, -1, 1, x])/((1 - x)*(1 + z)) - 
       (16*H[-1, -1, 1, x])/(x*(1 + z)) + (16*x*H[-1, -1, 1, x])/(1 + z) - 
       (128*H[-1, -1, 1, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, -1, 1, x])/((1 + x)^2*(1 + z)) - 
       (160*H[-1, -1, 1, x])/((1 + x)*(1 + z)) - 272*H[-1, 0, -1, x] + 
       (256*H[-1, 0, -1, x])/(1 - x)^3 - (384*H[-1, 0, -1, x])/(1 - x)^2 + 
       (32*H[-1, 0, -1, x])/(1 - x) - (192*H[-1, 0, -1, x])/(1 + x)^3 + 
       (288*H[-1, 0, -1, x])/(1 + x)^2 - (224*H[-1, 0, -1, x])/(1 + x) - 
       (64*H[-1, 0, -1, x])/(1 + y)^2 + 
       (64*H[-1, 0, -1, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, 0, -1, x])/((1 + x)*(1 + y)^2) + 
       (608*H[-1, 0, -1, x])/(1 + y) - 
       (256*H[-1, 0, -1, x])/((1 - x)^3*(1 + y)) + 
       (384*H[-1, 0, -1, x])/((1 - x)^2*(1 + y)) - 
       (32*H[-1, 0, -1, x])/((1 - x)*(1 + y)) + 
       (144*H[-1, 0, -1, x])/(x*(1 + y)) + (144*x*H[-1, 0, -1, x])/(1 + y) - 
       (384*H[-1, 0, -1, x])/((1 + x)^3*(1 + y)) + 
       (576*H[-1, 0, -1, x])/((1 + x)^2*(1 + y)) - 
       (544*H[-1, 0, -1, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, 0, -1, x])/(1 + z)^2 + 
       (64*H[-1, 0, -1, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, 0, -1, x])/((1 + x)*(1 + z)^2) + 
       (608*H[-1, 0, -1, x])/(1 + z) - 
       (256*H[-1, 0, -1, x])/((1 - x)^3*(1 + z)) + 
       (384*H[-1, 0, -1, x])/((1 - x)^2*(1 + z)) - 
       (32*H[-1, 0, -1, x])/((1 - x)*(1 + z)) + 
       (144*H[-1, 0, -1, x])/(x*(1 + z)) + (144*x*H[-1, 0, -1, x])/(1 + z) - 
       (384*H[-1, 0, -1, x])/((1 + x)^3*(1 + z)) + 
       (576*H[-1, 0, -1, x])/((1 + x)^2*(1 + z)) - 
       (544*H[-1, 0, -1, x])/((1 + x)*(1 + z)) + 64*H[-1, 0, -1, y] + 
       (88*H[-1, 0, -1, y])/(1 + x)^2 - (88*H[-1, 0, -1, y])/(1 + x) - 
       (96*H[-1, 0, -1, y])/(1 + y)^3 - (48*H[-1, 0, -1, y])/(x*(1 + y)^3) - 
       (48*x*H[-1, 0, -1, y])/(1 + y)^3 - (48*H[-1, 0, -1, y])/(1 + y) - 
       (32*H[-1, 0, -1, y])/(x*(1 + y)) - (32*x*H[-1, 0, -1, y])/(1 + y) - 
       (64*H[-1, 0, -1, y])/((1 + x)^2*(1 + y)) + 
       (64*H[-1, 0, -1, y])/((1 + x)*(1 + y)) - 
       (8*z*H[-1, 0, -1, y])/(1 + x)^2 + (8*z*H[-1, 0, -1, y])/(1 + x) + 
       (32*H[-1, 0, -1, y])/(1 + z) - (16*H[-1, 0, -1, y])/(x*(1 + z)) - 
       (16*x*H[-1, 0, -1, y])/(1 + z) + 
       (128*H[-1, 0, -1, y])/((1 + x)^2*(1 + z)) - 
       (128*H[-1, 0, -1, y])/((1 + x)*(1 + z)) + 40*H[-1, 0, -1, z] + 
       (104*H[-1, 0, -1, z])/(1 + x)^2 - (104*H[-1, 0, -1, z])/(1 + x) - 
       (128*H[-1, 0, -1, z])/(1 + y)^2 + (128*H[-1, 0, -1, z])/(1 + y) + 
       (256*H[-1, 0, -1, z])/((1 + x)^2*(1 + y)) - 
       (256*H[-1, 0, -1, z])/((1 + x)*(1 + y)) + 
       (8*z*H[-1, 0, -1, z])/(1 + x)^2 - (8*z*H[-1, 0, -1, z])/(1 + x) - 
       (96*H[-1, 0, -1, z])/(1 + z)^3 - (48*H[-1, 0, -1, z])/(x*(1 + z)^3) - 
       (48*x*H[-1, 0, -1, z])/(1 + z)^3 - (128*H[-1, 0, -1, z])/(1 + z)^2 + 
       (48*H[-1, 0, -1, z])/(1 + z) - (16*H[-1, 0, -1, z])/(x*(1 + z)) - 
       (16*x*H[-1, 0, -1, z])/(1 + z) + 
       (64*H[-1, 0, -1, z])/((1 + x)^2*(1 + z)) - 
       (64*H[-1, 0, -1, z])/((1 + x)*(1 + z)) + 144*H[-1, 0, 0, x] - 
       (128*H[-1, 0, 0, x])/(1 - x)^3 + (160*H[-1, 0, 0, x])/(1 - x)^2 - 
       (34*H[-1, 0, 0, x])/(1 - x) - (32*H[-1, 0, 0, x])/(1 + x)^5 + 
       (80*H[-1, 0, 0, x])/(1 + x)^4 + (312*H[-1, 0, 0, x])/(1 + x)^3 - 
       (516*H[-1, 0, 0, x])/(1 + x)^2 + (182*H[-1, 0, 0, x])/(1 + x) - 
       4*y*H[-1, 0, 0, x] + (4*y*H[-1, 0, 0, x])/(1 - x) + 
       (4*y*H[-1, 0, 0, x])/(1 + x) - (2*y^2*H[-1, 0, 0, x])/(1 - x) + 
       (2*y^2*H[-1, 0, 0, x])/(1 + x) - 
       (64*H[-1, 0, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (64*H[-1, 0, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (376*H[-1, 0, 0, x])/(1 + y) + 
       (128*H[-1, 0, 0, x])/((1 - x)^3*(1 + y)) - 
       (96*H[-1, 0, 0, x])/((1 - x)^2*(1 + y)) + 
       (24*H[-1, 0, 0, x])/(x*(1 + y)) - (80*x*H[-1, 0, 0, x])/(1 + y) + 
       (128*H[-1, 0, 0, x])/((1 + x)^4*(1 + y)) + 
       (384*H[-1, 0, 0, x])/((1 + x)^3*(1 + y)) - 
       (592*H[-1, 0, 0, x])/((1 + x)^2*(1 + y)) + 
       (640*H[-1, 0, 0, x])/((1 + x)*(1 + y)) + 4*z*H[-1, 0, 0, x] - 
       (64*z*H[-1, 0, 0, x])/(1 + x)^5 + (160*z*H[-1, 0, 0, x])/(1 + x)^4 - 
       (176*z*H[-1, 0, 0, x])/(1 + x)^3 + (104*z*H[-1, 0, 0, x])/(1 + x)^2 - 
       (32*z*H[-1, 0, 0, x])/(1 + x) - (32*z^2*H[-1, 0, 0, x])/(1 + x)^5 + 
       (80*z^2*H[-1, 0, 0, x])/(1 + x)^4 - 
       (72*z^2*H[-1, 0, 0, x])/(1 + x)^3 + 
       (28*z^2*H[-1, 0, 0, x])/(1 + x)^2 - (4*z^2*H[-1, 0, 0, x])/(1 + x) - 
       (64*H[-1, 0, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (64*H[-1, 0, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (376*H[-1, 0, 0, x])/(1 + z) + 
       (128*H[-1, 0, 0, x])/((1 - x)^3*(1 + z)) - 
       (96*H[-1, 0, 0, x])/((1 - x)^2*(1 + z)) + 
       (24*H[-1, 0, 0, x])/(x*(1 + z)) - (80*x*H[-1, 0, 0, x])/(1 + z) + 
       (128*H[-1, 0, 0, x])/((1 + x)^4*(1 + z)) + 
       (384*H[-1, 0, 0, x])/((1 + x)^3*(1 + z)) - 
       (592*H[-1, 0, 0, x])/((1 + x)^2*(1 + z)) + 
       (640*H[-1, 0, 0, x])/((1 + x)*(1 + z)) - 8*H[-1, 0, 0, y] + 
       (4*H[-1, 0, 0, y])/(1 - x) - (32*H[-1, 0, 0, y])/(1 + x)^3 + 
       (48*H[-1, 0, 0, y])/(1 + x)^2 - (4*H[-1, 0, 0, y])/(1 + x) + 
       (4*y*H[-1, 0, 0, y])/(1 - x) - (4*y*H[-1, 0, 0, y])/(1 + x) + 
       (16*H[-1, 0, 0, y])/((1 - x)*(1 + y)) - 
       (64*H[-1, 0, 0, y])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, 0, 0, y])/((1 + x)^2*(1 + y)) - 
       (48*H[-1, 0, 0, y])/((1 + x)*(1 + y)) + (64*H[-1, 0, 0, y])/(1 + z) - 
       (48*H[-1, 0, 0, y])/((1 - x)*(1 + z)) - 
       (16*H[-1, 0, 0, y])/(x*(1 + z)) + (16*x*H[-1, 0, 0, y])/(1 + z) - 
       (64*H[-1, 0, 0, y])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, 0, 0, y])/((1 + x)^2*(1 + z)) - 
       (112*H[-1, 0, 0, y])/((1 + x)*(1 + z)) - 16*H[-1, 0, 0, z] + 
       (12*H[-1, 0, 0, z])/(1 - x) - (32*H[-1, 0, 0, z])/(1 + x)^3 + 
       (48*H[-1, 0, 0, z])/(1 + x)^2 + (4*H[-1, 0, 0, z])/(1 + x) - 
       (4*y*H[-1, 0, 0, z])/(1 - x) + (4*y*H[-1, 0, 0, z])/(1 + x) + 
       (64*H[-1, 0, 0, z])/(1 + y) - (48*H[-1, 0, 0, z])/((1 - x)*(1 + y)) - 
       (16*H[-1, 0, 0, z])/(x*(1 + y)) + (16*x*H[-1, 0, 0, z])/(1 + y) - 
       (64*H[-1, 0, 0, z])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, 0, 0, z])/((1 + x)^2*(1 + y)) - 
       (112*H[-1, 0, 0, z])/((1 + x)*(1 + y)) + 
       (16*H[-1, 0, 0, z])/((1 - x)*(1 + z)) - 
       (64*H[-1, 0, 0, z])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, 0, 0, z])/((1 + x)^2*(1 + z)) - 
       (48*H[-1, 0, 0, z])/((1 + x)*(1 + z)) + 48*H[-1, 0, 1, x] - 
       (32*H[-1, 0, 1, x])/(1 - x) + (128*H[-1, 0, 1, x])/(1 + x)^3 - 
       (192*H[-1, 0, 1, x])/(1 + x)^2 - (128*H[-1, 0, 1, x])/(1 + y) + 
       (64*H[-1, 0, 1, x])/((1 - x)*(1 + y)) + 
       (32*H[-1, 0, 1, x])/(x*(1 + y)) - (32*x*H[-1, 0, 1, x])/(1 + y) + 
       (256*H[-1, 0, 1, x])/((1 + x)^3*(1 + y)) - 
       (384*H[-1, 0, 1, x])/((1 + x)^2*(1 + y)) + 
       (320*H[-1, 0, 1, x])/((1 + x)*(1 + y)) - 
       (128*H[-1, 0, 1, x])/(1 + z) + 
       (64*H[-1, 0, 1, x])/((1 - x)*(1 + z)) + 
       (32*H[-1, 0, 1, x])/(x*(1 + z)) - (32*x*H[-1, 0, 1, x])/(1 + z) + 
       (256*H[-1, 0, 1, x])/((1 + x)^3*(1 + z)) - 
       (384*H[-1, 0, 1, x])/((1 + x)^2*(1 + z)) + 
       (320*H[-1, 0, 1, x])/((1 + x)*(1 + z)) - 24*H[-1, 1, -1, x] + 
       (16*H[-1, 1, -1, x])/(1 - x) - (64*H[-1, 1, -1, x])/(1 + x)^3 + 
       (96*H[-1, 1, -1, x])/(1 + x)^2 + (64*H[-1, 1, -1, x])/(1 + y) - 
       (32*H[-1, 1, -1, x])/((1 - x)*(1 + y)) - 
       (16*H[-1, 1, -1, x])/(x*(1 + y)) + (16*x*H[-1, 1, -1, x])/(1 + y) - 
       (128*H[-1, 1, -1, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, 1, -1, x])/((1 + x)^2*(1 + y)) - 
       (160*H[-1, 1, -1, x])/((1 + x)*(1 + y)) + 
       (64*H[-1, 1, -1, x])/(1 + z) - 
       (32*H[-1, 1, -1, x])/((1 - x)*(1 + z)) - 
       (16*H[-1, 1, -1, x])/(x*(1 + z)) + (16*x*H[-1, 1, -1, x])/(1 + z) - 
       (128*H[-1, 1, -1, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, 1, -1, x])/((1 + x)^2*(1 + z)) - 
       (160*H[-1, 1, -1, x])/((1 + x)*(1 + z)) + 48*H[-1, 1, 0, x] - 
       (52*H[-1, 1, 0, x])/(1 - x) - (64*H[-1, 1, 0, x])/(1 + x)^5 + 
       (160*H[-1, 1, 0, x])/(1 + x)^4 + (48*H[-1, 1, 0, x])/(1 + x)^3 - 
       (232*H[-1, 1, 0, x])/(1 + x)^2 + (44*H[-1, 1, 0, x])/(1 + x) - 
       8*y*H[-1, 1, 0, x] + (8*y*H[-1, 1, 0, x])/(1 - x) + 
       (8*y*H[-1, 1, 0, x])/(1 + x) - (4*y^2*H[-1, 1, 0, x])/(1 - x) + 
       (4*y^2*H[-1, 1, 0, x])/(1 + x) - (64*H[-1, 1, 0, x])/(1 + y)^2 + 
       (64*H[-1, 1, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, 1, 0, x])/((1 + x)*(1 + y)^2) - 
       (32*H[-1, 1, 0, x])/(1 + y) + (16*H[-1, 1, 0, x])/(x*(1 + y)) - 
       (16*x*H[-1, 1, 0, x])/(1 + y) + 
       (64*H[-1, 1, 0, x])/((1 + x)*(1 + y)) + 8*z*H[-1, 1, 0, x] - 
       (128*z*H[-1, 1, 0, x])/(1 + x)^5 + (320*z*H[-1, 1, 0, x])/(1 + x)^4 - 
       (352*z*H[-1, 1, 0, x])/(1 + x)^3 + (208*z*H[-1, 1, 0, x])/(1 + x)^2 - 
       (64*z*H[-1, 1, 0, x])/(1 + x) - (64*z^2*H[-1, 1, 0, x])/(1 + x)^5 + 
       (160*z^2*H[-1, 1, 0, x])/(1 + x)^4 - 
       (144*z^2*H[-1, 1, 0, x])/(1 + x)^3 + 
       (56*z^2*H[-1, 1, 0, x])/(1 + x)^2 - (8*z^2*H[-1, 1, 0, x])/(1 + x) - 
       (64*H[-1, 1, 0, x])/(1 + z)^2 + 
       (64*H[-1, 1, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, 1, 0, x])/((1 + x)*(1 + z)^2) - 
       (32*H[-1, 1, 0, x])/(1 + z) + (16*H[-1, 1, 0, x])/(x*(1 + z)) - 
       (16*x*H[-1, 1, 0, x])/(1 + z) + 
       (64*H[-1, 1, 0, x])/((1 + x)*(1 + z)) + 24*H[-1, 1, 1, x] - 
       (16*H[-1, 1, 1, x])/(1 - x) + (64*H[-1, 1, 1, x])/(1 + x)^3 - 
       (96*H[-1, 1, 1, x])/(1 + x)^2 - (64*H[-1, 1, 1, x])/(1 + y) + 
       (32*H[-1, 1, 1, x])/((1 - x)*(1 + y)) + 
       (16*H[-1, 1, 1, x])/(x*(1 + y)) - (16*x*H[-1, 1, 1, x])/(1 + y) + 
       (128*H[-1, 1, 1, x])/((1 + x)^3*(1 + y)) - 
       (192*H[-1, 1, 1, x])/((1 + x)^2*(1 + y)) + 
       (160*H[-1, 1, 1, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, 1, 1, x])/(1 + z) + (32*H[-1, 1, 1, x])/((1 - x)*(1 + z)) + 
       (16*H[-1, 1, 1, x])/(x*(1 + z)) - (16*x*H[-1, 1, 1, x])/(1 + z) + 
       (128*H[-1, 1, 1, x])/((1 + x)^3*(1 + z)) - 
       (192*H[-1, 1, 1, x])/((1 + x)^2*(1 + z)) + 
       (160*H[-1, 1, 1, x])/((1 + x)*(1 + z)) - 168*H[0, -1, -1, x] + 
       (512*H[0, -1, -1, x])/(1 - x)^3 - (768*H[0, -1, -1, x])/(1 - x)^2 + 
       (48*H[0, -1, -1, x])/(1 - x) - (128*H[0, -1, -1, x])/(1 + x)^3 + 
       (192*H[0, -1, -1, x])/(1 + x)^2 - (288*H[0, -1, -1, x])/(1 + x) + 
       (432*H[0, -1, -1, x])/(1 + y) - 
       (512*H[0, -1, -1, x])/((1 - x)^3*(1 + y)) + 
       (768*H[0, -1, -1, x])/((1 - x)^2*(1 + y)) + 
       (32*H[0, -1, -1, x])/((1 - x)*(1 + y)) + 
       (200*H[0, -1, -1, x])/(x*(1 + y)) + (88*x*H[0, -1, -1, x])/(1 + y) - 
       (128*H[0, -1, -1, x])/((1 + x)^3*(1 + y)) + 
       (192*H[0, -1, -1, x])/((1 + x)^2*(1 + y)) - 
       (256*H[0, -1, -1, x])/((1 + x)*(1 + y)) + 
       (432*H[0, -1, -1, x])/(1 + z) - 
       (512*H[0, -1, -1, x])/((1 - x)^3*(1 + z)) + 
       (768*H[0, -1, -1, x])/((1 - x)^2*(1 + z)) + 
       (32*H[0, -1, -1, x])/((1 - x)*(1 + z)) + 
       (200*H[0, -1, -1, x])/(x*(1 + z)) + (88*x*H[0, -1, -1, x])/(1 + z) - 
       (128*H[0, -1, -1, x])/((1 + x)^3*(1 + z)) + 
       (192*H[0, -1, -1, x])/((1 + x)^2*(1 + z)) - 
       (256*H[0, -1, -1, x])/((1 + x)*(1 + z)) + 128*H[0, -1, -1, y] + 
       (176*H[0, -1, -1, y])/(1 + x)^2 - (176*H[0, -1, -1, y])/(1 + x) - 
       (192*H[0, -1, -1, y])/(1 + y)^3 - 
       (96*H[0, -1, -1, y])/(x*(1 + y)^3) - 
       (96*x*H[0, -1, -1, y])/(1 + y)^3 - (96*H[0, -1, -1, y])/(1 + y) - 
       (64*H[0, -1, -1, y])/(x*(1 + y)) - (64*x*H[0, -1, -1, y])/(1 + y) - 
       (128*H[0, -1, -1, y])/((1 + x)^2*(1 + y)) + 
       (128*H[0, -1, -1, y])/((1 + x)*(1 + y)) - 
       (16*z*H[0, -1, -1, y])/(1 + x)^2 + (16*z*H[0, -1, -1, y])/(1 + x) + 
       (64*H[0, -1, -1, y])/(1 + z) - (32*H[0, -1, -1, y])/(x*(1 + z)) - 
       (32*x*H[0, -1, -1, y])/(1 + z) + 
       (256*H[0, -1, -1, y])/((1 + x)^2*(1 + z)) - 
       (256*H[0, -1, -1, y])/((1 + x)*(1 + z)) + 144*H[0, -1, -1, z] + 
       (208*H[0, -1, -1, z])/(1 + x)^2 - (208*H[0, -1, -1, z])/(1 + x) + 
       (64*H[0, -1, -1, z])/(1 + y) - (32*H[0, -1, -1, z])/(x*(1 + y)) - 
       (32*x*H[0, -1, -1, z])/(1 + y) + 
       (256*H[0, -1, -1, z])/((1 + x)^2*(1 + y)) - 
       (256*H[0, -1, -1, z])/((1 + x)*(1 + y)) + 
       (16*z*H[0, -1, -1, z])/(1 + x)^2 - (16*z*H[0, -1, -1, z])/(1 + x) - 
       (192*H[0, -1, -1, z])/(1 + z)^3 - 
       (96*H[0, -1, -1, z])/(x*(1 + z)^3) - 
       (96*x*H[0, -1, -1, z])/(1 + z)^3 - (96*H[0, -1, -1, z])/(1 + z) - 
       (64*H[0, -1, -1, z])/(x*(1 + z)) - (64*x*H[0, -1, -1, z])/(1 + z) - 
       (128*H[0, -1, -1, z])/((1 + x)^2*(1 + z)) + 
       (128*H[0, -1, -1, z])/((1 + x)*(1 + z)) + 172*H[0, -1, 0, x] + 
       (240*H[0, -1, 0, x])/(1 - x)^6 - (720*H[0, -1, 0, x])/(1 - x)^5 + 
       (740*H[0, -1, 0, x])/(1 - x)^4 - (536*H[0, -1, 0, x])/(1 - x)^3 + 
       (447*H[0, -1, 0, x])/(1 - x)^2 - (117*H[0, -1, 0, x])/(1 - x) + 
       (32*H[0, -1, 0, x])/(1 + x)^6 - (128*H[0, -1, 0, x])/(1 + x)^5 + 
       (192*H[0, -1, 0, x])/(1 + x)^4 + (216*H[0, -1, 0, x])/(1 + x)^3 - 
       (417*H[0, -1, 0, x])/(1 + x)^2 + (179*H[0, -1, 0, x])/(1 + x) - 
       16*y*H[0, -1, 0, x] - (96*y*H[0, -1, 0, x])/(1 - x)^6 + 
       (288*y*H[0, -1, 0, x])/(1 - x)^5 - (344*y*H[0, -1, 0, x])/(1 - x)^4 + 
       (208*y*H[0, -1, 0, x])/(1 - x)^3 - (66*y*H[0, -1, 0, x])/(1 - x)^2 + 
       (14*y*H[0, -1, 0, x])/(1 - x) + (64*y*H[0, -1, 0, x])/(1 + x)^6 - 
       (192*y*H[0, -1, 0, x])/(1 + x)^5 + (272*y*H[0, -1, 0, x])/(1 + x)^4 - 
       (224*y*H[0, -1, 0, x])/(1 + x)^3 + (86*y*H[0, -1, 0, x])/(1 + x)^2 - 
       (2*y*H[0, -1, 0, x])/(1 + x) + (48*y^2*H[0, -1, 0, x])/(1 - x)^6 - 
       (144*y^2*H[0, -1, 0, x])/(1 - x)^5 + 
       (148*y^2*H[0, -1, 0, x])/(1 - x)^4 - 
       (56*y^2*H[0, -1, 0, x])/(1 - x)^3 + 
       (7*y^2*H[0, -1, 0, x])/(1 - x)^2 - (5*y^2*H[0, -1, 0, x])/(1 - x) + 
       (32*y^2*H[0, -1, 0, x])/(1 + x)^6 - 
       (96*y^2*H[0, -1, 0, x])/(1 + x)^5 + 
       (120*y^2*H[0, -1, 0, x])/(1 + x)^4 - 
       (80*y^2*H[0, -1, 0, x])/(1 + x)^3 + 
       (15*y^2*H[0, -1, 0, x])/(1 + x)^2 + (11*y^2*H[0, -1, 0, x])/(1 + x) - 
       (32*H[0, -1, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (32*H[0, -1, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (368*H[0, -1, 0, x])/(1 + y) - 
       (192*H[0, -1, 0, x])/((1 - x)^6*(1 + y)) + 
       (576*H[0, -1, 0, x])/((1 - x)^5*(1 + y)) - 
       (592*H[0, -1, 0, x])/((1 - x)^4*(1 + y)) + 
       (480*H[0, -1, 0, x])/((1 - x)^3*(1 + y)) - 
       (400*H[0, -1, 0, x])/((1 - x)^2*(1 + y)) + 
       (64*H[0, -1, 0, x])/((1 - x)*(1 + y)) - 
       (28*H[0, -1, 0, x])/(x*(1 + y)) - (76*x*H[0, -1, 0, x])/(1 + y) + 
       (128*H[0, -1, 0, x])/((1 + x)^4*(1 + y)) + 
       (256*H[0, -1, 0, x])/((1 + x)^3*(1 + y)) - 
       (424*H[0, -1, 0, x])/((1 + x)^2*(1 + y)) + 
       (520*H[0, -1, 0, x])/((1 + x)*(1 + y)) + 16*z*H[0, -1, 0, x] - 
       (64*z*H[0, -1, 0, x])/(1 + x)^5 + (208*z*H[0, -1, 0, x])/(1 + x)^4 - 
       (272*z*H[0, -1, 0, x])/(1 + x)^3 + (200*z*H[0, -1, 0, x])/(1 + x)^2 - 
       (80*z*H[0, -1, 0, x])/(1 + x) - (32*z^2*H[0, -1, 0, x])/(1 + x)^5 + 
       (104*z^2*H[0, -1, 0, x])/(1 + x)^4 - 
       (120*z^2*H[0, -1, 0, x])/(1 + x)^3 + 
       (64*z^2*H[0, -1, 0, x])/(1 + x)^2 - (16*z^2*H[0, -1, 0, x])/(1 + x) - 
       (32*H[0, -1, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (32*H[0, -1, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (368*H[0, -1, 0, x])/(1 + z) - 
       (192*H[0, -1, 0, x])/((1 - x)^6*(1 + z)) + 
       (576*H[0, -1, 0, x])/((1 - x)^5*(1 + z)) - 
       (592*H[0, -1, 0, x])/((1 - x)^4*(1 + z)) + 
       (480*H[0, -1, 0, x])/((1 - x)^3*(1 + z)) - 
       (400*H[0, -1, 0, x])/((1 - x)^2*(1 + z)) + 
       (64*H[0, -1, 0, x])/((1 - x)*(1 + z)) - 
       (28*H[0, -1, 0, x])/(x*(1 + z)) - (76*x*H[0, -1, 0, x])/(1 + z) + 
       (128*H[0, -1, 0, x])/((1 + x)^4*(1 + z)) + 
       (256*H[0, -1, 0, x])/((1 + x)^3*(1 + z)) - 
       (424*H[0, -1, 0, x])/((1 + x)^2*(1 + z)) + 
       (520*H[0, -1, 0, x])/((1 + x)*(1 + z)) - 8*H[0, -1, 0, y] + 
       (4*H[0, -1, 0, y])/(1 - x) - (32*H[0, -1, 0, y])/(1 + x)^3 + 
       (48*H[0, -1, 0, y])/(1 + x)^2 - (4*H[0, -1, 0, y])/(1 + x) + 
       (4*y*H[0, -1, 0, y])/(1 - x) - (4*y*H[0, -1, 0, y])/(1 + x) + 
       (16*H[0, -1, 0, y])/((1 - x)*(1 + y)) - 
       (64*H[0, -1, 0, y])/((1 + x)^3*(1 + y)) + 
       (96*H[0, -1, 0, y])/((1 + x)^2*(1 + y)) - 
       (48*H[0, -1, 0, y])/((1 + x)*(1 + y)) + (64*H[0, -1, 0, y])/(1 + z) - 
       (48*H[0, -1, 0, y])/((1 - x)*(1 + z)) - 
       (16*H[0, -1, 0, y])/(x*(1 + z)) + (16*x*H[0, -1, 0, y])/(1 + z) - 
       (64*H[0, -1, 0, y])/((1 + x)^3*(1 + z)) + 
       (96*H[0, -1, 0, y])/((1 + x)^2*(1 + z)) - 
       (112*H[0, -1, 0, y])/((1 + x)*(1 + z)) - 16*H[0, -1, 0, z] + 
       (12*H[0, -1, 0, z])/(1 - x) - (32*H[0, -1, 0, z])/(1 + x)^3 + 
       (48*H[0, -1, 0, z])/(1 + x)^2 + (4*H[0, -1, 0, z])/(1 + x) - 
       (4*y*H[0, -1, 0, z])/(1 - x) + (4*y*H[0, -1, 0, z])/(1 + x) + 
       (64*H[0, -1, 0, z])/(1 + y) - (48*H[0, -1, 0, z])/((1 - x)*(1 + y)) - 
       (16*H[0, -1, 0, z])/(x*(1 + y)) + (16*x*H[0, -1, 0, z])/(1 + y) - 
       (64*H[0, -1, 0, z])/((1 + x)^3*(1 + y)) + 
       (96*H[0, -1, 0, z])/((1 + x)^2*(1 + y)) - 
       (112*H[0, -1, 0, z])/((1 + x)*(1 + y)) + 
       (16*H[0, -1, 0, z])/((1 - x)*(1 + z)) - 
       (64*H[0, -1, 0, z])/((1 + x)^3*(1 + z)) + 
       (96*H[0, -1, 0, z])/((1 + x)^2*(1 + z)) - 
       (48*H[0, -1, 0, z])/((1 + x)*(1 + z)) + 48*H[0, -1, 1, x] - 
       (32*H[0, -1, 1, x])/(1 - x) + (128*H[0, -1, 1, x])/(1 + x)^3 - 
       (192*H[0, -1, 1, x])/(1 + x)^2 - (128*H[0, -1, 1, x])/(1 + y) + 
       (64*H[0, -1, 1, x])/((1 - x)*(1 + y)) + 
       (32*H[0, -1, 1, x])/(x*(1 + y)) - (32*x*H[0, -1, 1, x])/(1 + y) + 
       (256*H[0, -1, 1, x])/((1 + x)^3*(1 + y)) - 
       (384*H[0, -1, 1, x])/((1 + x)^2*(1 + y)) + 
       (320*H[0, -1, 1, x])/((1 + x)*(1 + y)) - 
       (128*H[0, -1, 1, x])/(1 + z) + 
       (64*H[0, -1, 1, x])/((1 - x)*(1 + z)) + 
       (32*H[0, -1, 1, x])/(x*(1 + z)) - (32*x*H[0, -1, 1, x])/(1 + z) + 
       (256*H[0, -1, 1, x])/((1 + x)^3*(1 + z)) - 
       (384*H[0, -1, 1, x])/((1 + x)^2*(1 + z)) + 
       (320*H[0, -1, 1, x])/((1 + x)*(1 + z)) + 168*H[0, 0, -1, x] + 
       (480*H[0, 0, -1, x])/(1 - x)^6 - (1440*H[0, 0, -1, x])/(1 - x)^5 + 
       (1480*H[0, 0, -1, x])/(1 - x)^4 - (944*H[0, 0, -1, x])/(1 - x)^3 + 
       (682*H[0, 0, -1, x])/(1 - x)^2 - (148*H[0, 0, -1, x])/(1 - x) - 
       (32*H[0, 0, -1, x])/(1 + x)^5 + (128*H[0, 0, -1, x])/(1 + x)^4 + 
       (152*H[0, 0, -1, x])/(1 + x)^3 - (290*H[0, 0, -1, x])/(1 + x)^2 + 
       (164*H[0, 0, -1, x])/(1 + x) - 28*y*H[0, 0, -1, x] - 
       (192*y*H[0, 0, -1, x])/(1 - x)^6 + (576*y*H[0, 0, -1, x])/(1 - x)^5 - 
       (688*y*H[0, 0, -1, x])/(1 - x)^4 + (416*y*H[0, 0, -1, x])/(1 - x)^3 - 
       (124*y*H[0, 0, -1, x])/(1 - x)^2 + (16*y*H[0, 0, -1, x])/(1 - x) - 
       (44*y*H[0, 0, -1, x])/(1 + x)^2 + (48*y*H[0, 0, -1, x])/(1 + x) + 
       (96*y^2*H[0, 0, -1, x])/(1 - x)^6 - 
       (288*y^2*H[0, 0, -1, x])/(1 - x)^5 + 
       (296*y^2*H[0, 0, -1, x])/(1 - x)^4 - 
       (112*y^2*H[0, 0, -1, x])/(1 - x)^3 + 
       (10*y^2*H[0, 0, -1, x])/(1 - x)^2 - (4*y^2*H[0, 0, -1, x])/(1 - x) - 
       (22*y^2*H[0, 0, -1, x])/(1 + x)^2 + (24*y^2*H[0, 0, -1, x])/(1 + x) - 
       (360*H[0, 0, -1, x])/(1 + y) - 
       (384*H[0, 0, -1, x])/((1 - x)^6*(1 + y)) + 
       (1152*H[0, 0, -1, x])/((1 - x)^5*(1 + y)) - 
       (1184*H[0, 0, -1, x])/((1 - x)^4*(1 + y)) + 
       (832*H[0, 0, -1, x])/((1 - x)^3*(1 + y)) - 
       (672*H[0, 0, -1, x])/((1 - x)^2*(1 + y)) + 
       (96*H[0, 0, -1, x])/((1 - x)*(1 + y)) - 
       (80*H[0, 0, -1, x])/(x*(1 + y)) - (72*x*H[0, 0, -1, x])/(1 + y) + 
       (384*H[0, 0, -1, x])/((1 + x)^3*(1 + y)) - 
       (480*H[0, 0, -1, x])/((1 + x)^2*(1 + y)) + 
       (496*H[0, 0, -1, x])/((1 + x)*(1 + y)) + 28*z*H[0, 0, -1, x] - 
       (64*z*H[0, 0, -1, x])/(1 + x)^5 + (256*z*H[0, 0, -1, x])/(1 + x)^4 - 
       (368*z*H[0, 0, -1, x])/(1 + x)^3 + (296*z*H[0, 0, -1, x])/(1 + x)^2 - 
       (128*z*H[0, 0, -1, x])/(1 + x) - (32*z^2*H[0, 0, -1, x])/(1 + x)^5 + 
       (128*z^2*H[0, 0, -1, x])/(1 + x)^4 - 
       (168*z^2*H[0, 0, -1, x])/(1 + x)^3 + 
       (100*z^2*H[0, 0, -1, x])/(1 + x)^2 - 
       (28*z^2*H[0, 0, -1, x])/(1 + x) - (360*H[0, 0, -1, x])/(1 + z) - 
       (384*H[0, 0, -1, x])/((1 - x)^6*(1 + z)) + 
       (1152*H[0, 0, -1, x])/((1 - x)^5*(1 + z)) - 
       (1184*H[0, 0, -1, x])/((1 - x)^4*(1 + z)) + 
       (832*H[0, 0, -1, x])/((1 - x)^3*(1 + z)) - 
       (672*H[0, 0, -1, x])/((1 - x)^2*(1 + z)) + 
       (96*H[0, 0, -1, x])/((1 - x)*(1 + z)) - 
       (80*H[0, 0, -1, x])/(x*(1 + z)) - (72*x*H[0, 0, -1, x])/(1 + z) + 
       (384*H[0, 0, -1, x])/((1 + x)^3*(1 + z)) - 
       (480*H[0, 0, -1, x])/((1 + x)^2*(1 + z)) + 
       (496*H[0, 0, -1, x])/((1 + x)*(1 + z)) - 8*H[0, 0, -1, y] + 
       (4*H[0, 0, -1, y])/(1 - x) - (32*H[0, 0, -1, y])/(1 + x)^3 + 
       (48*H[0, 0, -1, y])/(1 + x)^2 - (4*H[0, 0, -1, y])/(1 + x) + 
       (4*y*H[0, 0, -1, y])/(1 - x) - (4*y*H[0, 0, -1, y])/(1 + x) + 
       (16*H[0, 0, -1, y])/((1 - x)*(1 + y)) - 
       (64*H[0, 0, -1, y])/((1 + x)^3*(1 + y)) + 
       (96*H[0, 0, -1, y])/((1 + x)^2*(1 + y)) - 
       (48*H[0, 0, -1, y])/((1 + x)*(1 + y)) + (64*H[0, 0, -1, y])/(1 + z) - 
       (48*H[0, 0, -1, y])/((1 - x)*(1 + z)) - 
       (16*H[0, 0, -1, y])/(x*(1 + z)) + (16*x*H[0, 0, -1, y])/(1 + z) - 
       (64*H[0, 0, -1, y])/((1 + x)^3*(1 + z)) + 
       (96*H[0, 0, -1, y])/((1 + x)^2*(1 + z)) - 
       (112*H[0, 0, -1, y])/((1 + x)*(1 + z)) - 16*H[0, 0, -1, z] + 
       (12*H[0, 0, -1, z])/(1 - x) - (32*H[0, 0, -1, z])/(1 + x)^3 + 
       (48*H[0, 0, -1, z])/(1 + x)^2 + (4*H[0, 0, -1, z])/(1 + x) - 
       (4*y*H[0, 0, -1, z])/(1 - x) + (4*y*H[0, 0, -1, z])/(1 + x) + 
       (64*H[0, 0, -1, z])/(1 + y) - (48*H[0, 0, -1, z])/((1 - x)*(1 + y)) - 
       (16*H[0, 0, -1, z])/(x*(1 + y)) + (16*x*H[0, 0, -1, z])/(1 + y) - 
       (64*H[0, 0, -1, z])/((1 + x)^3*(1 + y)) + 
       (96*H[0, 0, -1, z])/((1 + x)^2*(1 + y)) - 
       (112*H[0, 0, -1, z])/((1 + x)*(1 + y)) + 
       (16*H[0, 0, -1, z])/((1 - x)*(1 + z)) - 
       (64*H[0, 0, -1, z])/((1 + x)^3*(1 + z)) + 
       (96*H[0, 0, -1, z])/((1 + x)^2*(1 + z)) - 
       (48*H[0, 0, -1, z])/((1 + x)*(1 + z)) - 240*H[0, 0, 0, x] - 
       (360*H[0, 0, 0, x])/(1 - x)^6 + (1080*H[0, 0, 0, x])/(1 - x)^5 - 
       (1110*H[0, 0, 0, x])/(1 - x)^4 + (612*H[0, 0, 0, x])/(1 - x)^3 - 
       (787*H[0, 0, 0, x])/(2*(1 - x)^2) + (509*H[0, 0, 0, x])/(2*(1 - x)) - 
       (32*H[0, 0, 0, x])/(1 + x)^6 + (208*H[0, 0, 0, x])/(1 + x)^5 - 
       (404*H[0, 0, 0, x])/(1 + x)^4 - (220*H[0, 0, 0, x])/(1 + x)^3 + 
       (1109*H[0, 0, 0, x])/(2*(1 + x)^2) - (83*H[0, 0, 0, x])/(2*(1 + x)) + 
       28*y*H[0, 0, 0, x] + (144*y*H[0, 0, 0, x])/(1 - x)^6 - 
       (432*y*H[0, 0, 0, x])/(1 - x)^5 + (516*y*H[0, 0, 0, x])/(1 - x)^4 - 
       (312*y*H[0, 0, 0, x])/(1 - x)^3 + (97*y*H[0, 0, 0, x])/(1 - x)^2 - 
       (27*y*H[0, 0, 0, x])/(1 - x) - (64*y*H[0, 0, 0, x])/(1 + x)^6 + 
       (256*y*H[0, 0, 0, x])/(1 + x)^5 - (432*y*H[0, 0, 0, x])/(1 + x)^4 + 
       (400*y*H[0, 0, 0, x])/(1 + x)^3 - (179*y*H[0, 0, 0, x])/(1 + x)^2 + 
       (13*y*H[0, 0, 0, x])/(1 + x) - (72*y^2*H[0, 0, 0, x])/(1 - x)^6 + 
       (216*y^2*H[0, 0, 0, x])/(1 - x)^5 - 
       (222*y^2*H[0, 0, 0, x])/(1 - x)^4 + 
       (84*y^2*H[0, 0, 0, x])/(1 - x)^3 - 
       (19*y^2*H[0, 0, 0, x])/(2*(1 - x)^2) + 
       (21*y^2*H[0, 0, 0, x])/(2*(1 - x)) - 
       (32*y^2*H[0, 0, 0, x])/(1 + x)^6 + 
       (128*y^2*H[0, 0, 0, x])/(1 + x)^5 - 
       (200*y^2*H[0, 0, 0, x])/(1 + x)^4 + 
       (152*y^2*H[0, 0, 0, x])/(1 + x)^3 - 
       (75*y^2*H[0, 0, 0, x])/(2*(1 + x)^2) - 
       (35*y^2*H[0, 0, 0, x])/(2*(1 + x)) + (412*H[0, 0, 0, x])/(1 + y) + 
       (288*H[0, 0, 0, x])/((1 - x)^6*(1 + y)) - 
       (864*H[0, 0, 0, x])/((1 - x)^5*(1 + y)) + 
       (888*H[0, 0, 0, x])/((1 - x)^4*(1 + y)) - 
       (528*H[0, 0, 0, x])/((1 - x)^3*(1 + y)) + 
       (376*H[0, 0, 0, x])/((1 - x)^2*(1 + y)) - 
       (284*H[0, 0, 0, x])/((1 - x)*(1 + y)) - 
       (72*H[0, 0, 0, x])/(x*(1 + y)) + (92*x*H[0, 0, 0, x])/(1 + y) - 
       (64*H[0, 0, 0, x])/((1 + x)^4*(1 + y)) - 
       (496*H[0, 0, 0, x])/((1 + x)^3*(1 + y)) + 
       (676*H[0, 0, 0, x])/((1 + x)^2*(1 + y)) - 
       (720*H[0, 0, 0, x])/((1 + x)*(1 + y)) - 28*z*H[0, 0, 0, x] + 
       (160*z*H[0, 0, 0, x])/(1 + x)^5 - (472*z*H[0, 0, 0, x])/(1 + x)^4 + 
       (584*z*H[0, 0, 0, x])/(1 + x)^3 - (404*z*H[0, 0, 0, x])/(1 + x)^2 + 
       (152*z*H[0, 0, 0, x])/(1 + x) + (80*z^2*H[0, 0, 0, x])/(1 + x)^5 - 
       (236*z^2*H[0, 0, 0, x])/(1 + x)^4 + 
       (252*z^2*H[0, 0, 0, x])/(1 + x)^3 - 
       (124*z^2*H[0, 0, 0, x])/(1 + x)^2 + (28*z^2*H[0, 0, 0, x])/(1 + x) + 
       (412*H[0, 0, 0, x])/(1 + z) + 
       (288*H[0, 0, 0, x])/((1 - x)^6*(1 + z)) - 
       (864*H[0, 0, 0, x])/((1 - x)^5*(1 + z)) + 
       (888*H[0, 0, 0, x])/((1 - x)^4*(1 + z)) - 
       (528*H[0, 0, 0, x])/((1 - x)^3*(1 + z)) + 
       (376*H[0, 0, 0, x])/((1 - x)^2*(1 + z)) - 
       (284*H[0, 0, 0, x])/((1 - x)*(1 + z)) - 
       (72*H[0, 0, 0, x])/(x*(1 + z)) + (92*x*H[0, 0, 0, x])/(1 + z) - 
       (64*H[0, 0, 0, x])/((1 + x)^4*(1 + z)) - 
       (496*H[0, 0, 0, x])/((1 + x)^3*(1 + z)) + 
       (676*H[0, 0, 0, x])/((1 + x)^2*(1 + z)) - 
       (720*H[0, 0, 0, x])/((1 + x)*(1 + z)) + 48*H[0, 1, -1, x] - 
       (32*H[0, 1, -1, x])/(1 - x) + (128*H[0, 1, -1, x])/(1 + x)^3 - 
       (192*H[0, 1, -1, x])/(1 + x)^2 - (128*H[0, 1, -1, x])/(1 + y) + 
       (64*H[0, 1, -1, x])/((1 - x)*(1 + y)) + 
       (32*H[0, 1, -1, x])/(x*(1 + y)) - (32*x*H[0, 1, -1, x])/(1 + y) + 
       (256*H[0, 1, -1, x])/((1 + x)^3*(1 + y)) - 
       (384*H[0, 1, -1, x])/((1 + x)^2*(1 + y)) + 
       (320*H[0, 1, -1, x])/((1 + x)*(1 + y)) - 
       (128*H[0, 1, -1, x])/(1 + z) + 
       (64*H[0, 1, -1, x])/((1 - x)*(1 + z)) + 
       (32*H[0, 1, -1, x])/(x*(1 + z)) - (32*x*H[0, 1, -1, x])/(1 + z) + 
       (256*H[0, 1, -1, x])/((1 + x)^3*(1 + z)) - 
       (384*H[0, 1, -1, x])/((1 + x)^2*(1 + z)) + 
       (320*H[0, 1, -1, x])/((1 + x)*(1 + z)) - 64*H[0, 1, 0, x] - 
       (42*H[0, 1, 0, x])/(1 - x)^2 + (120*H[0, 1, 0, x])/(1 - x) - 
       (32*H[0, 1, 0, x])/(1 + x)^6 + (192*H[0, 1, 0, x])/(1 + x)^5 - 
       (328*H[0, 1, 0, x])/(1 + x)^4 + (72*H[0, 1, 0, x])/(1 + x)^3 + 
       (90*H[0, 1, 0, x])/(1 + x)^2 + (40*H[0, 1, 0, x])/(1 + x) + 
       12*y*H[0, 1, 0, x] + (4*y*H[0, 1, 0, x])/(1 - x)^2 - 
       (16*y*H[0, 1, 0, x])/(1 - x) - (64*y*H[0, 1, 0, x])/(1 + x)^6 + 
       (192*y*H[0, 1, 0, x])/(1 + x)^5 - (272*y*H[0, 1, 0, x])/(1 + x)^4 + 
       (224*y*H[0, 1, 0, x])/(1 + x)^3 - (108*y*H[0, 1, 0, x])/(1 + x)^2 + 
       (16*y*H[0, 1, 0, x])/(1 + x) - (2*y^2*H[0, 1, 0, x])/(1 - x)^2 + 
       (8*y^2*H[0, 1, 0, x])/(1 - x) - (32*y^2*H[0, 1, 0, x])/(1 + x)^6 + 
       (96*y^2*H[0, 1, 0, x])/(1 + x)^5 - 
       (120*y^2*H[0, 1, 0, x])/(1 + x)^4 + 
       (80*y^2*H[0, 1, 0, x])/(1 + x)^3 - (26*y^2*H[0, 1, 0, x])/(1 + x)^2 - 
       (4*y^2*H[0, 1, 0, x])/(1 + x) - 
       (32*H[0, 1, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (32*H[0, 1, 0, x])/((1 + x)^2*(1 + y)^2) + 
       (16*H[0, 1, 0, x])/(1 + y) + (64*H[0, 1, 0, x])/((1 - x)^2*(1 + y)) - 
       (96*H[0, 1, 0, x])/((1 - x)*(1 + y)) - 
       (16*H[0, 1, 0, x])/(x*(1 + y)) + 
       (128*H[0, 1, 0, x])/((1 + x)^3*(1 + y)) - 
       (192*H[0, 1, 0, x])/((1 + x)^2*(1 + y)) + 
       (64*H[0, 1, 0, x])/((1 + x)*(1 + y)) - 12*z*H[0, 1, 0, x] + 
       (192*z*H[0, 1, 0, x])/(1 + x)^5 - (480*z*H[0, 1, 0, x])/(1 + x)^4 + 
       (528*z*H[0, 1, 0, x])/(1 + x)^3 - (312*z*H[0, 1, 0, x])/(1 + x)^2 + 
       (96*z*H[0, 1, 0, x])/(1 + x) + (96*z^2*H[0, 1, 0, x])/(1 + x)^5 - 
       (240*z^2*H[0, 1, 0, x])/(1 + x)^4 + 
       (216*z^2*H[0, 1, 0, x])/(1 + x)^3 - 
       (84*z^2*H[0, 1, 0, x])/(1 + x)^2 + (12*z^2*H[0, 1, 0, x])/(1 + x) - 
       (32*H[0, 1, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (32*H[0, 1, 0, x])/((1 + x)^2*(1 + z)^2) + 
       (16*H[0, 1, 0, x])/(1 + z) + (64*H[0, 1, 0, x])/((1 - x)^2*(1 + z)) - 
       (96*H[0, 1, 0, x])/((1 - x)*(1 + z)) - 
       (16*H[0, 1, 0, x])/(x*(1 + z)) + 
       (128*H[0, 1, 0, x])/((1 + x)^3*(1 + z)) - 
       (192*H[0, 1, 0, x])/((1 + x)^2*(1 + z)) + 
       (64*H[0, 1, 0, x])/((1 + x)*(1 + z)) + 48*H[0, 1, 1, x] - 
       (32*H[0, 1, 1, x])/(1 - x) + (128*H[0, 1, 1, x])/(1 + x)^3 - 
       (192*H[0, 1, 1, x])/(1 + x)^2 - (128*H[0, 1, 1, x])/(1 + y) + 
       (64*H[0, 1, 1, x])/((1 - x)*(1 + y)) + 
       (32*H[0, 1, 1, x])/(x*(1 + y)) - (32*x*H[0, 1, 1, x])/(1 + y) + 
       (256*H[0, 1, 1, x])/((1 + x)^3*(1 + y)) - 
       (384*H[0, 1, 1, x])/((1 + x)^2*(1 + y)) + 
       (320*H[0, 1, 1, x])/((1 + x)*(1 + y)) - (128*H[0, 1, 1, x])/(1 + z) + 
       (64*H[0, 1, 1, x])/((1 - x)*(1 + z)) + 
       (32*H[0, 1, 1, x])/(x*(1 + z)) - (32*x*H[0, 1, 1, x])/(1 + z) + 
       (256*H[0, 1, 1, x])/((1 + x)^3*(1 + z)) - 
       (384*H[0, 1, 1, x])/((1 + x)^2*(1 + z)) + 
       (320*H[0, 1, 1, x])/((1 + x)*(1 + z)) - 24*H[1, -1, -1, x] + 
       (16*H[1, -1, -1, x])/(1 - x) - (64*H[1, -1, -1, x])/(1 + x)^3 + 
       (96*H[1, -1, -1, x])/(1 + x)^2 + (64*H[1, -1, -1, x])/(1 + y) - 
       (32*H[1, -1, -1, x])/((1 - x)*(1 + y)) - 
       (16*H[1, -1, -1, x])/(x*(1 + y)) + (16*x*H[1, -1, -1, x])/(1 + y) - 
       (128*H[1, -1, -1, x])/((1 + x)^3*(1 + y)) + 
       (192*H[1, -1, -1, x])/((1 + x)^2*(1 + y)) - 
       (160*H[1, -1, -1, x])/((1 + x)*(1 + y)) + 
       (64*H[1, -1, -1, x])/(1 + z) - 
       (32*H[1, -1, -1, x])/((1 - x)*(1 + z)) - 
       (16*H[1, -1, -1, x])/(x*(1 + z)) + (16*x*H[1, -1, -1, x])/(1 + z) - 
       (128*H[1, -1, -1, x])/((1 + x)^3*(1 + z)) + 
       (192*H[1, -1, -1, x])/((1 + x)^2*(1 + z)) - 
       (160*H[1, -1, -1, x])/((1 + x)*(1 + z)) + 48*H[1, -1, 0, x] - 
       (52*H[1, -1, 0, x])/(1 - x) - (64*H[1, -1, 0, x])/(1 + x)^5 + 
       (160*H[1, -1, 0, x])/(1 + x)^4 + (48*H[1, -1, 0, x])/(1 + x)^3 - 
       (232*H[1, -1, 0, x])/(1 + x)^2 + (44*H[1, -1, 0, x])/(1 + x) - 
       8*y*H[1, -1, 0, x] + (8*y*H[1, -1, 0, x])/(1 - x) + 
       (8*y*H[1, -1, 0, x])/(1 + x) - (4*y^2*H[1, -1, 0, x])/(1 - x) + 
       (4*y^2*H[1, -1, 0, x])/(1 + x) - (64*H[1, -1, 0, x])/(1 + y)^2 + 
       (64*H[1, -1, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*H[1, -1, 0, x])/((1 + x)*(1 + y)^2) - 
       (32*H[1, -1, 0, x])/(1 + y) + (16*H[1, -1, 0, x])/(x*(1 + y)) - 
       (16*x*H[1, -1, 0, x])/(1 + y) + 
       (64*H[1, -1, 0, x])/((1 + x)*(1 + y)) + 8*z*H[1, -1, 0, x] - 
       (128*z*H[1, -1, 0, x])/(1 + x)^5 + (320*z*H[1, -1, 0, x])/(1 + x)^4 - 
       (352*z*H[1, -1, 0, x])/(1 + x)^3 + (208*z*H[1, -1, 0, x])/(1 + x)^2 - 
       (64*z*H[1, -1, 0, x])/(1 + x) - (64*z^2*H[1, -1, 0, x])/(1 + x)^5 + 
       (160*z^2*H[1, -1, 0, x])/(1 + x)^4 - 
       (144*z^2*H[1, -1, 0, x])/(1 + x)^3 + 
       (56*z^2*H[1, -1, 0, x])/(1 + x)^2 - (8*z^2*H[1, -1, 0, x])/(1 + x) - 
       (64*H[1, -1, 0, x])/(1 + z)^2 + 
       (64*H[1, -1, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*H[1, -1, 0, x])/((1 + x)*(1 + z)^2) - 
       (32*H[1, -1, 0, x])/(1 + z) + (16*H[1, -1, 0, x])/(x*(1 + z)) - 
       (16*x*H[1, -1, 0, x])/(1 + z) + 
       (64*H[1, -1, 0, x])/((1 + x)*(1 + z)) + 24*H[1, -1, 1, x] - 
       (16*H[1, -1, 1, x])/(1 - x) + (64*H[1, -1, 1, x])/(1 + x)^3 - 
       (96*H[1, -1, 1, x])/(1 + x)^2 - (64*H[1, -1, 1, x])/(1 + y) + 
       (32*H[1, -1, 1, x])/((1 - x)*(1 + y)) + 
       (16*H[1, -1, 1, x])/(x*(1 + y)) - (16*x*H[1, -1, 1, x])/(1 + y) + 
       (128*H[1, -1, 1, x])/((1 + x)^3*(1 + y)) - 
       (192*H[1, -1, 1, x])/((1 + x)^2*(1 + y)) + 
       (160*H[1, -1, 1, x])/((1 + x)*(1 + y)) - 
       (64*H[1, -1, 1, x])/(1 + z) + (32*H[1, -1, 1, x])/((1 - x)*(1 + z)) + 
       (16*H[1, -1, 1, x])/(x*(1 + z)) - (16*x*H[1, -1, 1, x])/(1 + z) + 
       (128*H[1, -1, 1, x])/((1 + x)^3*(1 + z)) - 
       (192*H[1, -1, 1, x])/((1 + x)^2*(1 + z)) + 
       (160*H[1, -1, 1, x])/((1 + x)*(1 + z)) + 48*H[1, 0, -1, x] - 
       (52*H[1, 0, -1, x])/(1 - x) - (64*H[1, 0, -1, x])/(1 + x)^5 + 
       (160*H[1, 0, -1, x])/(1 + x)^4 + (48*H[1, 0, -1, x])/(1 + x)^3 - 
       (232*H[1, 0, -1, x])/(1 + x)^2 + (44*H[1, 0, -1, x])/(1 + x) - 
       8*y*H[1, 0, -1, x] + (8*y*H[1, 0, -1, x])/(1 - x) + 
       (8*y*H[1, 0, -1, x])/(1 + x) - (4*y^2*H[1, 0, -1, x])/(1 - x) + 
       (4*y^2*H[1, 0, -1, x])/(1 + x) - (64*H[1, 0, -1, x])/(1 + y)^2 + 
       (64*H[1, 0, -1, x])/((1 - x)*(1 + y)^2) + 
       (64*H[1, 0, -1, x])/((1 + x)*(1 + y)^2) - 
       (32*H[1, 0, -1, x])/(1 + y) + (16*H[1, 0, -1, x])/(x*(1 + y)) - 
       (16*x*H[1, 0, -1, x])/(1 + y) + 
       (64*H[1, 0, -1, x])/((1 + x)*(1 + y)) + 8*z*H[1, 0, -1, x] - 
       (128*z*H[1, 0, -1, x])/(1 + x)^5 + (320*z*H[1, 0, -1, x])/(1 + x)^4 - 
       (352*z*H[1, 0, -1, x])/(1 + x)^3 + (208*z*H[1, 0, -1, x])/(1 + x)^2 - 
       (64*z*H[1, 0, -1, x])/(1 + x) - (64*z^2*H[1, 0, -1, x])/(1 + x)^5 + 
       (160*z^2*H[1, 0, -1, x])/(1 + x)^4 - 
       (144*z^2*H[1, 0, -1, x])/(1 + x)^3 + 
       (56*z^2*H[1, 0, -1, x])/(1 + x)^2 - (8*z^2*H[1, 0, -1, x])/(1 + x) - 
       (64*H[1, 0, -1, x])/(1 + z)^2 + 
       (64*H[1, 0, -1, x])/((1 - x)*(1 + z)^2) + 
       (64*H[1, 0, -1, x])/((1 + x)*(1 + z)^2) - 
       (32*H[1, 0, -1, x])/(1 + z) + (16*H[1, 0, -1, x])/(x*(1 + z)) - 
       (16*x*H[1, 0, -1, x])/(1 + z) + 
       (64*H[1, 0, -1, x])/((1 + x)*(1 + z)) - 88*H[1, 0, 0, x] - 
       (32*H[1, 0, 0, x])/(1 - x)^2 + (120*H[1, 0, 0, x])/(1 - x) + 
       (128*H[1, 0, 0, x])/(1 + x)^5 - (320*H[1, 0, 0, x])/(1 + x)^4 + 
       (96*H[1, 0, 0, x])/(1 + x)^3 + (144*H[1, 0, 0, x])/(1 + x)^2 - 
       (24*H[1, 0, 0, x])/(1 + x) + 16*y*H[1, 0, 0, x] - 
       (16*y*H[1, 0, 0, x])/(1 - x) - (16*y*H[1, 0, 0, x])/(1 + x) + 
       (8*y^2*H[1, 0, 0, x])/(1 - x) - (8*y^2*H[1, 0, 0, x])/(1 + x) - 
       (64*H[1, 0, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (64*H[1, 0, 0, x])/((1 + x)^2*(1 + y)^2) + 
       (64*H[1, 0, 0, x])/(1 + y) + (96*H[1, 0, 0, x])/((1 - x)^2*(1 + y)) - 
       (96*H[1, 0, 0, x])/((1 - x)*(1 + y)) + 
       (16*H[1, 0, 0, x])/(x*(1 + y)) + (16*x*H[1, 0, 0, x])/(1 + y) + 
       (128*H[1, 0, 0, x])/((1 + x)^4*(1 + y)) - 
       (96*H[1, 0, 0, x])/((1 + x)^2*(1 + y)) + 
       (32*H[1, 0, 0, x])/((1 + x)*(1 + y)) - 16*z*H[1, 0, 0, x] + 
       (256*z*H[1, 0, 0, x])/(1 + x)^5 - (640*z*H[1, 0, 0, x])/(1 + x)^4 + 
       (704*z*H[1, 0, 0, x])/(1 + x)^3 - (416*z*H[1, 0, 0, x])/(1 + x)^2 + 
       (128*z*H[1, 0, 0, x])/(1 + x) + (128*z^2*H[1, 0, 0, x])/(1 + x)^5 - 
       (320*z^2*H[1, 0, 0, x])/(1 + x)^4 + 
       (288*z^2*H[1, 0, 0, x])/(1 + x)^3 - 
       (112*z^2*H[1, 0, 0, x])/(1 + x)^2 + (16*z^2*H[1, 0, 0, x])/(1 + x) - 
       (64*H[1, 0, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (64*H[1, 0, 0, x])/((1 + x)^2*(1 + z)^2) + 
       (64*H[1, 0, 0, x])/(1 + z) + (96*H[1, 0, 0, x])/((1 - x)^2*(1 + z)) - 
       (96*H[1, 0, 0, x])/((1 - x)*(1 + z)) + 
       (16*H[1, 0, 0, x])/(x*(1 + z)) + (16*x*H[1, 0, 0, x])/(1 + z) + 
       (128*H[1, 0, 0, x])/((1 + x)^4*(1 + z)) - 
       (96*H[1, 0, 0, x])/((1 + x)^2*(1 + z)) + 
       (32*H[1, 0, 0, x])/((1 + x)*(1 + z)) + 48*H[1, 0, 1, x] - 
       (32*H[1, 0, 1, x])/(1 - x) + (128*H[1, 0, 1, x])/(1 + x)^3 - 
       (192*H[1, 0, 1, x])/(1 + x)^2 - (128*H[1, 0, 1, x])/(1 + y) + 
       (64*H[1, 0, 1, x])/((1 - x)*(1 + y)) + 
       (32*H[1, 0, 1, x])/(x*(1 + y)) - (32*x*H[1, 0, 1, x])/(1 + y) + 
       (256*H[1, 0, 1, x])/((1 + x)^3*(1 + y)) - 
       (384*H[1, 0, 1, x])/((1 + x)^2*(1 + y)) + 
       (320*H[1, 0, 1, x])/((1 + x)*(1 + y)) - (128*H[1, 0, 1, x])/(1 + z) + 
       (64*H[1, 0, 1, x])/((1 - x)*(1 + z)) + 
       (32*H[1, 0, 1, x])/(x*(1 + z)) - (32*x*H[1, 0, 1, x])/(1 + z) + 
       (256*H[1, 0, 1, x])/((1 + x)^3*(1 + z)) - 
       (384*H[1, 0, 1, x])/((1 + x)^2*(1 + z)) + 
       (320*H[1, 0, 1, x])/((1 + x)*(1 + z)) + 24*H[1, 1, -1, x] - 
       (16*H[1, 1, -1, x])/(1 - x) + (64*H[1, 1, -1, x])/(1 + x)^3 - 
       (96*H[1, 1, -1, x])/(1 + x)^2 - (64*H[1, 1, -1, x])/(1 + y) + 
       (32*H[1, 1, -1, x])/((1 - x)*(1 + y)) + 
       (16*H[1, 1, -1, x])/(x*(1 + y)) - (16*x*H[1, 1, -1, x])/(1 + y) + 
       (128*H[1, 1, -1, x])/((1 + x)^3*(1 + y)) - 
       (192*H[1, 1, -1, x])/((1 + x)^2*(1 + y)) + 
       (160*H[1, 1, -1, x])/((1 + x)*(1 + y)) - 
       (64*H[1, 1, -1, x])/(1 + z) + (32*H[1, 1, -1, x])/((1 - x)*(1 + z)) + 
       (16*H[1, 1, -1, x])/(x*(1 + z)) - (16*x*H[1, 1, -1, x])/(1 + z) + 
       (128*H[1, 1, -1, x])/((1 + x)^3*(1 + z)) - 
       (192*H[1, 1, -1, x])/((1 + x)^2*(1 + z)) + 
       (160*H[1, 1, -1, x])/((1 + x)*(1 + z)) - 64*H[1, 1, 0, x] + 
       (104*H[1, 1, 0, x])/(1 - x) + (128*H[1, 1, 0, x])/(1 + x)^5 - 
       (320*H[1, 1, 0, x])/(1 + x)^4 + (160*H[1, 1, 0, x])/(1 + x)^3 + 
       (80*H[1, 1, 0, x])/(1 + x)^2 - (24*H[1, 1, 0, x])/(1 + x) + 
       16*y*H[1, 1, 0, x] - (16*y*H[1, 1, 0, x])/(1 - x) - 
       (16*y*H[1, 1, 0, x])/(1 + x) + (8*y^2*H[1, 1, 0, x])/(1 - x) - 
       (8*y^2*H[1, 1, 0, x])/(1 + x) - 
       (64*H[1, 1, 0, x])/((1 - x)*(1 + y)) + 
       (256*H[1, 1, 0, x])/((1 + x)^3*(1 + y)) - 
       (384*H[1, 1, 0, x])/((1 + x)^2*(1 + y)) + 
       (192*H[1, 1, 0, x])/((1 + x)*(1 + y)) - 16*z*H[1, 1, 0, x] + 
       (256*z*H[1, 1, 0, x])/(1 + x)^5 - (640*z*H[1, 1, 0, x])/(1 + x)^4 + 
       (704*z*H[1, 1, 0, x])/(1 + x)^3 - (416*z*H[1, 1, 0, x])/(1 + x)^2 + 
       (128*z*H[1, 1, 0, x])/(1 + x) + (128*z^2*H[1, 1, 0, x])/(1 + x)^5 - 
       (320*z^2*H[1, 1, 0, x])/(1 + x)^4 + 
       (288*z^2*H[1, 1, 0, x])/(1 + x)^3 - 
       (112*z^2*H[1, 1, 0, x])/(1 + x)^2 + (16*z^2*H[1, 1, 0, x])/(1 + x) - 
       (64*H[1, 1, 0, x])/((1 - x)*(1 + z)) + 
       (256*H[1, 1, 0, x])/((1 + x)^3*(1 + z)) - 
       (384*H[1, 1, 0, x])/((1 + x)^2*(1 + z)) + 
       (192*H[1, 1, 0, x])/((1 + x)*(1 + z)) + 72*H[1, 1, 1, x] - 
       (48*H[1, 1, 1, x])/(1 - x) + (192*H[1, 1, 1, x])/(1 + x)^3 - 
       (288*H[1, 1, 1, x])/(1 + x)^2 - (192*H[1, 1, 1, x])/(1 + y) + 
       (96*H[1, 1, 1, x])/((1 - x)*(1 + y)) + 
       (48*H[1, 1, 1, x])/(x*(1 + y)) - (48*x*H[1, 1, 1, x])/(1 + y) + 
       (384*H[1, 1, 1, x])/((1 + x)^3*(1 + y)) - 
       (576*H[1, 1, 1, x])/((1 + x)^2*(1 + y)) + 
       (480*H[1, 1, 1, x])/((1 + x)*(1 + y)) - (192*H[1, 1, 1, x])/(1 + z) + 
       (96*H[1, 1, 1, x])/((1 - x)*(1 + z)) + 
       (48*H[1, 1, 1, x])/(x*(1 + z)) - (48*x*H[1, 1, 1, x])/(1 + z) + 
       (384*H[1, 1, 1, x])/((1 + x)^3*(1 + z)) - 
       (576*H[1, 1, 1, x])/((1 + x)^2*(1 + z)) + 
       (480*H[1, 1, 1, x])/((1 + x)*(1 + z)) - 
       8*H[-1, y]*H[0, x]*Log[x^(-1) - y] + 
       (4*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 - x) - 
       (32*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x)^3 + 
       (48*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x)^2 - 
       (4*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x) + 
       (4*y*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 - x) - 
       (4*y*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + x) + 
       (16*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)) - 
       (64*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) - 
       (48*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)) + 
       (64*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + z) - 
       (48*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 - x)*(1 + z)) - 
       (16*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(x*(1 + z)) + 
       (16*x*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + z) - 
       (64*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) - 
       (112*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)*(1 + z)) + 
       8*H[-1, 0, x]*Log[x^(-1) - y] - 
       (4*H[-1, 0, x]*Log[x^(-1) - y])/(1 - x) + 
       (32*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x)^3 - 
       (48*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x)^2 + 
       (4*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x) - 
       (4*y*H[-1, 0, x]*Log[x^(-1) - y])/(1 - x) + 
       (4*y*H[-1, 0, x]*Log[x^(-1) - y])/(1 + x) - 
       (16*H[-1, 0, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)) + 
       (64*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) + 
       (48*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)) - 
       (64*H[-1, 0, x]*Log[x^(-1) - y])/(1 + z) + 
       (48*H[-1, 0, x]*Log[x^(-1) - y])/((1 - x)*(1 + z)) + 
       (16*H[-1, 0, x]*Log[x^(-1) - y])/(x*(1 + z)) - 
       (16*x*H[-1, 0, x]*Log[x^(-1) - y])/(1 + z) + 
       (64*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)*(1 + z)) - 
       8*H[-1, 0, y]*Log[x^(-1) - y] + 
       (4*H[-1, 0, y]*Log[x^(-1) - y])/(1 - x) - 
       (32*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x)^3 + 
       (48*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x)^2 - 
       (4*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x) + 
       (4*y*H[-1, 0, y]*Log[x^(-1) - y])/(1 - x) - 
       (4*y*H[-1, 0, y]*Log[x^(-1) - y])/(1 + x) + 
       (16*H[-1, 0, y]*Log[x^(-1) - y])/((1 - x)*(1 + y)) - 
       (64*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) - 
       (48*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)*(1 + y)) + 
       (64*H[-1, 0, y]*Log[x^(-1) - y])/(1 + z) - 
       (48*H[-1, 0, y]*Log[x^(-1) - y])/((1 - x)*(1 + z)) - 
       (16*H[-1, 0, y]*Log[x^(-1) - y])/(x*(1 + z)) + 
       (16*x*H[-1, 0, y]*Log[x^(-1) - y])/(1 + z) - 
       (64*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) - 
       (112*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)*(1 + z)) + 
       8*H[0, -1, x]*Log[x^(-1) - y] - 
       (4*H[0, -1, x]*Log[x^(-1) - y])/(1 - x) + 
       (32*H[0, -1, x]*Log[x^(-1) - y])/(1 + x)^3 - 
       (48*H[0, -1, x]*Log[x^(-1) - y])/(1 + x)^2 + 
       (4*H[0, -1, x]*Log[x^(-1) - y])/(1 + x) - 
       (4*y*H[0, -1, x]*Log[x^(-1) - y])/(1 - x) + 
       (4*y*H[0, -1, x]*Log[x^(-1) - y])/(1 + x) - 
       (16*H[0, -1, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)) + 
       (64*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) + 
       (48*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)) - 
       (64*H[0, -1, x]*Log[x^(-1) - y])/(1 + z) + 
       (48*H[0, -1, x]*Log[x^(-1) - y])/((1 - x)*(1 + z)) + 
       (16*H[0, -1, x]*Log[x^(-1) - y])/(x*(1 + z)) - 
       (16*x*H[0, -1, x]*Log[x^(-1) - y])/(1 + z) + 
       (64*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) + 
       (112*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)*(1 + z)) - 
       8*H[0, -1, y]*Log[x^(-1) - y] + 
       (4*H[0, -1, y]*Log[x^(-1) - y])/(1 - x) - 
       (32*H[0, -1, y]*Log[x^(-1) - y])/(1 + x)^3 + 
       (48*H[0, -1, y]*Log[x^(-1) - y])/(1 + x)^2 - 
       (4*H[0, -1, y]*Log[x^(-1) - y])/(1 + x) + 
       (4*y*H[0, -1, y]*Log[x^(-1) - y])/(1 - x) - 
       (4*y*H[0, -1, y]*Log[x^(-1) - y])/(1 + x) + 
       (16*H[0, -1, y]*Log[x^(-1) - y])/((1 - x)*(1 + y)) - 
       (64*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) + 
       (96*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) - 
       (48*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)*(1 + y)) + 
       (64*H[0, -1, y]*Log[x^(-1) - y])/(1 + z) - 
       (48*H[0, -1, y]*Log[x^(-1) - y])/((1 - x)*(1 + z)) - 
       (16*H[0, -1, y]*Log[x^(-1) - y])/(x*(1 + z)) + 
       (16*x*H[0, -1, y]*Log[x^(-1) - y])/(1 + z) - 
       (64*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) + 
       (96*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) - 
       (112*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)*(1 + z)) - 
       16*H[0, 0, x]*Log[x^(-1) - y] + 
       (8*H[0, 0, x]*Log[x^(-1) - y])/(1 - x) - 
       (64*H[0, 0, x]*Log[x^(-1) - y])/(1 + x)^3 + 
       (96*H[0, 0, x]*Log[x^(-1) - y])/(1 + x)^2 - 
       (8*H[0, 0, x]*Log[x^(-1) - y])/(1 + x) + 
       (8*y*H[0, 0, x]*Log[x^(-1) - y])/(1 - x) - 
       (8*y*H[0, 0, x]*Log[x^(-1) - y])/(1 + x) + 
       (32*H[0, 0, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)) - 
       (128*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) + 
       (192*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) - 
       (96*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)) + 
       (128*H[0, 0, x]*Log[x^(-1) - y])/(1 + z) - 
       (96*H[0, 0, x]*Log[x^(-1) - y])/((1 - x)*(1 + z)) - 
       (32*H[0, 0, x]*Log[x^(-1) - y])/(x*(1 + z)) + 
       (32*x*H[0, 0, x]*Log[x^(-1) - y])/(1 + z) - 
       (128*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) + 
       (192*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) - 
       (224*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)*(1 + z)) + 
       4*H[-1, y]*Log[x^(-1) - y]^2 - 
       (2*H[-1, y]*Log[x^(-1) - y]^2)/(1 - x) + 
       (16*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x)^3 - 
       (24*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x)^2 + 
       (2*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x) - 
       (2*y*H[-1, y]*Log[x^(-1) - y]^2)/(1 - x) + 
       (2*y*H[-1, y]*Log[x^(-1) - y]^2)/(1 + x) - 
       (8*H[-1, y]*Log[x^(-1) - y]^2)/((1 - x)*(1 + y)) + 
       (32*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)^3*(1 + y)) - 
       (48*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)^2*(1 + y)) + 
       (24*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)*(1 + y)) - 
       (32*H[-1, y]*Log[x^(-1) - y]^2)/(1 + z) + 
       (24*H[-1, y]*Log[x^(-1) - y]^2)/((1 - x)*(1 + z)) + 
       (8*H[-1, y]*Log[x^(-1) - y]^2)/(x*(1 + z)) - 
       (8*x*H[-1, y]*Log[x^(-1) - y]^2)/(1 + z) + 
       (32*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)^3*(1 + z)) - 
       (48*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)^2*(1 + z)) + 
       (56*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)*(1 + z)) + 
       8*H[-1, -1, y]*Log[-x + y] - (4*H[-1, -1, y]*Log[-x + y])/(1 - x) + 
       (32*H[-1, -1, y]*Log[-x + y])/(1 + x)^3 - 
       (48*H[-1, -1, y]*Log[-x + y])/(1 + x)^2 + 
       (4*H[-1, -1, y]*Log[-x + y])/(1 + x) - 
       (4*y*H[-1, -1, y]*Log[-x + y])/(1 - x) + 
       (4*y*H[-1, -1, y]*Log[-x + y])/(1 + x) - 
       (16*H[-1, -1, y]*Log[-x + y])/((1 - x)*(1 + y)) + 
       (64*H[-1, -1, y]*Log[-x + y])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, -1, y]*Log[-x + y])/((1 + x)^2*(1 + y)) + 
       (48*H[-1, -1, y]*Log[-x + y])/((1 + x)*(1 + y)) - 
       (64*H[-1, -1, y]*Log[-x + y])/(1 + z) + 
       (48*H[-1, -1, y]*Log[-x + y])/((1 - x)*(1 + z)) + 
       (16*H[-1, -1, y]*Log[-x + y])/(x*(1 + z)) - 
       (16*x*H[-1, -1, y]*Log[-x + y])/(1 + z) + 
       (64*H[-1, -1, y]*Log[-x + y])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, -1, y]*Log[-x + y])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, -1, y]*Log[-x + y])/((1 + x)*(1 + z)) + 
       8*H[-1, 0, x]*Log[-x + y] - (4*H[-1, 0, x]*Log[-x + y])/(1 - x) + 
       (32*H[-1, 0, x]*Log[-x + y])/(1 + x)^3 - 
       (48*H[-1, 0, x]*Log[-x + y])/(1 + x)^2 + 
       (4*H[-1, 0, x]*Log[-x + y])/(1 + x) - 
       (4*y*H[-1, 0, x]*Log[-x + y])/(1 - x) + 
       (4*y*H[-1, 0, x]*Log[-x + y])/(1 + x) - 
       (16*H[-1, 0, x]*Log[-x + y])/((1 - x)*(1 + y)) + 
       (64*H[-1, 0, x]*Log[-x + y])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, x]*Log[-x + y])/((1 + x)^2*(1 + y)) + 
       (48*H[-1, 0, x]*Log[-x + y])/((1 + x)*(1 + y)) - 
       (64*H[-1, 0, x]*Log[-x + y])/(1 + z) + 
       (48*H[-1, 0, x]*Log[-x + y])/((1 - x)*(1 + z)) + 
       (16*H[-1, 0, x]*Log[-x + y])/(x*(1 + z)) - 
       (16*x*H[-1, 0, x]*Log[-x + y])/(1 + z) + 
       (64*H[-1, 0, x]*Log[-x + y])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, x]*Log[-x + y])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, 0, x]*Log[-x + y])/((1 + x)*(1 + z)) + 
       8*H[-1, 0, y]*Log[-x + y] - (4*H[-1, 0, y]*Log[-x + y])/(1 - x) + 
       (32*H[-1, 0, y]*Log[-x + y])/(1 + x)^3 - 
       (48*H[-1, 0, y]*Log[-x + y])/(1 + x)^2 + 
       (4*H[-1, 0, y]*Log[-x + y])/(1 + x) - 
       (4*y*H[-1, 0, y]*Log[-x + y])/(1 - x) + 
       (4*y*H[-1, 0, y]*Log[-x + y])/(1 + x) - 
       (16*H[-1, 0, y]*Log[-x + y])/((1 - x)*(1 + y)) + 
       (64*H[-1, 0, y]*Log[-x + y])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, y]*Log[-x + y])/((1 + x)^2*(1 + y)) + 
       (48*H[-1, 0, y]*Log[-x + y])/((1 + x)*(1 + y)) - 
       (64*H[-1, 0, y]*Log[-x + y])/(1 + z) + 
       (48*H[-1, 0, y]*Log[-x + y])/((1 - x)*(1 + z)) + 
       (16*H[-1, 0, y]*Log[-x + y])/(x*(1 + z)) - 
       (16*x*H[-1, 0, y]*Log[-x + y])/(1 + z) + 
       (64*H[-1, 0, y]*Log[-x + y])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, y]*Log[-x + y])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, 0, y]*Log[-x + y])/((1 + x)*(1 + z)) + 
       8*H[0, -1, x]*Log[-x + y] - (4*H[0, -1, x]*Log[-x + y])/(1 - x) + 
       (32*H[0, -1, x]*Log[-x + y])/(1 + x)^3 - 
       (48*H[0, -1, x]*Log[-x + y])/(1 + x)^2 + 
       (4*H[0, -1, x]*Log[-x + y])/(1 + x) - 
       (4*y*H[0, -1, x]*Log[-x + y])/(1 - x) + 
       (4*y*H[0, -1, x]*Log[-x + y])/(1 + x) - 
       (16*H[0, -1, x]*Log[-x + y])/((1 - x)*(1 + y)) + 
       (64*H[0, -1, x]*Log[-x + y])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, x]*Log[-x + y])/((1 + x)^2*(1 + y)) + 
       (48*H[0, -1, x]*Log[-x + y])/((1 + x)*(1 + y)) - 
       (64*H[0, -1, x]*Log[-x + y])/(1 + z) + 
       (48*H[0, -1, x]*Log[-x + y])/((1 - x)*(1 + z)) + 
       (16*H[0, -1, x]*Log[-x + y])/(x*(1 + z)) - 
       (16*x*H[0, -1, x]*Log[-x + y])/(1 + z) + 
       (64*H[0, -1, x]*Log[-x + y])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, x]*Log[-x + y])/((1 + x)^2*(1 + z)) + 
       (112*H[0, -1, x]*Log[-x + y])/((1 + x)*(1 + z)) + 
       8*H[0, -1, y]*Log[-x + y] - (4*H[0, -1, y]*Log[-x + y])/(1 - x) + 
       (32*H[0, -1, y]*Log[-x + y])/(1 + x)^3 - 
       (48*H[0, -1, y]*Log[-x + y])/(1 + x)^2 + 
       (4*H[0, -1, y]*Log[-x + y])/(1 + x) - 
       (4*y*H[0, -1, y]*Log[-x + y])/(1 - x) + 
       (4*y*H[0, -1, y]*Log[-x + y])/(1 + x) - 
       (16*H[0, -1, y]*Log[-x + y])/((1 - x)*(1 + y)) + 
       (64*H[0, -1, y]*Log[-x + y])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, y]*Log[-x + y])/((1 + x)^2*(1 + y)) + 
       (48*H[0, -1, y]*Log[-x + y])/((1 + x)*(1 + y)) - 
       (64*H[0, -1, y]*Log[-x + y])/(1 + z) + 
       (48*H[0, -1, y]*Log[-x + y])/((1 - x)*(1 + z)) + 
       (16*H[0, -1, y]*Log[-x + y])/(x*(1 + z)) - 
       (16*x*H[0, -1, y]*Log[-x + y])/(1 + z) + 
       (64*H[0, -1, y]*Log[-x + y])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, y]*Log[-x + y])/((1 + x)^2*(1 + z)) + 
       (112*H[0, -1, y]*Log[-x + y])/((1 + x)*(1 + z)) - 
       4*H[-1, y]*Log[-x + y]^2 + (2*H[-1, y]*Log[-x + y]^2)/(1 - x) - 
       (16*H[-1, y]*Log[-x + y]^2)/(1 + x)^3 + 
       (24*H[-1, y]*Log[-x + y]^2)/(1 + x)^2 - 
       (2*H[-1, y]*Log[-x + y]^2)/(1 + x) + 
       (2*y*H[-1, y]*Log[-x + y]^2)/(1 - x) - 
       (2*y*H[-1, y]*Log[-x + y]^2)/(1 + x) + 
       (8*H[-1, y]*Log[-x + y]^2)/((1 - x)*(1 + y)) - 
       (32*H[-1, y]*Log[-x + y]^2)/((1 + x)^3*(1 + y)) + 
       (48*H[-1, y]*Log[-x + y]^2)/((1 + x)^2*(1 + y)) - 
       (24*H[-1, y]*Log[-x + y]^2)/((1 + x)*(1 + y)) + 
       (32*H[-1, y]*Log[-x + y]^2)/(1 + z) - 
       (24*H[-1, y]*Log[-x + y]^2)/((1 - x)*(1 + z)) - 
       (8*H[-1, y]*Log[-x + y]^2)/(x*(1 + z)) + 
       (8*x*H[-1, y]*Log[-x + y]^2)/(1 + z) - 
       (32*H[-1, y]*Log[-x + y]^2)/((1 + x)^3*(1 + z)) + 
       (48*H[-1, y]*Log[-x + y]^2)/((1 + x)^2*(1 + z)) - 
       (56*H[-1, y]*Log[-x + y]^2)/((1 + x)*(1 + z)) - 
       4*H[0, x]*Log[-x + y]^2 + (2*H[0, x]*Log[-x + y]^2)/(1 - x) - 
       (16*H[0, x]*Log[-x + y]^2)/(1 + x)^3 + 
       (24*H[0, x]*Log[-x + y]^2)/(1 + x)^2 - 
       (2*H[0, x]*Log[-x + y]^2)/(1 + x) + 
       (2*y*H[0, x]*Log[-x + y]^2)/(1 - x) - 
       (2*y*H[0, x]*Log[-x + y]^2)/(1 + x) + 
       (8*H[0, x]*Log[-x + y]^2)/((1 - x)*(1 + y)) - 
       (32*H[0, x]*Log[-x + y]^2)/((1 + x)^3*(1 + y)) + 
       (48*H[0, x]*Log[-x + y]^2)/((1 + x)^2*(1 + y)) - 
       (24*H[0, x]*Log[-x + y]^2)/((1 + x)*(1 + y)) + 
       (32*H[0, x]*Log[-x + y]^2)/(1 + z) - 
       (24*H[0, x]*Log[-x + y]^2)/((1 - x)*(1 + z)) - 
       (8*H[0, x]*Log[-x + y]^2)/(x*(1 + z)) + 
       (8*x*H[0, x]*Log[-x + y]^2)/(1 + z) - 
       (32*H[0, x]*Log[-x + y]^2)/((1 + x)^3*(1 + z)) + 
       (48*H[0, x]*Log[-x + y]^2)/((1 + x)^2*(1 + z)) - 
       (56*H[0, x]*Log[-x + y]^2)/((1 + x)*(1 + z)) - 
       16*H[-1, z]*H[0, x]*Log[x^(-1) - z] + 
       (12*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 - x) - 
       (32*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x)^3 + 
       (48*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x)^2 + 
       (4*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x) - 
       (4*y*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 - x) + 
       (4*y*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + x) + 
       (64*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + y) - 
       (48*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 - x)*(1 + y)) - 
       (16*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(x*(1 + y)) + 
       (16*x*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + y) - 
       (64*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) - 
       (112*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)*(1 + y)) + 
       (16*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)) - 
       (64*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) - 
       (48*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)) + 
       16*H[-1, 0, x]*Log[x^(-1) - z] - 
       (12*H[-1, 0, x]*Log[x^(-1) - z])/(1 - x) + 
       (32*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x)^3 - 
       (48*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x)^2 - 
       (4*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x) + 
       (4*y*H[-1, 0, x]*Log[x^(-1) - z])/(1 - x) - 
       (4*y*H[-1, 0, x]*Log[x^(-1) - z])/(1 + x) - 
       (64*H[-1, 0, x]*Log[x^(-1) - z])/(1 + y) + 
       (48*H[-1, 0, x]*Log[x^(-1) - z])/((1 - x)*(1 + y)) + 
       (16*H[-1, 0, x]*Log[x^(-1) - z])/(x*(1 + y)) - 
       (16*x*H[-1, 0, x]*Log[x^(-1) - z])/(1 + y) + 
       (64*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)*(1 + y)) - 
       (16*H[-1, 0, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)) + 
       (64*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) + 
       (48*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)) - 
       16*H[-1, 0, z]*Log[x^(-1) - z] + 
       (12*H[-1, 0, z]*Log[x^(-1) - z])/(1 - x) - 
       (32*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x)^3 + 
       (48*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x)^2 + 
       (4*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x) - 
       (4*y*H[-1, 0, z]*Log[x^(-1) - z])/(1 - x) + 
       (4*y*H[-1, 0, z]*Log[x^(-1) - z])/(1 + x) + 
       (64*H[-1, 0, z]*Log[x^(-1) - z])/(1 + y) - 
       (48*H[-1, 0, z]*Log[x^(-1) - z])/((1 - x)*(1 + y)) - 
       (16*H[-1, 0, z]*Log[x^(-1) - z])/(x*(1 + y)) + 
       (16*x*H[-1, 0, z]*Log[x^(-1) - z])/(1 + y) - 
       (64*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) - 
       (112*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)*(1 + y)) + 
       (16*H[-1, 0, z]*Log[x^(-1) - z])/((1 - x)*(1 + z)) - 
       (64*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) - 
       (48*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)*(1 + z)) + 
       16*H[0, -1, x]*Log[x^(-1) - z] - 
       (12*H[0, -1, x]*Log[x^(-1) - z])/(1 - x) + 
       (32*H[0, -1, x]*Log[x^(-1) - z])/(1 + x)^3 - 
       (48*H[0, -1, x]*Log[x^(-1) - z])/(1 + x)^2 - 
       (4*H[0, -1, x]*Log[x^(-1) - z])/(1 + x) + 
       (4*y*H[0, -1, x]*Log[x^(-1) - z])/(1 - x) - 
       (4*y*H[0, -1, x]*Log[x^(-1) - z])/(1 + x) - 
       (64*H[0, -1, x]*Log[x^(-1) - z])/(1 + y) + 
       (48*H[0, -1, x]*Log[x^(-1) - z])/((1 - x)*(1 + y)) + 
       (16*H[0, -1, x]*Log[x^(-1) - z])/(x*(1 + y)) - 
       (16*x*H[0, -1, x]*Log[x^(-1) - z])/(1 + y) + 
       (64*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) + 
       (112*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)*(1 + y)) - 
       (16*H[0, -1, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)) + 
       (64*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) + 
       (48*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)) - 
       16*H[0, -1, z]*Log[x^(-1) - z] + 
       (12*H[0, -1, z]*Log[x^(-1) - z])/(1 - x) - 
       (32*H[0, -1, z]*Log[x^(-1) - z])/(1 + x)^3 + 
       (48*H[0, -1, z]*Log[x^(-1) - z])/(1 + x)^2 + 
       (4*H[0, -1, z]*Log[x^(-1) - z])/(1 + x) - 
       (4*y*H[0, -1, z]*Log[x^(-1) - z])/(1 - x) + 
       (4*y*H[0, -1, z]*Log[x^(-1) - z])/(1 + x) + 
       (64*H[0, -1, z]*Log[x^(-1) - z])/(1 + y) - 
       (48*H[0, -1, z]*Log[x^(-1) - z])/((1 - x)*(1 + y)) - 
       (16*H[0, -1, z]*Log[x^(-1) - z])/(x*(1 + y)) + 
       (16*x*H[0, -1, z]*Log[x^(-1) - z])/(1 + y) - 
       (64*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) + 
       (96*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) - 
       (112*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)*(1 + y)) + 
       (16*H[0, -1, z]*Log[x^(-1) - z])/((1 - x)*(1 + z)) - 
       (64*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) + 
       (96*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) - 
       (48*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)*(1 + z)) - 
       32*H[0, 0, x]*Log[x^(-1) - z] + 
       (24*H[0, 0, x]*Log[x^(-1) - z])/(1 - x) - 
       (64*H[0, 0, x]*Log[x^(-1) - z])/(1 + x)^3 + 
       (96*H[0, 0, x]*Log[x^(-1) - z])/(1 + x)^2 + 
       (8*H[0, 0, x]*Log[x^(-1) - z])/(1 + x) - 
       (8*y*H[0, 0, x]*Log[x^(-1) - z])/(1 - x) + 
       (8*y*H[0, 0, x]*Log[x^(-1) - z])/(1 + x) + 
       (128*H[0, 0, x]*Log[x^(-1) - z])/(1 + y) - 
       (96*H[0, 0, x]*Log[x^(-1) - z])/((1 - x)*(1 + y)) - 
       (32*H[0, 0, x]*Log[x^(-1) - z])/(x*(1 + y)) + 
       (32*x*H[0, 0, x]*Log[x^(-1) - z])/(1 + y) - 
       (128*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) + 
       (192*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) - 
       (224*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)*(1 + y)) + 
       (32*H[0, 0, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)) - 
       (128*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) + 
       (192*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) - 
       (96*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)) + 
       8*H[-1, z]*Log[x^(-1) - z]^2 - 
       (6*H[-1, z]*Log[x^(-1) - z]^2)/(1 - x) + 
       (16*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x)^3 - 
       (24*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x)^2 - 
       (2*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x) + 
       (2*y*H[-1, z]*Log[x^(-1) - z]^2)/(1 - x) - 
       (2*y*H[-1, z]*Log[x^(-1) - z]^2)/(1 + x) - 
       (32*H[-1, z]*Log[x^(-1) - z]^2)/(1 + y) + 
       (24*H[-1, z]*Log[x^(-1) - z]^2)/((1 - x)*(1 + y)) + 
       (8*H[-1, z]*Log[x^(-1) - z]^2)/(x*(1 + y)) - 
       (8*x*H[-1, z]*Log[x^(-1) - z]^2)/(1 + y) + 
       (32*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)^3*(1 + y)) - 
       (48*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)^2*(1 + y)) + 
       (56*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)*(1 + y)) - 
       (8*H[-1, z]*Log[x^(-1) - z]^2)/((1 - x)*(1 + z)) + 
       (32*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)^3*(1 + z)) - 
       (48*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)^2*(1 + z)) + 
       (24*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)*(1 + z)) + 
       16*H[-1, -1, z]*Log[-x + z] - (12*H[-1, -1, z]*Log[-x + z])/(1 - x) + 
       (32*H[-1, -1, z]*Log[-x + z])/(1 + x)^3 - 
       (48*H[-1, -1, z]*Log[-x + z])/(1 + x)^2 - 
       (4*H[-1, -1, z]*Log[-x + z])/(1 + x) + 
       (4*y*H[-1, -1, z]*Log[-x + z])/(1 - x) - 
       (4*y*H[-1, -1, z]*Log[-x + z])/(1 + x) - 
       (64*H[-1, -1, z]*Log[-x + z])/(1 + y) + 
       (48*H[-1, -1, z]*Log[-x + z])/((1 - x)*(1 + y)) + 
       (16*H[-1, -1, z]*Log[-x + z])/(x*(1 + y)) - 
       (16*x*H[-1, -1, z]*Log[-x + z])/(1 + y) + 
       (64*H[-1, -1, z]*Log[-x + z])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, -1, z]*Log[-x + z])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, -1, z]*Log[-x + z])/((1 + x)*(1 + y)) - 
       (16*H[-1, -1, z]*Log[-x + z])/((1 - x)*(1 + z)) + 
       (64*H[-1, -1, z]*Log[-x + z])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, -1, z]*Log[-x + z])/((1 + x)^2*(1 + z)) + 
       (48*H[-1, -1, z]*Log[-x + z])/((1 + x)*(1 + z)) + 
       16*H[-1, 0, x]*Log[-x + z] - (12*H[-1, 0, x]*Log[-x + z])/(1 - x) + 
       (32*H[-1, 0, x]*Log[-x + z])/(1 + x)^3 - 
       (48*H[-1, 0, x]*Log[-x + z])/(1 + x)^2 - 
       (4*H[-1, 0, x]*Log[-x + z])/(1 + x) + 
       (4*y*H[-1, 0, x]*Log[-x + z])/(1 - x) - 
       (4*y*H[-1, 0, x]*Log[-x + z])/(1 + x) - 
       (64*H[-1, 0, x]*Log[-x + z])/(1 + y) + 
       (48*H[-1, 0, x]*Log[-x + z])/((1 - x)*(1 + y)) + 
       (16*H[-1, 0, x]*Log[-x + z])/(x*(1 + y)) - 
       (16*x*H[-1, 0, x]*Log[-x + z])/(1 + y) + 
       (64*H[-1, 0, x]*Log[-x + z])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, x]*Log[-x + z])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, 0, x]*Log[-x + z])/((1 + x)*(1 + y)) - 
       (16*H[-1, 0, x]*Log[-x + z])/((1 - x)*(1 + z)) + 
       (64*H[-1, 0, x]*Log[-x + z])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, x]*Log[-x + z])/((1 + x)^2*(1 + z)) + 
       (48*H[-1, 0, x]*Log[-x + z])/((1 + x)*(1 + z)) + 
       16*H[-1, 0, z]*Log[-x + z] - (12*H[-1, 0, z]*Log[-x + z])/(1 - x) + 
       (32*H[-1, 0, z]*Log[-x + z])/(1 + x)^3 - 
       (48*H[-1, 0, z]*Log[-x + z])/(1 + x)^2 - 
       (4*H[-1, 0, z]*Log[-x + z])/(1 + x) + 
       (4*y*H[-1, 0, z]*Log[-x + z])/(1 - x) - 
       (4*y*H[-1, 0, z]*Log[-x + z])/(1 + x) - 
       (64*H[-1, 0, z]*Log[-x + z])/(1 + y) + 
       (48*H[-1, 0, z]*Log[-x + z])/((1 - x)*(1 + y)) + 
       (16*H[-1, 0, z]*Log[-x + z])/(x*(1 + y)) - 
       (16*x*H[-1, 0, z]*Log[-x + z])/(1 + y) + 
       (64*H[-1, 0, z]*Log[-x + z])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, z]*Log[-x + z])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, 0, z]*Log[-x + z])/((1 + x)*(1 + y)) - 
       (16*H[-1, 0, z]*Log[-x + z])/((1 - x)*(1 + z)) + 
       (64*H[-1, 0, z]*Log[-x + z])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, z]*Log[-x + z])/((1 + x)^2*(1 + z)) + 
       (48*H[-1, 0, z]*Log[-x + z])/((1 + x)*(1 + z)) + 
       16*H[0, -1, x]*Log[-x + z] - (12*H[0, -1, x]*Log[-x + z])/(1 - x) + 
       (32*H[0, -1, x]*Log[-x + z])/(1 + x)^3 - 
       (48*H[0, -1, x]*Log[-x + z])/(1 + x)^2 - 
       (4*H[0, -1, x]*Log[-x + z])/(1 + x) + 
       (4*y*H[0, -1, x]*Log[-x + z])/(1 - x) - 
       (4*y*H[0, -1, x]*Log[-x + z])/(1 + x) - 
       (64*H[0, -1, x]*Log[-x + z])/(1 + y) + 
       (48*H[0, -1, x]*Log[-x + z])/((1 - x)*(1 + y)) + 
       (16*H[0, -1, x]*Log[-x + z])/(x*(1 + y)) - 
       (16*x*H[0, -1, x]*Log[-x + z])/(1 + y) + 
       (64*H[0, -1, x]*Log[-x + z])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, x]*Log[-x + z])/((1 + x)^2*(1 + y)) + 
       (112*H[0, -1, x]*Log[-x + z])/((1 + x)*(1 + y)) - 
       (16*H[0, -1, x]*Log[-x + z])/((1 - x)*(1 + z)) + 
       (64*H[0, -1, x]*Log[-x + z])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, x]*Log[-x + z])/((1 + x)^2*(1 + z)) + 
       (48*H[0, -1, x]*Log[-x + z])/((1 + x)*(1 + z)) + 
       16*H[0, -1, z]*Log[-x + z] - (12*H[0, -1, z]*Log[-x + z])/(1 - x) + 
       (32*H[0, -1, z]*Log[-x + z])/(1 + x)^3 - 
       (48*H[0, -1, z]*Log[-x + z])/(1 + x)^2 - 
       (4*H[0, -1, z]*Log[-x + z])/(1 + x) + 
       (4*y*H[0, -1, z]*Log[-x + z])/(1 - x) - 
       (4*y*H[0, -1, z]*Log[-x + z])/(1 + x) - 
       (64*H[0, -1, z]*Log[-x + z])/(1 + y) + 
       (48*H[0, -1, z]*Log[-x + z])/((1 - x)*(1 + y)) + 
       (16*H[0, -1, z]*Log[-x + z])/(x*(1 + y)) - 
       (16*x*H[0, -1, z]*Log[-x + z])/(1 + y) + 
       (64*H[0, -1, z]*Log[-x + z])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, z]*Log[-x + z])/((1 + x)^2*(1 + y)) + 
       (112*H[0, -1, z]*Log[-x + z])/((1 + x)*(1 + y)) - 
       (16*H[0, -1, z]*Log[-x + z])/((1 - x)*(1 + z)) + 
       (64*H[0, -1, z]*Log[-x + z])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, z]*Log[-x + z])/((1 + x)^2*(1 + z)) + 
       (48*H[0, -1, z]*Log[-x + z])/((1 + x)*(1 + z)) - 
       8*H[-1, z]*Log[-x + z]^2 + (6*H[-1, z]*Log[-x + z]^2)/(1 - x) - 
       (16*H[-1, z]*Log[-x + z]^2)/(1 + x)^3 + 
       (24*H[-1, z]*Log[-x + z]^2)/(1 + x)^2 + 
       (2*H[-1, z]*Log[-x + z]^2)/(1 + x) - 
       (2*y*H[-1, z]*Log[-x + z]^2)/(1 - x) + 
       (2*y*H[-1, z]*Log[-x + z]^2)/(1 + x) + 
       (32*H[-1, z]*Log[-x + z]^2)/(1 + y) - 
       (24*H[-1, z]*Log[-x + z]^2)/((1 - x)*(1 + y)) - 
       (8*H[-1, z]*Log[-x + z]^2)/(x*(1 + y)) + 
       (8*x*H[-1, z]*Log[-x + z]^2)/(1 + y) - 
       (32*H[-1, z]*Log[-x + z]^2)/((1 + x)^3*(1 + y)) + 
       (48*H[-1, z]*Log[-x + z]^2)/((1 + x)^2*(1 + y)) - 
       (56*H[-1, z]*Log[-x + z]^2)/((1 + x)*(1 + y)) + 
       (8*H[-1, z]*Log[-x + z]^2)/((1 - x)*(1 + z)) - 
       (32*H[-1, z]*Log[-x + z]^2)/((1 + x)^3*(1 + z)) + 
       (48*H[-1, z]*Log[-x + z]^2)/((1 + x)^2*(1 + z)) - 
       (24*H[-1, z]*Log[-x + z]^2)/((1 + x)*(1 + z)) - 
       8*H[0, x]*Log[-x + z]^2 + (6*H[0, x]*Log[-x + z]^2)/(1 - x) - 
       (16*H[0, x]*Log[-x + z]^2)/(1 + x)^3 + 
       (24*H[0, x]*Log[-x + z]^2)/(1 + x)^2 + 
       (2*H[0, x]*Log[-x + z]^2)/(1 + x) - 
       (2*y*H[0, x]*Log[-x + z]^2)/(1 - x) + 
       (2*y*H[0, x]*Log[-x + z]^2)/(1 + x) + 
       (32*H[0, x]*Log[-x + z]^2)/(1 + y) - 
       (24*H[0, x]*Log[-x + z]^2)/((1 - x)*(1 + y)) - 
       (8*H[0, x]*Log[-x + z]^2)/(x*(1 + y)) + 
       (8*x*H[0, x]*Log[-x + z]^2)/(1 + y) - 
       (32*H[0, x]*Log[-x + z]^2)/((1 + x)^3*(1 + y)) + 
       (48*H[0, x]*Log[-x + z]^2)/((1 + x)^2*(1 + y)) - 
       (56*H[0, x]*Log[-x + z]^2)/((1 + x)*(1 + y)) + 
       (8*H[0, x]*Log[-x + z]^2)/((1 - x)*(1 + z)) - 
       (32*H[0, x]*Log[-x + z]^2)/((1 + x)^3*(1 + z)) + 
       (48*H[0, x]*Log[-x + z]^2)/((1 + x)^2*(1 + z)) - 
       (24*H[0, x]*Log[-x + z]^2)/((1 + x)*(1 + z)) + 
       32*z2*Log[-1 - x^(-1) - x + y + z + y*z] + 
       (128*z2*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + y)^2 - 
       (96*z2*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + y) - 
       (16*z2*Log[-1 - x^(-1) - x + y + z + y*z])/(x*(1 + y)) - 
       (16*x*z2*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + y) - 
       (128*z2*Log[-1 - x^(-1) - x + y + z + y*z])/((1 + x)^2*(1 + y)) + 
       (128*z2*Log[-1 - x^(-1) - x + y + z + y*z])/((1 + x)*(1 + y)) + 
       (128*z2*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + z)^2 - 
       (96*z2*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + z) - 
       (16*z2*Log[-1 - x^(-1) - x + y + z + y*z])/(x*(1 + z)) - 
       (16*x*z2*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + z) - 
       (128*z2*Log[-1 - x^(-1) - x + y + z + y*z])/((1 + x)^2*(1 + z)) + 
       (128*z2*Log[-1 - x^(-1) - x + y + z + y*z])/((1 + x)*(1 + z)) + 
       32*H[-1, -1, y]*Log[-1 - x^(-1) - x + y + z + y*z] + 
       (128*H[-1, -1, y]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + y)^2 - 
       (96*H[-1, -1, y]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + y) - 
       (16*H[-1, -1, y]*Log[-1 - x^(-1) - x + y + z + y*z])/(x*(1 + y)) - 
       (16*x*H[-1, -1, y]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + y) - 
       (128*H[-1, -1, y]*Log[-1 - x^(-1) - x + y + z + y*z])/
        ((1 + x)^2*(1 + y)) + (128*H[-1, -1, y]*
          Log[-1 - x^(-1) - x + y + z + y*z])/((1 + x)*(1 + y)) + 
       (128*H[-1, -1, y]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + z)^2 - 
       (96*H[-1, -1, y]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + z) - 
       (16*H[-1, -1, y]*Log[-1 - x^(-1) - x + y + z + y*z])/(x*(1 + z)) - 
       (16*x*H[-1, -1, y]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + z) - 
       (128*H[-1, -1, y]*Log[-1 - x^(-1) - x + y + z + y*z])/
        ((1 + x)^2*(1 + z)) + (128*H[-1, -1, y]*
          Log[-1 - x^(-1) - x + y + z + y*z])/((1 + x)*(1 + z)) + 
       32*H[-1, -1, z]*Log[-1 - x^(-1) - x + y + z + y*z] + 
       (128*H[-1, -1, z]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + y)^2 - 
       (96*H[-1, -1, z]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + y) - 
       (16*H[-1, -1, z]*Log[-1 - x^(-1) - x + y + z + y*z])/(x*(1 + y)) - 
       (16*x*H[-1, -1, z]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + y) - 
       (128*H[-1, -1, z]*Log[-1 - x^(-1) - x + y + z + y*z])/
        ((1 + x)^2*(1 + y)) + (128*H[-1, -1, z]*
          Log[-1 - x^(-1) - x + y + z + y*z])/((1 + x)*(1 + y)) + 
       (128*H[-1, -1, z]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + z)^2 - 
       (96*H[-1, -1, z]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + z) - 
       (16*H[-1, -1, z]*Log[-1 - x^(-1) - x + y + z + y*z])/(x*(1 + z)) - 
       (16*x*H[-1, -1, z]*Log[-1 - x^(-1) - x + y + z + y*z])/(1 + z) - 
       (128*H[-1, -1, z]*Log[-1 - x^(-1) - x + y + z + y*z])/
        ((1 + x)^2*(1 + z)) + (128*H[-1, -1, z]*
          Log[-1 - x^(-1) - x + y + z + y*z])/((1 + x)*(1 + z)) - 
       16*H[-1, y]*Log[-1 - x^(-1) - x + y + z + y*z]^2 - 
       (64*H[-1, y]*Log[-1 - x^(-1) - x + y + z + y*z]^2)/(1 + y)^2 + 
       (48*H[-1, y]*Log[-1 - x^(-1) - x + y + z + y*z]^2)/(1 + y) + 
       (8*H[-1, y]*Log[-1 - x^(-1) - x + y + z + y*z]^2)/(x*(1 + y)) + 
       (8*x*H[-1, y]*Log[-1 - x^(-1) - x + y + z + y*z]^2)/(1 + y) + 
       (64*H[-1, y]*Log[-1 - x^(-1) - x + y + z + y*z]^2)/
        ((1 + x)^2*(1 + y)) - (64*H[-1, y]*
          Log[-1 - x^(-1) - x + y + z + y*z]^2)/((1 + x)*(1 + y)) - 
       (64*H[-1, y]*Log[-1 - x^(-1) - x + y + z + y*z]^2)/(1 + z)^2 + 
       (48*H[-1, y]*Log[-1 - x^(-1) - x + y + z + y*z]^2)/(1 + z) + 
       (8*H[-1, y]*Log[-1 - x^(-1) - x + y + z + y*z]^2)/(x*(1 + z)) + 
       (8*x*H[-1, y]*Log[-1 - x^(-1) - x + y + z + y*z]^2)/(1 + z) + 
       (64*H[-1, y]*Log[-1 - x^(-1) - x + y + z + y*z]^2)/
        ((1 + x)^2*(1 + z)) - (64*H[-1, y]*
          Log[-1 - x^(-1) - x + y + z + y*z]^2)/((1 + x)*(1 + z)) + 
       (16*Log[-1 - x^(-1) - x + y + z + y*z]^3)/3 + 
       (64*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(3*(1 + y)^2) - 
       (16*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(1 + y) - 
       (8*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(3*x*(1 + y)) - 
       (8*x*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(3*(1 + y)) - 
       (64*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(3*(1 + x)^2*(1 + y)) + 
       (64*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(3*(1 + x)*(1 + y)) + 
       (64*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(3*(1 + z)^2) - 
       (16*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(1 + z) - 
       (8*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(3*x*(1 + z)) - 
       (8*x*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(3*(1 + z)) - 
       (64*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(3*(1 + x)^2*(1 + z)) + 
       (64*Log[-1 - x^(-1) - x + y + z + y*z]^3)/(3*(1 + x)*(1 + z)) - 
       8*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)] + 
       (4*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 - x) - 
       (32*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^3 + 
       (48*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x)^2 - 
       (4*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x) + 
       (4*y*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 - x) - 
       (4*y*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + x) + 
       (16*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/((1 - x)*(1 + y)) - 
       (64*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/
        ((1 + x)^3*(1 + y)) + (96*H[0, x]*
          PolyLog[2, (x - y)^(-1) + x/(x - y)])/((1 + x)^2*(1 + y)) - 
       (48*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/((1 + x)*(1 + y)) + 
       (64*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + z) - 
       (48*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/((1 - x)*(1 + z)) - 
       (16*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(x*(1 + z)) + 
       (16*x*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + z) - 
       (64*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/
        ((1 + x)^3*(1 + z)) + (96*H[0, x]*
          PolyLog[2, (x - y)^(-1) + x/(x - y)])/((1 + x)^2*(1 + z)) - 
       (112*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/
        ((1 + x)*(1 + z)) - 8*H[-1, y]*PolyLog[2, x/y] + 
       (4*H[-1, y]*PolyLog[2, x/y])/(1 - x) - 
       (32*H[-1, y]*PolyLog[2, x/y])/(1 + x)^3 + 
       (48*H[-1, y]*PolyLog[2, x/y])/(1 + x)^2 - 
       (4*H[-1, y]*PolyLog[2, x/y])/(1 + x) + 
       (4*y*H[-1, y]*PolyLog[2, x/y])/(1 - x) - 
       (4*y*H[-1, y]*PolyLog[2, x/y])/(1 + x) + 
       (16*H[-1, y]*PolyLog[2, x/y])/((1 - x)*(1 + y)) - 
       (64*H[-1, y]*PolyLog[2, x/y])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, y]*PolyLog[2, x/y])/((1 + x)^2*(1 + y)) - 
       (48*H[-1, y]*PolyLog[2, x/y])/((1 + x)*(1 + y)) + 
       (64*H[-1, y]*PolyLog[2, x/y])/(1 + z) - 
       (48*H[-1, y]*PolyLog[2, x/y])/((1 - x)*(1 + z)) - 
       (16*H[-1, y]*PolyLog[2, x/y])/(x*(1 + z)) + 
       (16*x*H[-1, y]*PolyLog[2, x/y])/(1 + z) - 
       (64*H[-1, y]*PolyLog[2, x/y])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, y]*PolyLog[2, x/y])/((1 + x)^2*(1 + z)) - 
       (112*H[-1, y]*PolyLog[2, x/y])/((1 + x)*(1 + z)) + 
       8*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)] - 
       (4*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 - x) + 
       (32*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x)^3 - 
       (48*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x)^2 + 
       (4*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x) - 
       (4*y*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 - x) + 
       (4*y*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + x) - 
       (16*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 - x)*(1 + y)) + 
       (64*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)^2*(1 + y)) + 
       (48*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)*(1 + y)) - 
       (64*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + z) + 
       (48*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 - x)*(1 + z)) + 
       (16*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(x*(1 + z)) - 
       (16*x*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + z) + 
       (64*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)*(1 + z)) - 
       8*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)] + 
       (4*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 - x) - 
       (32*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^3 + 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x)^2 - 
       (4*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x) + 
       (4*y*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 - x) - 
       (4*y*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + x) + 
       (16*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 - x)*(1 + y)) - (64*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/((1 + x)^3*(1 + y)) + 
       (96*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 + x)^2*(1 + y)) - (48*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/((1 + x)*(1 + y)) + 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + z) - 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 - x)*(1 + z)) - (16*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(x*(1 + z)) + 
       (16*x*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + z) - 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 + x)^3*(1 + z)) + (96*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/((1 + x)^2*(1 + z)) - 
       (112*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 + x)*(1 + z)) + 32*H[-1, y]*
        PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)] + 
       (128*H[-1, y]*PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        (1 + y)^2 - (96*H[-1, y]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/(1 + y) - 
       (16*H[-1, y]*PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        (x*(1 + y)) - (16*x*H[-1, y]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/(1 + y) - 
       (128*H[-1, y]*PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        ((1 + x)^2*(1 + y)) + (128*H[-1, y]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        ((1 + x)*(1 + y)) + (128*H[-1, y]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/(1 + z)^2 - 
       (96*H[-1, y]*PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        (1 + z) - (16*H[-1, y]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/(x*(1 + z)) \
- (16*x*H[-1, y]*PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        (1 + z) - (128*H[-1, y]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        ((1 + x)^2*(1 + z)) + (128*H[-1, y]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        ((1 + x)*(1 + z)) - 32*H[-1, z]*
        PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)] - 
       (128*H[-1, z]*PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        (1 + y)^2 + (96*H[-1, z]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/(1 + y) + 
       (16*H[-1, z]*PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        (x*(1 + y)) + (16*x*H[-1, z]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/(1 + y) + 
       (128*H[-1, z]*PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        ((1 + x)^2*(1 + y)) - (128*H[-1, z]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        ((1 + x)*(1 + y)) - (128*H[-1, z]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/(1 + z)^2 + 
       (96*H[-1, z]*PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        (1 + z) + (16*H[-1, z]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/(x*(1 + z)) \
+ (16*x*H[-1, z]*PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        (1 + z) + (128*H[-1, z]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        ((1 + x)^2*(1 + z)) - (128*H[-1, z]*
          PolyLog[2, x/(1 + 2*x + x^2) + (x*y)/(1 + 2*x + x^2)])/
        ((1 + x)*(1 + z)) - 16*H[0, x]*
        PolyLog[2, (x - z)^(-1) + x/(x - z)] + 
       (12*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 - x) - 
       (32*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^3 + 
       (48*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x)^2 + 
       (4*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x) - 
       (4*y*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 - x) + 
       (4*y*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + x) + 
       (64*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + y) - 
       (48*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/((1 - x)*(1 + y)) - 
       (16*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(x*(1 + y)) + 
       (16*x*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + y) - 
       (64*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/
        ((1 + x)^3*(1 + y)) + (96*H[0, x]*
          PolyLog[2, (x - z)^(-1) + x/(x - z)])/((1 + x)^2*(1 + y)) - 
       (112*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/
        ((1 + x)*(1 + y)) + (16*H[0, x]*
          PolyLog[2, (x - z)^(-1) + x/(x - z)])/((1 - x)*(1 + z)) - 
       (64*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/
        ((1 + x)^3*(1 + z)) + (96*H[0, x]*
          PolyLog[2, (x - z)^(-1) + x/(x - z)])/((1 + x)^2*(1 + z)) - 
       (48*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/((1 + x)*(1 + z)) - 
       16*H[-1, z]*PolyLog[2, x/z] + (12*H[-1, z]*PolyLog[2, x/z])/(1 - x) - 
       (32*H[-1, z]*PolyLog[2, x/z])/(1 + x)^3 + 
       (48*H[-1, z]*PolyLog[2, x/z])/(1 + x)^2 + 
       (4*H[-1, z]*PolyLog[2, x/z])/(1 + x) - 
       (4*y*H[-1, z]*PolyLog[2, x/z])/(1 - x) + 
       (4*y*H[-1, z]*PolyLog[2, x/z])/(1 + x) + 
       (64*H[-1, z]*PolyLog[2, x/z])/(1 + y) - 
       (48*H[-1, z]*PolyLog[2, x/z])/((1 - x)*(1 + y)) - 
       (16*H[-1, z]*PolyLog[2, x/z])/(x*(1 + y)) + 
       (16*x*H[-1, z]*PolyLog[2, x/z])/(1 + y) - 
       (64*H[-1, z]*PolyLog[2, x/z])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, z]*PolyLog[2, x/z])/((1 + x)^2*(1 + y)) - 
       (112*H[-1, z]*PolyLog[2, x/z])/((1 + x)*(1 + y)) + 
       (16*H[-1, z]*PolyLog[2, x/z])/((1 - x)*(1 + z)) - 
       (64*H[-1, z]*PolyLog[2, x/z])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, z]*PolyLog[2, x/z])/((1 + x)^2*(1 + z)) - 
       (48*H[-1, z]*PolyLog[2, x/z])/((1 + x)*(1 + z)) + 
       16*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)] - 
       (12*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 - x) + 
       (32*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x)^3 - 
       (48*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x)^2 - 
       (4*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x) + 
       (4*y*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 - x) - 
       (4*y*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + x) - 
       (64*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + y) + 
       (48*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 - x)*(1 + y)) + 
       (16*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(x*(1 + y)) - 
       (16*x*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + y) + 
       (64*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)*(1 + y)) - 
       (16*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 - x)*(1 + z)) + 
       (64*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)^2*(1 + z)) + 
       (48*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)*(1 + z)) - 
       16*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)] + 
       (12*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 - x) - 
       (32*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^3 + 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x)^2 + 
       (4*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x) - 
       (4*y*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 - x) + 
       (4*y*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + x) + 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + y) - 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 - x)*(1 + y)) - (16*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(x*(1 + y)) + 
       (16*x*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + y) - 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 + x)^3*(1 + y)) + (96*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/((1 + x)^2*(1 + y)) - 
       (112*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 + x)*(1 + y)) + (16*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/((1 - x)*(1 + z)) - 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 + x)^3*(1 + z)) + (96*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/((1 + x)^2*(1 + z)) - 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 + x)*(1 + z)) + 32*H[-1, z]*
        PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)] + 
       (128*H[-1, z]*PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/
        (1 + y)^2 - (96*H[-1, z]*
          PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + y) - 
       (16*H[-1, z]*PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/
        (x*(1 + y)) - (16*x*H[-1, z]*
          PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + y) - 
       (128*H[-1, z]*PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/
        ((1 + x)^2*(1 + y)) + (128*H[-1, z]*
          PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)*(1 + y)) \
+ (128*H[-1, z]*PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + z)^2 - 
       (96*H[-1, z]*PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/
        (1 + z) - (16*H[-1, z]*
          PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(x*(1 + z)) - 
       (16*x*H[-1, z]*PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/
        (1 + z) - (128*H[-1, z]*
          PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/
        ((1 + x)^2*(1 + z)) + (128*H[-1, z]*
          PolyLog[2, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)*(1 + z)) \
- 32*H[-1, y]*PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
          (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)] - 
       (128*H[-1, y]*PolyLog[2, 
           (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        (1 + y)^2 + (96*H[-1, y]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/(1 + y) \
+ (16*H[-1, y]*PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        (x*(1 + y)) + (16*x*H[-1, y]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/(1 + y) \
+ (128*H[-1, y]*PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        ((1 + x)^2*(1 + y)) - (128*H[-1, y]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        ((1 + x)*(1 + y)) - (128*H[-1, y]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        (1 + z)^2 + (96*H[-1, y]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/(1 + z) \
+ (16*H[-1, y]*PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        (x*(1 + z)) + (16*x*H[-1, y]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/(1 + z) \
+ (128*H[-1, y]*PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        ((1 + x)^2*(1 + z)) - (128*H[-1, y]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        ((1 + x)*(1 + z)) + 32*H[-1, z]*
        PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
          (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)] + 
       (128*H[-1, z]*PolyLog[2, 
           (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        (1 + y)^2 - (96*H[-1, z]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/(1 + y) \
- (16*H[-1, z]*PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        (x*(1 + y)) - (16*x*H[-1, z]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/(1 + y) \
- (128*H[-1, z]*PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        ((1 + x)^2*(1 + y)) + (128*H[-1, z]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        ((1 + x)*(1 + y)) + (128*H[-1, z]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        (1 + z)^2 - (96*H[-1, z]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/(1 + z) \
- (16*H[-1, z]*PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        (x*(1 + z)) - (16*x*H[-1, z]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/(1 + z) \
- (128*H[-1, z]*PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        ((1 + x)^2*(1 + z)) + (128*H[-1, z]*
          PolyLog[2, (x + x*y)^(-1) + x/(x + x*y) + x^2/(x + x*y) - 
            (x*y)/(x + x*y) - (x*z)/(x + x*y) - (x*y*z)/(x + x*y)])/
        ((1 + x)*(1 + z)) - 24*PolyLog[3, -x] + 
       (16*PolyLog[3, -x])/(1 - x) - (64*PolyLog[3, -x])/(1 + x)^3 + 
       (96*PolyLog[3, -x])/(1 + x)^2 + (64*PolyLog[3, -x])/(1 + y) - 
       (32*PolyLog[3, -x])/((1 - x)*(1 + y)) - 
       (16*PolyLog[3, -x])/(x*(1 + y)) + (16*x*PolyLog[3, -x])/(1 + y) - 
       (128*PolyLog[3, -x])/((1 + x)^3*(1 + y)) + 
       (192*PolyLog[3, -x])/((1 + x)^2*(1 + y)) - 
       (160*PolyLog[3, -x])/((1 + x)*(1 + y)) + 
       (64*PolyLog[3, -x])/(1 + z) - (32*PolyLog[3, -x])/((1 - x)*(1 + z)) - 
       (16*PolyLog[3, -x])/(x*(1 + z)) + (16*x*PolyLog[3, -x])/(1 + z) - 
       (128*PolyLog[3, -x])/((1 + x)^3*(1 + z)) + 
       (192*PolyLog[3, -x])/((1 + x)^2*(1 + z)) - 
       (160*PolyLog[3, -x])/((1 + x)*(1 + z)) + 96*PolyLog[3, x/(-1 + x)] - 
       (64*PolyLog[3, x/(-1 + x)])/(1 - x) + 
       (256*PolyLog[3, x/(-1 + x)])/(1 + x)^3 - 
       (384*PolyLog[3, x/(-1 + x)])/(1 + x)^2 - 
       (256*PolyLog[3, x/(-1 + x)])/(1 + y) + 
       (128*PolyLog[3, x/(-1 + x)])/((1 - x)*(1 + y)) + 
       (64*PolyLog[3, x/(-1 + x)])/(x*(1 + y)) - 
       (64*x*PolyLog[3, x/(-1 + x)])/(1 + y) + 
       (512*PolyLog[3, x/(-1 + x)])/((1 + x)^3*(1 + y)) - 
       (768*PolyLog[3, x/(-1 + x)])/((1 + x)^2*(1 + y)) + 
       (640*PolyLog[3, x/(-1 + x)])/((1 + x)*(1 + y)) - 
       (256*PolyLog[3, x/(-1 + x)])/(1 + z) + 
       (128*PolyLog[3, x/(-1 + x)])/((1 - x)*(1 + z)) + 
       (64*PolyLog[3, x/(-1 + x)])/(x*(1 + z)) - 
       (64*x*PolyLog[3, x/(-1 + x)])/(1 + z) + 
       (512*PolyLog[3, x/(-1 + x)])/((1 + x)^3*(1 + z)) - 
       (768*PolyLog[3, x/(-1 + x)])/((1 + x)^2*(1 + z)) + 
       (640*PolyLog[3, x/(-1 + x)])/((1 + x)*(1 + z)) + 
       48*PolyLog[3, x/(1 + x)] - (32*PolyLog[3, x/(1 + x)])/(1 - x) + 
       (128*PolyLog[3, x/(1 + x)])/(1 + x)^3 - 
       (192*PolyLog[3, x/(1 + x)])/(1 + x)^2 - 
       (128*PolyLog[3, x/(1 + x)])/(1 + y) + 
       (64*PolyLog[3, x/(1 + x)])/((1 - x)*(1 + y)) + 
       (32*PolyLog[3, x/(1 + x)])/(x*(1 + y)) - 
       (32*x*PolyLog[3, x/(1 + x)])/(1 + y) + 
       (256*PolyLog[3, x/(1 + x)])/((1 + x)^3*(1 + y)) - 
       (384*PolyLog[3, x/(1 + x)])/((1 + x)^2*(1 + y)) + 
       (320*PolyLog[3, x/(1 + x)])/((1 + x)*(1 + y)) - 
       (128*PolyLog[3, x/(1 + x)])/(1 + z) + 
       (64*PolyLog[3, x/(1 + x)])/((1 - x)*(1 + z)) + 
       (32*PolyLog[3, x/(1 + x)])/(x*(1 + z)) - 
       (32*x*PolyLog[3, x/(1 + x)])/(1 + z) + 
       (256*PolyLog[3, x/(1 + x)])/((1 + x)^3*(1 + z)) - 
       (384*PolyLog[3, x/(1 + x)])/((1 + x)^2*(1 + z)) + 
       (320*PolyLog[3, x/(1 + x)])/((1 + x)*(1 + z)) - 
       24*PolyLog[3, x^2/(-1 + x^2)] + 
       (16*PolyLog[3, x^2/(-1 + x^2)])/(1 - x) - 
       (64*PolyLog[3, x^2/(-1 + x^2)])/(1 + x)^3 + 
       (96*PolyLog[3, x^2/(-1 + x^2)])/(1 + x)^2 + 
       (64*PolyLog[3, x^2/(-1 + x^2)])/(1 + y) - 
       (32*PolyLog[3, x^2/(-1 + x^2)])/((1 - x)*(1 + y)) - 
       (16*PolyLog[3, x^2/(-1 + x^2)])/(x*(1 + y)) + 
       (16*x*PolyLog[3, x^2/(-1 + x^2)])/(1 + y) - 
       (128*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)^3*(1 + y)) + 
       (192*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)^2*(1 + y)) - 
       (160*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)*(1 + y)) + 
       (64*PolyLog[3, x^2/(-1 + x^2)])/(1 + z) - 
       (32*PolyLog[3, x^2/(-1 + x^2)])/((1 - x)*(1 + z)) - 
       (16*PolyLog[3, x^2/(-1 + x^2)])/(x*(1 + z)) + 
       (16*x*PolyLog[3, x^2/(-1 + x^2)])/(1 + z) - 
       (128*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)^3*(1 + z)) + 
       (192*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)^2*(1 + z)) - 
       (160*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)*(1 + z)) + 
       8*PolyLog[3, x/(x - y)] - (4*PolyLog[3, x/(x - y)])/(1 - x) + 
       (32*PolyLog[3, x/(x - y)])/(1 + x)^3 - 
       (48*PolyLog[3, x/(x - y)])/(1 + x)^2 + 
       (4*PolyLog[3, x/(x - y)])/(1 + x) - 
       (4*y*PolyLog[3, x/(x - y)])/(1 - x) + 
       (4*y*PolyLog[3, x/(x - y)])/(1 + x) - 
       (16*PolyLog[3, x/(x - y)])/((1 - x)*(1 + y)) + 
       (64*PolyLog[3, x/(x - y)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, x/(x - y)])/((1 + x)^2*(1 + y)) + 
       (48*PolyLog[3, x/(x - y)])/((1 + x)*(1 + y)) - 
       (64*PolyLog[3, x/(x - y)])/(1 + z) + 
       (48*PolyLog[3, x/(x - y)])/((1 - x)*(1 + z)) + 
       (16*PolyLog[3, x/(x - y)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, x/(x - y)])/(1 + z) + 
       (64*PolyLog[3, x/(x - y)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, x/(x - y)])/((1 + x)^2*(1 + z)) + 
       (112*PolyLog[3, x/(x - y)])/((1 + x)*(1 + z)) - 16*PolyLog[3, -y] + 
       (72*PolyLog[3, -y])/(1 + x)^2 - (72*PolyLog[3, -y])/(1 + x) - 
       (96*PolyLog[3, -y])/(1 + y)^3 - (48*PolyLog[3, -y])/(x*(1 + y)^3) - 
       (48*x*PolyLog[3, -y])/(1 + y)^3 + (48*PolyLog[3, -y])/(1 + y) - 
       (16*PolyLog[3, -y])/(x*(1 + y)) - (16*x*PolyLog[3, -y])/(1 + y) + 
       (64*PolyLog[3, -y])/((1 + x)^2*(1 + y)) - 
       (64*PolyLog[3, -y])/((1 + x)*(1 + y)) - 
       (24*z*PolyLog[3, -y])/(1 + x)^2 + (24*z*PolyLog[3, -y])/(1 + x) + 
       (192*PolyLog[3, -y])/(1 + z) + (32*PolyLog[3, -y])/(x*(1 + z)) + 
       (32*x*PolyLog[3, -y])/(1 + z) + 
       (256*PolyLog[3, -y])/((1 + x)^2*(1 + z)) - 
       (256*PolyLog[3, -y])/((1 + x)*(1 + z)) - 
       32*PolyLog[3, (1 + y)^(-1)] - 
       (128*PolyLog[3, (1 + y)^(-1)])/(1 + y)^2 + 
       (96*PolyLog[3, (1 + y)^(-1)])/(1 + y) + 
       (16*PolyLog[3, (1 + y)^(-1)])/(x*(1 + y)) + 
       (16*x*PolyLog[3, (1 + y)^(-1)])/(1 + y) + 
       (128*PolyLog[3, (1 + y)^(-1)])/((1 + x)^2*(1 + y)) - 
       (128*PolyLog[3, (1 + y)^(-1)])/((1 + x)*(1 + y)) - 
       (128*PolyLog[3, (1 + y)^(-1)])/(1 + z)^2 + 
       (96*PolyLog[3, (1 + y)^(-1)])/(1 + z) + 
       (16*PolyLog[3, (1 + y)^(-1)])/(x*(1 + z)) + 
       (16*x*PolyLog[3, (1 + y)^(-1)])/(1 + z) + 
       (128*PolyLog[3, (1 + y)^(-1)])/((1 + x)^2*(1 + z)) - 
       (128*PolyLog[3, (1 + y)^(-1)])/((1 + x)*(1 + z)) - 
       32*PolyLog[3, y/(1 + y)] + (48*PolyLog[3, y/(1 + y)])/(1 + x)^2 - 
       (48*PolyLog[3, y/(1 + y)])/(1 + x) - 
       (64*PolyLog[3, y/(1 + y)])/(1 + y)^3 - 
       (32*PolyLog[3, y/(1 + y)])/(x*(1 + y)^3) - 
       (32*x*PolyLog[3, y/(1 + y)])/(1 + y)^3 + 
       (96*PolyLog[3, y/(1 + y)])/(1 + y) + 
       (128*PolyLog[3, y/(1 + y)])/((1 + x)^2*(1 + y)) - 
       (128*PolyLog[3, y/(1 + y)])/((1 + x)*(1 + y)) - 
       (16*z*PolyLog[3, y/(1 + y)])/(1 + x)^2 + 
       (16*z*PolyLog[3, y/(1 + y)])/(1 + x) + 
       (192*PolyLog[3, y/(1 + y)])/(1 + z) + 
       (32*PolyLog[3, y/(1 + y)])/(x*(1 + z)) + 
       (32*x*PolyLog[3, y/(1 + y)])/(1 + z) + 
       (256*PolyLog[3, y/(1 + y)])/((1 + x)^2*(1 + z)) - 
       (256*PolyLog[3, y/(1 + y)])/((1 + x)*(1 + z)) - 
       8*PolyLog[3, 1 - x*y] + (4*PolyLog[3, 1 - x*y])/(1 - x) - 
       (32*PolyLog[3, 1 - x*y])/(1 + x)^3 + 
       (48*PolyLog[3, 1 - x*y])/(1 + x)^2 - 
       (4*PolyLog[3, 1 - x*y])/(1 + x) + (4*y*PolyLog[3, 1 - x*y])/(1 - x) - 
       (4*y*PolyLog[3, 1 - x*y])/(1 + x) + 
       (16*PolyLog[3, 1 - x*y])/((1 - x)*(1 + y)) - 
       (64*PolyLog[3, 1 - x*y])/((1 + x)^3*(1 + y)) + 
       (96*PolyLog[3, 1 - x*y])/((1 + x)^2*(1 + y)) - 
       (48*PolyLog[3, 1 - x*y])/((1 + x)*(1 + y)) + 
       (64*PolyLog[3, 1 - x*y])/(1 + z) - 
       (48*PolyLog[3, 1 - x*y])/((1 - x)*(1 + z)) - 
       (16*PolyLog[3, 1 - x*y])/(x*(1 + z)) + 
       (16*x*PolyLog[3, 1 - x*y])/(1 + z) - 
       (64*PolyLog[3, 1 - x*y])/((1 + x)^3*(1 + z)) + 
       (96*PolyLog[3, 1 - x*y])/((1 + x)^2*(1 + z)) - 
       (112*PolyLog[3, 1 - x*y])/((1 + x)*(1 + z)) - 
       8*PolyLog[3, x/(x - y) + (x*y)/(x - y)] + 
       (4*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 - x) - 
       (32*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x)^3 + 
       (48*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x)^2 - 
       (4*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x) + 
       (4*y*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 - x) - 
       (4*y*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + x) + 
       (16*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 - x)*(1 + y)) - 
       (64*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)^3*(1 + y)) + 
       (96*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)^2*(1 + y)) - 
       (48*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)*(1 + y)) + 
       (64*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + z) - 
       (48*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 - x)*(1 + z)) - 
       (16*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(x*(1 + z)) + 
       (16*x*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + z) - 
       (64*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)^3*(1 + z)) + 
       (96*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)^2*(1 + z)) - 
       (112*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)*(1 + z)) + 
       8*PolyLog[3, -(x/(1 + y)) + y/(1 + y)] - 
       (4*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 - x) + 
       (32*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x)^3 - 
       (48*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x)^2 + 
       (4*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x) - 
       (4*y*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 - x) + 
       (4*y*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + x) - 
       (16*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 - x)*(1 + y)) + 
       (64*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)^2*(1 + y)) + 
       (48*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)*(1 + y)) - 
       (64*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + z) + 
       (48*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 - x)*(1 + z)) + 
       (16*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + z) + 
       (64*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)^2*(1 + z)) + 
       (112*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)*(1 + z)) + 
       8*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)] - 
       (4*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 - x) + 
       (32*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x)^3 - 
       (48*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x)^2 + 
       (4*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x) - 
       (4*y*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 - x) + 
       (4*y*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + x) - 
       (16*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 - x)*(1 + y)) + 
       (64*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)^2*(1 + y)) + 
       (48*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)*(1 + y)) - 
       (64*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + z) + 
       (48*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 - x)*(1 + z)) + 
       (16*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + z) + 
       (64*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)^2*(1 + z)) + 
       (112*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)*(1 + z)) - 
       8*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)] + 
       (4*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 - x) - 
       (32*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x)^3 + 
       (48*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x)^2 - 
       (4*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x) + 
       (4*y*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 - x) - 
       (4*y*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + x) + 
       (16*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/
        ((1 - x)*(1 + y)) - (64*
          PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/((1 + x)^3*(1 + y)) \
+ (96*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/((1 + x)^2*(1 + y)) - 
       (48*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/
        ((1 + x)*(1 + y)) + (64*
          PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + z) - 
       (48*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/
        ((1 - x)*(1 + z)) - (16*
          PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(x*(1 + z)) + 
       (16*x*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + z) - 
       (64*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/
        ((1 + x)^3*(1 + z)) + (96*
          PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/((1 + x)^2*(1 + z)) \
- (112*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/((1 + x)*(1 + z)) + 
       16*PolyLog[3, x/(x - z)] - (12*PolyLog[3, x/(x - z)])/(1 - x) + 
       (32*PolyLog[3, x/(x - z)])/(1 + x)^3 - 
       (48*PolyLog[3, x/(x - z)])/(1 + x)^2 - 
       (4*PolyLog[3, x/(x - z)])/(1 + x) + 
       (4*y*PolyLog[3, x/(x - z)])/(1 - x) - 
       (4*y*PolyLog[3, x/(x - z)])/(1 + x) - 
       (64*PolyLog[3, x/(x - z)])/(1 + y) + 
       (48*PolyLog[3, x/(x - z)])/((1 - x)*(1 + y)) + 
       (16*PolyLog[3, x/(x - z)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, x/(x - z)])/(1 + y) + 
       (64*PolyLog[3, x/(x - z)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, x/(x - z)])/((1 + x)^2*(1 + y)) + 
       (112*PolyLog[3, x/(x - z)])/((1 + x)*(1 + y)) - 
       (16*PolyLog[3, x/(x - z)])/((1 - x)*(1 + z)) + 
       (64*PolyLog[3, x/(x - z)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, x/(x - z)])/((1 + x)^2*(1 + z)) + 
       (48*PolyLog[3, x/(x - z)])/((1 + x)*(1 + z)) + 8*PolyLog[3, -z] + 
       (120*PolyLog[3, -z])/(1 + x)^2 - (120*PolyLog[3, -z])/(1 + x) + 
       (192*PolyLog[3, -z])/(1 + y) + (32*PolyLog[3, -z])/(x*(1 + y)) + 
       (32*x*PolyLog[3, -z])/(1 + y) + 
       (256*PolyLog[3, -z])/((1 + x)^2*(1 + y)) - 
       (256*PolyLog[3, -z])/((1 + x)*(1 + y)) + 
       (24*z*PolyLog[3, -z])/(1 + x)^2 - (24*z*PolyLog[3, -z])/(1 + x) - 
       (96*PolyLog[3, -z])/(1 + z)^3 - (48*PolyLog[3, -z])/(x*(1 + z)^3) - 
       (48*x*PolyLog[3, -z])/(1 + z)^3 + (48*PolyLog[3, -z])/(1 + z) - 
       (16*PolyLog[3, -z])/(x*(1 + z)) - (16*x*PolyLog[3, -z])/(1 + z) + 
       (64*PolyLog[3, -z])/((1 + x)^2*(1 + z)) - 
       (64*PolyLog[3, -z])/((1 + x)*(1 + z)) - 32*PolyLog[3, (1 + z)^(-1)] - 
       (128*PolyLog[3, (1 + z)^(-1)])/(1 + y)^2 + 
       (96*PolyLog[3, (1 + z)^(-1)])/(1 + y) + 
       (16*PolyLog[3, (1 + z)^(-1)])/(x*(1 + y)) + 
       (16*x*PolyLog[3, (1 + z)^(-1)])/(1 + y) + 
       (128*PolyLog[3, (1 + z)^(-1)])/((1 + x)^2*(1 + y)) - 
       (128*PolyLog[3, (1 + z)^(-1)])/((1 + x)*(1 + y)) - 
       (128*PolyLog[3, (1 + z)^(-1)])/(1 + z)^2 + 
       (96*PolyLog[3, (1 + z)^(-1)])/(1 + z) + 
       (16*PolyLog[3, (1 + z)^(-1)])/(x*(1 + z)) + 
       (16*x*PolyLog[3, (1 + z)^(-1)])/(1 + z) + 
       (128*PolyLog[3, (1 + z)^(-1)])/((1 + x)^2*(1 + z)) - 
       (128*PolyLog[3, (1 + z)^(-1)])/((1 + x)*(1 + z)) - 
       16*PolyLog[3, z/(1 + z)] + (80*PolyLog[3, z/(1 + z)])/(1 + x)^2 - 
       (80*PolyLog[3, z/(1 + z)])/(1 + x) + 
       (192*PolyLog[3, z/(1 + z)])/(1 + y) + 
       (32*PolyLog[3, z/(1 + z)])/(x*(1 + y)) + 
       (32*x*PolyLog[3, z/(1 + z)])/(1 + y) + 
       (256*PolyLog[3, z/(1 + z)])/((1 + x)^2*(1 + y)) - 
       (256*PolyLog[3, z/(1 + z)])/((1 + x)*(1 + y)) + 
       (16*z*PolyLog[3, z/(1 + z)])/(1 + x)^2 - 
       (16*z*PolyLog[3, z/(1 + z)])/(1 + x) - 
       (64*PolyLog[3, z/(1 + z)])/(1 + z)^3 - 
       (32*PolyLog[3, z/(1 + z)])/(x*(1 + z)^3) - 
       (32*x*PolyLog[3, z/(1 + z)])/(1 + z)^3 + 
       (96*PolyLog[3, z/(1 + z)])/(1 + z) + 
       (128*PolyLog[3, z/(1 + z)])/((1 + x)^2*(1 + z)) - 
       (128*PolyLog[3, z/(1 + z)])/((1 + x)*(1 + z)) - 
       16*PolyLog[3, 1 - x*z] + (12*PolyLog[3, 1 - x*z])/(1 - x) - 
       (32*PolyLog[3, 1 - x*z])/(1 + x)^3 + 
       (48*PolyLog[3, 1 - x*z])/(1 + x)^2 + 
       (4*PolyLog[3, 1 - x*z])/(1 + x) - (4*y*PolyLog[3, 1 - x*z])/(1 - x) + 
       (4*y*PolyLog[3, 1 - x*z])/(1 + x) + 
       (64*PolyLog[3, 1 - x*z])/(1 + y) - 
       (48*PolyLog[3, 1 - x*z])/((1 - x)*(1 + y)) - 
       (16*PolyLog[3, 1 - x*z])/(x*(1 + y)) + 
       (16*x*PolyLog[3, 1 - x*z])/(1 + y) - 
       (64*PolyLog[3, 1 - x*z])/((1 + x)^3*(1 + y)) + 
       (96*PolyLog[3, 1 - x*z])/((1 + x)^2*(1 + y)) - 
       (112*PolyLog[3, 1 - x*z])/((1 + x)*(1 + y)) + 
       (16*PolyLog[3, 1 - x*z])/((1 - x)*(1 + z)) - 
       (64*PolyLog[3, 1 - x*z])/((1 + x)^3*(1 + z)) + 
       (96*PolyLog[3, 1 - x*z])/((1 + x)^2*(1 + z)) - 
       (48*PolyLog[3, 1 - x*z])/((1 + x)*(1 + z)) + 
       32*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)] + 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + y)^2 - 
       (96*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + y) - 
       (16*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + y) - 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/
        ((1 + x)^2*(1 + y)) + (128*
          PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)*(1 + y)) \
+ (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + z)^2 - 
       (96*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + z) - 
       (16*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + z) - 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/
        ((1 + x)^2*(1 + z)) + (128*
          PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)*(1 + z)) \
+ 32*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)] + 
       (128*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/(1 + y)^2 - 
       (96*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/(1 + y) - 
       (16*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/(1 + y) - 
       (128*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/((1 + x)^2*(1 + y)) + 
       (128*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/((1 + x)*(1 + y)) + 
       (128*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/(1 + z)^2 - 
       (96*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/(1 + z) - 
       (16*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/(1 + z) - 
       (128*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/((1 + x)^2*(1 + z)) + 
       (128*PolyLog[3, -(1 + y)^(-1) - z/(1 + y)])/((1 + x)*(1 + z)) - 
       16*PolyLog[3, x/(x - z) + (x*z)/(x - z)] + 
       (12*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 - x) - 
       (32*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x)^3 + 
       (48*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x)^2 + 
       (4*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x) - 
       (4*y*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 - x) + 
       (4*y*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + x) + 
       (64*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + y) - 
       (48*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 - x)*(1 + y)) - 
       (16*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(x*(1 + y)) + 
       (16*x*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + y) - 
       (64*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)^3*(1 + y)) + 
       (96*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)^2*(1 + y)) - 
       (112*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)*(1 + y)) + 
       (16*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 - x)*(1 + z)) - 
       (64*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)^3*(1 + z)) + 
       (96*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)^2*(1 + z)) - 
       (48*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)*(1 + z)) + 
       16*PolyLog[3, -(x/(1 + z)) + z/(1 + z)] - 
       (12*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 - x) + 
       (32*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x)^3 - 
       (48*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x)^2 - 
       (4*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x) + 
       (4*y*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 - x) - 
       (4*y*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + x) - 
       (64*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + y) + 
       (48*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 - x)*(1 + y)) + 
       (16*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + y) + 
       (64*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)^2*(1 + y)) + 
       (112*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)*(1 + y)) - 
       (16*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 - x)*(1 + z)) + 
       (64*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)^2*(1 + z)) + 
       (48*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)*(1 + z)) + 
       16*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)] - 
       (12*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 - x) + 
       (32*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x)^3 - 
       (48*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x)^2 - 
       (4*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x) + 
       (4*y*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 - x) - 
       (4*y*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + x) - 
       (64*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + y) + 
       (48*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 - x)*(1 + y)) + 
       (16*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + y) + 
       (64*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)^2*(1 + y)) + 
       (112*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)*(1 + y)) - 
       (16*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 - x)*(1 + z)) + 
       (64*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)^2*(1 + z)) + 
       (48*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)*(1 + z)) - 
       16*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)] + 
       (12*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 - x) - 
       (32*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x)^3 + 
       (48*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x)^2 + 
       (4*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x) - 
       (4*y*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 - x) + 
       (4*y*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + x) + 
       (64*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + y) - 
       (48*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/
        ((1 - x)*(1 + y)) - (16*
          PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(x*(1 + y)) + 
       (16*x*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + y) - 
       (64*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/
        ((1 + x)^3*(1 + y)) + (96*
          PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/((1 + x)^2*(1 + y)) \
- (112*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/((1 + x)*(1 + y)) + 
       (16*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/
        ((1 - x)*(1 + z)) - (64*
          PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/((1 + x)^3*(1 + z)) \
+ (96*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/((1 + x)^2*(1 + z)) - 
       (48*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/
        ((1 + x)*(1 + z)) - 32*
        PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
          (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)] - 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + y)^2 + 
       (96*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + y) + 
       (16*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(x*(1 + y)) + 
       (16*x*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + y) + 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)^2*(1 + y)) - 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)*(1 + y)) - 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + z)^2 + 
       (96*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + z) + 
       (16*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(x*(1 + z)) + 
       (16*x*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + z) + 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)^2*(1 + z)) - 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*y)/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)*(1 + z)) - 
       32*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
          (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)] - 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + y)^2 + 
       (96*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + y) + 
       (16*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(x*(1 + y)) + 
       (16*x*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + y) + 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)^2*(1 + y)) - 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)*(1 + y)) - 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + z)^2 + 
       (96*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + z) + 
       (16*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(x*(1 + z)) + 
       (16*x*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/(1 + z) + 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)^2*(1 + z)) - 
       (128*PolyLog[3, x/(1 + x + x^2 - x*y - x*z - x*y*z) + 
            (x*z)/(1 + x + x^2 - x*y - x*z - x*y*z)])/((1 + x)*(1 + z)))/ep];



ggttCpoles = HPLConvert[(-16 - 32/(1 + y)^2 + 48/(1 + y) + 8/(x*(1 + y)) + 
       (8*x)/(1 + y) + 64/((1 + x)^2*(1 + y)) - 64/((1 + x)*(1 + y)) - 
       32/(1 + z)^2 + 48/(1 + z) + 8/(x*(1 + z)) + (8*x)/(1 + z) + 
       64/((1 + x)^2*(1 + z)) - 64/((1 + x)*(1 + z)) + 16*H[0, x] - 
       (16*H[0, x])/(1 - x) - (16*H[0, x])/(1 + x) + 
       (32*H[0, x])/(1 + y)^2 - (32*H[0, x])/((1 - x)*(1 + y)^2) - 
       (32*H[0, x])/((1 + x)*(1 + y)^2) - (48*H[0, x])/(1 + y) + 
       (48*H[0, x])/((1 - x)*(1 + y)) + (8*H[0, x])/(x*(1 + y)) - 
       (8*x*H[0, x])/(1 + y) + (64*H[0, x])/((1 + x)^3*(1 + y)) - 
       (96*H[0, x])/((1 + x)^2*(1 + y)) + (80*H[0, x])/((1 + x)*(1 + y)) + 
       (32*H[0, x])/(1 + z)^2 - (32*H[0, x])/((1 - x)*(1 + z)^2) - 
       (32*H[0, x])/((1 + x)*(1 + z)^2) - (48*H[0, x])/(1 + z) + 
       (48*H[0, x])/((1 - x)*(1 + z)) + (8*H[0, x])/(x*(1 + z)) - 
       (8*x*H[0, x])/(1 + z) + (64*H[0, x])/((1 + x)^3*(1 + z)) - 
       (96*H[0, x])/((1 + x)^2*(1 + z)) + (80*H[0, x])/((1 + x)*(1 + z)))/
     ep^3 + (-68 - 32*Lmu2m2 - 8/(1 + x)^4 + 16/(1 + x)^3 - 8/(1 + x) - 
       4/y + (16*y)/(1 + x)^4 - (32*y)/(1 + x)^3 + (24*y)/(1 + x)^2 - 
       (8*y)/(1 + x) + (8*y^2)/(1 + x)^4 - (16*y^2)/(1 + x)^3 + 
       (8*y^2)/(1 + x)^2 - 144/(1 + y)^2 - (64*Lmu2m2)/(1 + y)^2 + 
       16/(x*(1 + y)^2) + (16*x)/(1 + y)^2 + 232/(1 + y) + 
       (96*Lmu2m2)/(1 + y) + 24/(x*(1 + y)) + (16*Lmu2m2)/(x*(1 + y)) + 
       (24*x)/(1 + y) + (16*Lmu2m2*x)/(1 + y) + 336/((1 + x)^2*(1 + y)) + 
       (128*Lmu2m2)/((1 + x)^2*(1 + y)) - 336/((1 + x)*(1 + y)) - 
       (128*Lmu2m2)/((1 + x)*(1 + y)) - 4/z - 8/((1 + y)*z) - 
       (32*z)/(1 + x)^4 + (64*z)/(1 + x)^3 - (48*z)/(1 + x)^2 + 
       (16*z)/(1 + x) - (16*z^2)/(1 + x)^4 + (32*z^2)/(1 + x)^3 - 
       (16*z^2)/(1 + x)^2 - 144/(1 + z)^2 - (64*Lmu2m2)/(1 + z)^2 + 
       16/(x*(1 + z)^2) + (16*x)/(1 + z)^2 + 232/(1 + z) + 
       (96*Lmu2m2)/(1 + z) + 24/(x*(1 + z)) + (16*Lmu2m2)/(x*(1 + z)) + 
       (24*x)/(1 + z) + (16*Lmu2m2*x)/(1 + z) + 336/((1 + x)^2*(1 + z)) + 
       (128*Lmu2m2)/((1 + x)^2*(1 + z)) - 336/((1 + x)*(1 + z)) - 
       (128*Lmu2m2)/((1 + x)*(1 + z)) - 8/(y*(1 + z)) - 64*z2 + 
       (15*z2)/(1 - x)^2 + (33*z2)/(1 - x) + (48*z2)/(1 + x)^6 - 
       (144*z2)/(1 + x)^5 + (132*z2)/(1 + x)^4 - (24*z2)/(1 + x)^3 - 
       (45*z2)/(1 + x)^2 + (97*z2)/(1 + x) - 12*y*z2 - (6*y*z2)/(1 - x)^2 + 
       (6*y*z2)/(1 - x) - (96*y*z2)/(1 + x)^6 + (288*y*z2)/(1 + x)^5 - 
       (408*y*z2)/(1 + x)^4 + (336*y*z2)/(1 + x)^3 - (174*y*z2)/(1 + x)^2 + 
       (54*y*z2)/(1 + x) + (3*y^2*z2)/(1 - x)^2 - (3*y^2*z2)/(1 - x) - 
       (48*y^2*z2)/(1 + x)^6 + (144*y^2*z2)/(1 + x)^5 - 
       (180*y^2*z2)/(1 + x)^4 + (120*y^2*z2)/(1 + x)^3 - 
       (45*y^2*z2)/(1 + x)^2 + (9*y^2*z2)/(1 + x) - (32*z2)/(1 + y)^3 - 
       (16*z2)/(x*(1 + y)^3) - (16*x*z2)/(1 + y)^3 - (160*z2)/(1 + y)^2 - 
       (48*z2)/((1 - x)^2*(1 + y)^2) + (144*z2)/((1 - x)*(1 + y)^2) - 
       (48*z2)/((1 + x)^2*(1 + y)^2) + (144*z2)/((1 + x)*(1 + y)^2) + 
       (232*z2)/(1 + y) + (48*z2)/((1 - x)^2*(1 + y)) - 
       (192*z2)/((1 - x)*(1 + y)) + (4*z2)/(x*(1 + y)) + 
       (44*x*z2)/(1 + y) + (192*z2)/((1 + x)^4*(1 + y)) - 
       (576*z2)/((1 + x)^3*(1 + y)) + (672*z2)/((1 + x)^2*(1 + y)) - 
       (416*z2)/((1 + x)*(1 + y)) + 12*z*z2 + (192*z*z2)/(1 + x)^6 - 
       (576*z*z2)/(1 + x)^5 + (816*z*z2)/(1 + x)^4 - (672*z*z2)/(1 + x)^3 + 
       (336*z*z2)/(1 + x)^2 - (96*z*z2)/(1 + x) + (96*z^2*z2)/(1 + x)^6 - 
       (288*z^2*z2)/(1 + x)^5 + (360*z^2*z2)/(1 + x)^4 - 
       (240*z^2*z2)/(1 + x)^3 + (84*z^2*z2)/(1 + x)^2 - 
       (12*z^2*z2)/(1 + x) - (32*z2)/(1 + z)^3 - (16*z2)/(x*(1 + z)^3) - 
       (16*x*z2)/(1 + z)^3 - (160*z2)/(1 + z)^2 - 
       (48*z2)/((1 - x)^2*(1 + z)^2) + (144*z2)/((1 - x)*(1 + z)^2) - 
       (48*z2)/((1 + x)^2*(1 + z)^2) + (144*z2)/((1 + x)*(1 + z)^2) + 
       (232*z2)/(1 + z) + (48*z2)/((1 - x)^2*(1 + z)) - 
       (192*z2)/((1 - x)*(1 + z)) + (4*z2)/(x*(1 + z)) + 
       (44*x*z2)/(1 + z) + (192*z2)/((1 + x)^4*(1 + z)) - 
       (576*z2)/((1 + x)^3*(1 + z)) + (672*z2)/((1 + x)^2*(1 + z)) - 
       (416*z2)/((1 + x)*(1 + z)) + 24*H[-1, y] + (4*H[-1, y])/y^2 + 
       (8*H[-1, y])/y + (64*H[-1, y])/(1 + y)^2 - 
       (16*H[-1, y])/(x*(1 + y)^2) - (16*x*H[-1, y])/(1 + y)^2 - 
       (128*H[-1, y])/(1 + y) - (24*H[-1, y])/(x*(1 + y)) - 
       (24*x*H[-1, y])/(1 + y) - (128*H[-1, y])/((1 + x)^2*(1 + y)) + 
       (128*H[-1, y])/((1 + x)*(1 + y)) + (4*z*H[-1, y])/y + 
       (32*H[-1, y])/(1 + z)^2 - (64*H[-1, y])/(1 + z) - 
       (8*H[-1, y])/(x*(1 + z)) - (8*x*H[-1, y])/(1 + z) - 
       (128*H[-1, y])/((1 + x)^2*(1 + z)) + 
       (128*H[-1, y])/((1 + x)*(1 + z)) + (8*H[-1, y])/(y^2*(1 + z)) + 
       (8*H[-1, y])/(y*(1 + z)) + 24*H[-1, z] + (32*H[-1, z])/(1 + y)^2 - 
       (64*H[-1, z])/(1 + y) - (8*H[-1, z])/(x*(1 + y)) - 
       (8*x*H[-1, z])/(1 + y) - (128*H[-1, z])/((1 + x)^2*(1 + y)) + 
       (128*H[-1, z])/((1 + x)*(1 + y)) + (4*H[-1, z])/z^2 + 
       (8*H[-1, z])/((1 + y)*z^2) + (8*H[-1, z])/z + (4*y*H[-1, z])/z + 
       (8*H[-1, z])/((1 + y)*z) + (64*H[-1, z])/(1 + z)^2 - 
       (16*H[-1, z])/(x*(1 + z)^2) - (16*x*H[-1, z])/(1 + z)^2 - 
       (128*H[-1, z])/(1 + z) - (24*H[-1, z])/(x*(1 + z)) - 
       (24*x*H[-1, z])/(1 + z) - (128*H[-1, z])/((1 + x)^2*(1 + z)) + 
       (128*H[-1, z])/((1 + x)*(1 + z)) + 60*H[0, x] + 32*Lmu2m2*H[0, x] - 
       (81*H[0, x])/(1 - x) - (32*Lmu2m2*H[0, x])/(1 - x) - 
       (16*H[0, x])/(1 + x)^5 + (40*H[0, x])/(1 + x)^4 - 
       (20*H[0, x])/(1 + x)^3 - (10*H[0, x])/(1 + x)^2 - 
       (33*H[0, x])/(1 + x) - (32*Lmu2m2*H[0, x])/(1 + x) - 2*y*H[0, x] + 
       (32*y*H[0, x])/(1 + x)^5 - (80*y*H[0, x])/(1 + x)^4 + 
       (88*y*H[0, x])/(1 + x)^3 - (52*y*H[0, x])/(1 + x)^2 + 
       (16*y*H[0, x])/(1 + x) + (16*y^2*H[0, x])/(1 + x)^5 - 
       (40*y^2*H[0, x])/(1 + x)^4 + (36*y^2*H[0, x])/(1 + x)^3 - 
       (14*y^2*H[0, x])/(1 + x)^2 + (2*y^2*H[0, x])/(1 + x) + 
       (104*H[0, x])/(1 + y)^2 + (64*Lmu2m2*H[0, x])/(1 + y)^2 - 
       (104*H[0, x])/((1 - x)*(1 + y)^2) - 
       (64*Lmu2m2*H[0, x])/((1 - x)*(1 + y)^2) - 
       (104*H[0, x])/((1 + x)*(1 + y)^2) - 
       (64*Lmu2m2*H[0, x])/((1 + x)*(1 + y)^2) - (140*H[0, x])/(1 + y) - 
       (96*Lmu2m2*H[0, x])/(1 + y) + (132*H[0, x])/((1 - x)*(1 + y)) + 
       (96*Lmu2m2*H[0, x])/((1 - x)*(1 + y)) + (10*H[0, x])/(x*(1 + y)) + 
       (16*Lmu2m2*H[0, x])/(x*(1 + y)) - (10*x*H[0, x])/(1 + y) - 
       (16*Lmu2m2*x*H[0, x])/(1 + y) + (176*H[0, x])/((1 + x)^3*(1 + y)) + 
       (128*Lmu2m2*H[0, x])/((1 + x)^3*(1 + y)) - 
       (264*H[0, x])/((1 + x)^2*(1 + y)) - 
       (192*Lmu2m2*H[0, x])/((1 + x)^2*(1 + y)) + 
       (236*H[0, x])/((1 + x)*(1 + y)) + 
       (160*Lmu2m2*H[0, x])/((1 + x)*(1 + y)) + 2*z*H[0, x] + 
       (2*z*H[0, x])/(1 - x) - (64*z*H[0, x])/(1 + x)^5 + 
       (160*z*H[0, x])/(1 + x)^4 - (176*z*H[0, x])/(1 + x)^3 + 
       (104*z*H[0, x])/(1 + x)^2 - (30*z*H[0, x])/(1 + x) - 
       (z^2*H[0, x])/(1 - x) - (32*z^2*H[0, x])/(1 + x)^5 + 
       (80*z^2*H[0, x])/(1 + x)^4 - (72*z^2*H[0, x])/(1 + x)^3 + 
       (28*z^2*H[0, x])/(1 + x)^2 - (3*z^2*H[0, x])/(1 + x) + 
       (104*H[0, x])/(1 + z)^2 + (64*Lmu2m2*H[0, x])/(1 + z)^2 - 
       (104*H[0, x])/((1 - x)*(1 + z)^2) - 
       (64*Lmu2m2*H[0, x])/((1 - x)*(1 + z)^2) - 
       (104*H[0, x])/((1 + x)*(1 + z)^2) - 
       (64*Lmu2m2*H[0, x])/((1 + x)*(1 + z)^2) - (140*H[0, x])/(1 + z) - 
       (96*Lmu2m2*H[0, x])/(1 + z) + (132*H[0, x])/((1 - x)*(1 + z)) + 
       (96*Lmu2m2*H[0, x])/((1 - x)*(1 + z)) + (10*H[0, x])/(x*(1 + z)) + 
       (16*Lmu2m2*H[0, x])/(x*(1 + z)) - (10*x*H[0, x])/(1 + z) - 
       (16*Lmu2m2*x*H[0, x])/(1 + z) + (176*H[0, x])/((1 + x)^3*(1 + z)) + 
       (128*Lmu2m2*H[0, x])/((1 + x)^3*(1 + z)) - 
       (264*H[0, x])/((1 + x)^2*(1 + z)) - 
       (192*Lmu2m2*H[0, x])/((1 + x)^2*(1 + z)) + 
       (236*H[0, x])/((1 + x)*(1 + z)) + 
       (160*Lmu2m2*H[0, x])/((1 + x)*(1 + z)) - 24*H[-1, y]*H[0, x] + 
       (32*H[-1, y]*H[0, x])/(1 - x) + (16*H[-1, y]*H[0, x])/(1 + x) - 
       (96*H[-1, y]*H[0, x])/(1 + y)^2 + 
       (96*H[-1, y]*H[0, x])/((1 - x)*(1 + y)^2) + 
       (96*H[-1, y]*H[0, x])/((1 + x)*(1 + y)^2) + 
       (96*H[-1, y]*H[0, x])/(1 + y) - 
       (96*H[-1, y]*H[0, x])/((1 - x)*(1 + y)) - 
       (16*H[-1, y]*H[0, x])/(x*(1 + y)) + 
       (16*x*H[-1, y]*H[0, x])/(1 + y) - 
       (128*H[-1, y]*H[0, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, y]*H[0, x])/((1 + x)^2*(1 + y)) - 
       (160*H[-1, y]*H[0, x])/((1 + x)*(1 + y)) - 
       (32*H[-1, y]*H[0, x])/(1 + z)^2 + 
       (32*H[-1, y]*H[0, x])/((1 - x)*(1 + z)^2) + 
       (32*H[-1, y]*H[0, x])/((1 + x)*(1 + z)^2) + 
       (112*H[-1, y]*H[0, x])/(1 + z) - 
       (96*H[-1, y]*H[0, x])/((1 - x)*(1 + z)) - 
       (24*H[-1, y]*H[0, x])/(x*(1 + z)) + 
       (24*x*H[-1, y]*H[0, x])/(1 + z) - 
       (128*H[-1, y]*H[0, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, y]*H[0, x])/((1 + x)^2*(1 + z)) - 
       (192*H[-1, y]*H[0, x])/((1 + x)*(1 + z)) - 24*H[-1, z]*H[0, x] + 
       (32*H[-1, z]*H[0, x])/(1 - x) + (16*H[-1, z]*H[0, x])/(1 + x) - 
       (32*H[-1, z]*H[0, x])/(1 + y)^2 + 
       (32*H[-1, z]*H[0, x])/((1 - x)*(1 + y)^2) + 
       (32*H[-1, z]*H[0, x])/((1 + x)*(1 + y)^2) + 
       (112*H[-1, z]*H[0, x])/(1 + y) - 
       (96*H[-1, z]*H[0, x])/((1 - x)*(1 + y)) - 
       (24*H[-1, z]*H[0, x])/(x*(1 + y)) + 
       (24*x*H[-1, z]*H[0, x])/(1 + y) - 
       (128*H[-1, z]*H[0, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, z]*H[0, x])/((1 + x)^2*(1 + y)) - 
       (192*H[-1, z]*H[0, x])/((1 + x)*(1 + y)) - 
       (96*H[-1, z]*H[0, x])/(1 + z)^2 + 
       (96*H[-1, z]*H[0, x])/((1 - x)*(1 + z)^2) + 
       (96*H[-1, z]*H[0, x])/((1 + x)*(1 + z)^2) + 
       (96*H[-1, z]*H[0, x])/(1 + z) - 
       (96*H[-1, z]*H[0, x])/((1 - x)*(1 + z)) - 
       (16*H[-1, z]*H[0, x])/(x*(1 + z)) + 
       (16*x*H[-1, z]*H[0, x])/(1 + z) - 
       (128*H[-1, z]*H[0, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) - 
       (160*H[-1, z]*H[0, x])/((1 + x)*(1 + z)) + 16*H[-1, 0, x] - 
       (32*H[-1, 0, x])/(1 - x) + (64*H[-1, 0, x])/(1 + y)^2 - 
       (64*H[-1, 0, x])/((1 - x)*(1 + y)^2) - 
       (64*H[-1, 0, x])/((1 + x)*(1 + y)^2) - (112*H[-1, 0, x])/(1 + y) + 
       (96*H[-1, 0, x])/((1 - x)*(1 + y)) + (24*H[-1, 0, x])/(x*(1 + y)) - 
       (24*x*H[-1, 0, x])/(1 + y) + (128*H[-1, 0, x])/((1 + x)^3*(1 + y)) - 
       (192*H[-1, 0, x])/((1 + x)^2*(1 + y)) + 
       (192*H[-1, 0, x])/((1 + x)*(1 + y)) + (64*H[-1, 0, x])/(1 + z)^2 - 
       (64*H[-1, 0, x])/((1 - x)*(1 + z)^2) - 
       (64*H[-1, 0, x])/((1 + x)*(1 + z)^2) - (112*H[-1, 0, x])/(1 + z) + 
       (96*H[-1, 0, x])/((1 - x)*(1 + z)) + (24*H[-1, 0, x])/(x*(1 + z)) - 
       (24*x*H[-1, 0, x])/(1 + z) + (128*H[-1, 0, x])/((1 + x)^3*(1 + z)) - 
       (192*H[-1, 0, x])/((1 + x)^2*(1 + z)) + 
       (192*H[-1, 0, x])/((1 + x)*(1 + z)) + 8*H[0, -1, y] - 
       (32*H[0, -1, y])/(1 + y)^3 - (16*H[0, -1, y])/(x*(1 + y)^3) - 
       (16*x*H[0, -1, y])/(1 + y)^3 - (16*H[0, -1, y])/(1 + y)^2 - 
       (8*H[0, -1, y])/(x*(1 + y)) - (8*x*H[0, -1, y])/(1 + y) - 
       (48*H[0, -1, y])/((1 + x)^2*(1 + y)) + 
       (48*H[0, -1, y])/((1 + x)*(1 + y)) - (48*H[0, -1, y])/(1 + z) - 
       (16*H[0, -1, y])/(x*(1 + z)) - (16*x*H[0, -1, y])/(1 + z) - 
       (48*H[0, -1, y])/((1 + x)^2*(1 + z)) + 
       (48*H[0, -1, y])/((1 + x)*(1 + z)) + 8*H[0, -1, z] - 
       (48*H[0, -1, z])/(1 + y) - (16*H[0, -1, z])/(x*(1 + y)) - 
       (16*x*H[0, -1, z])/(1 + y) - (48*H[0, -1, z])/((1 + x)^2*(1 + y)) + 
       (48*H[0, -1, z])/((1 + x)*(1 + y)) - (32*H[0, -1, z])/(1 + z)^3 - 
       (16*H[0, -1, z])/(x*(1 + z)^3) - (16*x*H[0, -1, z])/(1 + z)^3 - 
       (16*H[0, -1, z])/(1 + z)^2 - (8*H[0, -1, z])/(x*(1 + z)) - 
       (8*x*H[0, -1, z])/(1 + z) - (48*H[0, -1, z])/((1 + x)^2*(1 + z)) + 
       (48*H[0, -1, z])/((1 + x)*(1 + z)) + 16*H[0, 0, x] - 
       (5*H[0, 0, x])/(1 - x)^2 + (5*H[0, 0, x])/(1 - x) - 
       (16*H[0, 0, x])/(1 + x)^6 + (48*H[0, 0, x])/(1 + x)^5 - 
       (44*H[0, 0, x])/(1 + x)^4 + (8*H[0, 0, x])/(1 + x)^3 + 
       (15*H[0, 0, x])/(1 + x)^2 - (27*H[0, 0, x])/(1 + x) + 
       4*y*H[0, 0, x] + (2*y*H[0, 0, x])/(1 - x)^2 - 
       (2*y*H[0, 0, x])/(1 - x) + (32*y*H[0, 0, x])/(1 + x)^6 - 
       (96*y*H[0, 0, x])/(1 + x)^5 + (136*y*H[0, 0, x])/(1 + x)^4 - 
       (112*y*H[0, 0, x])/(1 + x)^3 + (58*y*H[0, 0, x])/(1 + x)^2 - 
       (18*y*H[0, 0, x])/(1 + x) - (y^2*H[0, 0, x])/(1 - x)^2 + 
       (y^2*H[0, 0, x])/(1 - x) + (16*y^2*H[0, 0, x])/(1 + x)^6 - 
       (48*y^2*H[0, 0, x])/(1 + x)^5 + (60*y^2*H[0, 0, x])/(1 + x)^4 - 
       (40*y^2*H[0, 0, x])/(1 + x)^3 + (15*y^2*H[0, 0, x])/(1 + x)^2 - 
       (3*y^2*H[0, 0, x])/(1 + x) + (16*H[0, 0, x])/(1 + y)^2 + 
       (16*H[0, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (16*H[0, 0, x])/((1 - x)*(1 + y)^2) + 
       (16*H[0, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (16*H[0, 0, x])/((1 + x)*(1 + y)^2) - (40*H[0, 0, x])/(1 + y) - 
       (16*H[0, 0, x])/((1 - x)^2*(1 + y)) + 
       (16*H[0, 0, x])/((1 - x)*(1 + y)) - (20*H[0, 0, x])/(x*(1 + y)) - 
       (12*x*H[0, 0, x])/(1 + y) - (64*H[0, 0, x])/((1 + x)^4*(1 + y)) + 
       (128*H[0, 0, x])/((1 + x)^3*(1 + y)) - 
       (160*H[0, 0, x])/((1 + x)^2*(1 + y)) + 
       (80*H[0, 0, x])/((1 + x)*(1 + y)) - 4*z*H[0, 0, x] - 
       (64*z*H[0, 0, x])/(1 + x)^6 + (192*z*H[0, 0, x])/(1 + x)^5 - 
       (272*z*H[0, 0, x])/(1 + x)^4 + (224*z*H[0, 0, x])/(1 + x)^3 - 
       (112*z*H[0, 0, x])/(1 + x)^2 + (32*z*H[0, 0, x])/(1 + x) - 
       (32*z^2*H[0, 0, x])/(1 + x)^6 + (96*z^2*H[0, 0, x])/(1 + x)^5 - 
       (120*z^2*H[0, 0, x])/(1 + x)^4 + (80*z^2*H[0, 0, x])/(1 + x)^3 - 
       (28*z^2*H[0, 0, x])/(1 + x)^2 + (4*z^2*H[0, 0, x])/(1 + x) + 
       (16*H[0, 0, x])/(1 + z)^2 + (16*H[0, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (16*H[0, 0, x])/((1 - x)*(1 + z)^2) + 
       (16*H[0, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (16*H[0, 0, x])/((1 + x)*(1 + z)^2) - (40*H[0, 0, x])/(1 + z) - 
       (16*H[0, 0, x])/((1 - x)^2*(1 + z)) + 
       (16*H[0, 0, x])/((1 - x)*(1 + z)) - (20*H[0, 0, x])/(x*(1 + z)) - 
       (12*x*H[0, 0, x])/(1 + z) - (64*H[0, 0, x])/((1 + x)^4*(1 + z)) + 
       (128*H[0, 0, x])/((1 + x)^3*(1 + z)) - 
       (160*H[0, 0, x])/((1 + x)^2*(1 + z)) + 
       (80*H[0, 0, x])/((1 + x)*(1 + z)) + 32*H[1, 0, x] - 
       (32*H[1, 0, x])/(1 - x) - (32*H[1, 0, x])/(1 + x) + 
       (64*H[1, 0, x])/(1 + y)^2 - (64*H[1, 0, x])/((1 - x)*(1 + y)^2) - 
       (64*H[1, 0, x])/((1 + x)*(1 + y)^2) - (96*H[1, 0, x])/(1 + y) + 
       (96*H[1, 0, x])/((1 - x)*(1 + y)) + (16*H[1, 0, x])/(x*(1 + y)) - 
       (16*x*H[1, 0, x])/(1 + y) + (128*H[1, 0, x])/((1 + x)^3*(1 + y)) - 
       (192*H[1, 0, x])/((1 + x)^2*(1 + y)) + 
       (160*H[1, 0, x])/((1 + x)*(1 + y)) + (64*H[1, 0, x])/(1 + z)^2 - 
       (64*H[1, 0, x])/((1 - x)*(1 + z)^2) - 
       (64*H[1, 0, x])/((1 + x)*(1 + z)^2) - (96*H[1, 0, x])/(1 + z) + 
       (96*H[1, 0, x])/((1 - x)*(1 + z)) + (16*H[1, 0, x])/(x*(1 + z)) - 
       (16*x*H[1, 0, x])/(1 + z) + (128*H[1, 0, x])/((1 + x)^3*(1 + z)) - 
       (192*H[1, 0, x])/((1 + x)^2*(1 + z)) + 
       (160*H[1, 0, x])/((1 + x)*(1 + z)))/ep^2 + 
    (-146/9 - (232*Lmu2m2)/3 - 32*Lmu2m2^2 - 24/(1 + x)^4 - 
       (16*Lmu2m2)/(1 + x)^4 + 48/(1 + x)^3 + (32*Lmu2m2)/(1 + x)^3 + 
       20/(1 + x)^2 - 44/(1 + x) - (16*Lmu2m2)/(1 + x) - 64/(3*y) - 
       (8*Lmu2m2)/y + 2/((1 + x)^2*y) - 2/((1 + x)*y) - (16*y)/(1 + x)^4 + 
       (32*y)/(1 + x)^3 - (24*y)/(1 + x)^2 + (8*y)/(1 + x) - 
       (8*y^2)/(1 + x)^4 + (16*y^2)/(1 + x)^3 - (8*y^2)/(1 + x)^2 - 
       1576/(9*(1 + y)^2) - (512*Lmu2m2)/(3*(1 + y)^2) - 
       (64*Lmu2m2^2)/(1 + y)^2 + 184/(3*x*(1 + y)^2) + 
       (32*Lmu2m2)/(x*(1 + y)^2) + (184*x)/(3*(1 + y)^2) + 
       (32*Lmu2m2*x)/(1 + y)^2 + 752/(3*(1 + y)) + (288*Lmu2m2)/(1 + y) + 
       (96*Lmu2m2^2)/(1 + y) - 242/(9*x*(1 + y)) + 
       (56*Lmu2m2)/(3*x*(1 + y)) + (16*Lmu2m2^2)/(x*(1 + y)) - 
       (242*x)/(9*(1 + y)) + (56*Lmu2m2*x)/(3*(1 + y)) + 
       (16*Lmu2m2^2*x)/(1 + y) + 4784/(9*(1 + x)^2*(1 + y)) + 
       (1312*Lmu2m2)/(3*(1 + x)^2*(1 + y)) + 
       (128*Lmu2m2^2)/((1 + x)^2*(1 + y)) - 4784/(9*(1 + x)*(1 + y)) - 
       (1312*Lmu2m2)/(3*(1 + x)*(1 + y)) - 
       (128*Lmu2m2^2)/((1 + x)*(1 + y)) - 64/(3*z) - (8*Lmu2m2)/z + 
       2/((1 + x)^2*z) - 2/((1 + x)*z) - 104/(3*(1 + y)*z) - 
       (16*Lmu2m2)/((1 + y)*z) - (32*z)/(1 + x)^4 - 
       (32*Lmu2m2*z)/(1 + x)^4 + (64*z)/(1 + x)^3 + 
       (64*Lmu2m2*z)/(1 + x)^3 - (48*z)/(1 + x)^2 - 
       (48*Lmu2m2*z)/(1 + x)^2 + (16*z)/(1 + x) + (16*Lmu2m2*z)/(1 + x) - 
       (16*z^2)/(1 + x)^4 - (16*Lmu2m2*z^2)/(1 + x)^4 + (32*z^2)/(1 + x)^3 + 
       (32*Lmu2m2*z^2)/(1 + x)^3 - (16*z^2)/(1 + x)^2 - 
       (16*Lmu2m2*z^2)/(1 + x)^2 - 1576/(9*(1 + z)^2) - 
       (512*Lmu2m2)/(3*(1 + z)^2) - (64*Lmu2m2^2)/(1 + z)^2 + 
       184/(3*x*(1 + z)^2) + (32*Lmu2m2)/(x*(1 + z)^2) + 
       (184*x)/(3*(1 + z)^2) + (32*Lmu2m2*x)/(1 + z)^2 + 752/(3*(1 + z)) + 
       (288*Lmu2m2)/(1 + z) + (96*Lmu2m2^2)/(1 + z) - 242/(9*x*(1 + z)) + 
       (56*Lmu2m2)/(3*x*(1 + z)) + (16*Lmu2m2^2)/(x*(1 + z)) - 
       (242*x)/(9*(1 + z)) + (56*Lmu2m2*x)/(3*(1 + z)) + 
       (16*Lmu2m2^2*x)/(1 + z) + 4784/(9*(1 + x)^2*(1 + z)) + 
       (1312*Lmu2m2)/(3*(1 + x)^2*(1 + z)) + 
       (128*Lmu2m2^2)/((1 + x)^2*(1 + z)) - 4784/(9*(1 + x)*(1 + z)) - 
       (1312*Lmu2m2)/(3*(1 + x)*(1 + z)) - 
       (128*Lmu2m2^2)/((1 + x)*(1 + z)) - 104/(3*y*(1 + z)) - 
       (16*Lmu2m2)/(y*(1 + z)) - (412*z2)/3 - 128*Lmu2m2*z2 - 
       (129*z2)/(1 - x)^2 + (30*Lmu2m2*z2)/(1 - x)^2 + (353*z2)/(1 - x) + 
       (66*Lmu2m2*z2)/(1 - x) + (144*z2)/(1 + x)^6 + 
       (96*Lmu2m2*z2)/(1 + x)^6 - (368*z2)/(1 + x)^5 - 
       (288*Lmu2m2*z2)/(1 + x)^5 + (308*z2)/(1 + x)^4 + 
       (264*Lmu2m2*z2)/(1 + x)^4 - (152*z2)/(1 + x)^3 - 
       (48*Lmu2m2*z2)/(1 + x)^3 + (171*z2)/(1 + x)^2 - 
       (90*Lmu2m2*z2)/(1 + x)^2 - (113*z2)/(3*(1 + x)) + 
       (194*Lmu2m2*z2)/(1 + x) + 8*y*z2 - 12*Lmu2m2*y*z2 - 
       (6*y*z2)/(1 - x)^2 - (12*Lmu2m2*y*z2)/(1 - x)^2 - (2*y*z2)/(1 - x) + 
       (12*Lmu2m2*y*z2)/(1 - x) + (96*y*z2)/(1 + x)^6 - 
       (288*y*z2)/(1 + x)^5 + (408*y*z2)/(1 + x)^4 - (336*y*z2)/(1 + x)^3 + 
       (162*y*z2)/(1 + x)^2 - (12*Lmu2m2*y*z2)/(1 + x)^2 - 
       (50*y*z2)/(1 + x) + (12*Lmu2m2*y*z2)/(1 + x) + (3*y^2*z2)/(1 - x)^2 + 
       (6*Lmu2m2*y^2*z2)/(1 - x)^2 + (y^2*z2)/(1 - x) - 
       (6*Lmu2m2*y^2*z2)/(1 - x) + (48*y^2*z2)/(1 + x)^6 - 
       (144*y^2*z2)/(1 + x)^5 + (180*y^2*z2)/(1 + x)^4 - 
       (120*y^2*z2)/(1 + x)^3 + (39*y^2*z2)/(1 + x)^2 - 
       (6*Lmu2m2*y^2*z2)/(1 + x)^2 - (7*y^2*z2)/(1 + x) + 
       (6*Lmu2m2*y^2*z2)/(1 + x) - (176*z2)/(3*(1 + y)^3) - 
       (64*Lmu2m2*z2)/(1 + y)^3 - (88*z2)/(3*x*(1 + y)^3) - 
       (32*Lmu2m2*z2)/(x*(1 + y)^3) - (88*x*z2)/(3*(1 + y)^3) - 
       (32*Lmu2m2*x*z2)/(1 + y)^3 - (16*z2)/(3*(1 + y)^2) - 
       (320*Lmu2m2*z2)/(1 + y)^2 - (96*Lmu2m2*z2)/((1 - x)^2*(1 + y)^2) + 
       (144*z2)/((1 - x)*(1 + y)^2) + (288*Lmu2m2*z2)/((1 - x)*(1 + y)^2) - 
       (96*Lmu2m2*z2)/((1 + x)^2*(1 + y)^2) + (144*z2)/((1 + x)*(1 + y)^2) + 
       (288*Lmu2m2*z2)/((1 + x)*(1 + y)^2) + (160*z2)/(3*(1 + y)) + 
       (464*Lmu2m2*z2)/(1 + y) + (24*z2)/((1 - x)^2*(1 + y)) + 
       (96*Lmu2m2*z2)/((1 - x)^2*(1 + y)) - (248*z2)/((1 - x)*(1 + y)) - 
       (384*Lmu2m2*z2)/((1 - x)*(1 + y)) - (92*z2)/(3*x*(1 + y)) + 
       (8*Lmu2m2*z2)/(x*(1 + y)) - (196*x*z2)/(3*(1 + y)) + 
       (88*Lmu2m2*x*z2)/(1 + y) + (384*Lmu2m2*z2)/((1 + x)^4*(1 + y)) - 
       (192*z2)/((1 + x)^3*(1 + y)) - (1152*Lmu2m2*z2)/((1 + x)^3*(1 + y)) + 
       (24*z2)/((1 + x)^2*(1 + y)) + (1344*Lmu2m2*z2)/((1 + x)^2*(1 + y)) - 
       (8*z2)/(3*(1 + x)*(1 + y)) - (832*Lmu2m2*z2)/((1 + x)*(1 + y)) - 
       8*z*z2 + 12*Lmu2m2*z*z2 + (192*z*z2)/(1 + x)^6 + 
       (192*Lmu2m2*z*z2)/(1 + x)^6 - (448*z*z2)/(1 + x)^5 - 
       (576*Lmu2m2*z*z2)/(1 + x)^5 + (448*z*z2)/(1 + x)^4 + 
       (816*Lmu2m2*z*z2)/(1 + x)^4 - (224*z*z2)/(1 + x)^3 - 
       (672*Lmu2m2*z*z2)/(1 + x)^3 + (32*z*z2)/(1 + x)^2 + 
       (336*Lmu2m2*z*z2)/(1 + x)^2 + (16*z*z2)/(1 + x) - 
       (96*Lmu2m2*z*z2)/(1 + x) + (96*z^2*z2)/(1 + x)^6 + 
       (96*Lmu2m2*z^2*z2)/(1 + x)^6 - (224*z^2*z2)/(1 + x)^5 - 
       (288*Lmu2m2*z^2*z2)/(1 + x)^5 + (176*z^2*z2)/(1 + x)^4 + 
       (360*Lmu2m2*z^2*z2)/(1 + x)^4 - (48*z^2*z2)/(1 + x)^3 - 
       (240*Lmu2m2*z^2*z2)/(1 + x)^3 - (8*z^2*z2)/(1 + x)^2 + 
       (84*Lmu2m2*z^2*z2)/(1 + x)^2 + (8*z^2*z2)/(1 + x) - 
       (12*Lmu2m2*z^2*z2)/(1 + x) - (176*z2)/(3*(1 + z)^3) - 
       (64*Lmu2m2*z2)/(1 + z)^3 - (88*z2)/(3*x*(1 + z)^3) - 
       (32*Lmu2m2*z2)/(x*(1 + z)^3) - (88*x*z2)/(3*(1 + z)^3) - 
       (32*Lmu2m2*x*z2)/(1 + z)^3 - (16*z2)/(3*(1 + z)^2) - 
       (320*Lmu2m2*z2)/(1 + z)^2 - (96*Lmu2m2*z2)/((1 - x)^2*(1 + z)^2) + 
       (144*z2)/((1 - x)*(1 + z)^2) + (288*Lmu2m2*z2)/((1 - x)*(1 + z)^2) - 
       (96*Lmu2m2*z2)/((1 + x)^2*(1 + z)^2) + (144*z2)/((1 + x)*(1 + z)^2) + 
       (288*Lmu2m2*z2)/((1 + x)*(1 + z)^2) + (160*z2)/(3*(1 + z)) + 
       (464*Lmu2m2*z2)/(1 + z) + (24*z2)/((1 - x)^2*(1 + z)) + 
       (96*Lmu2m2*z2)/((1 - x)^2*(1 + z)) - (248*z2)/((1 - x)*(1 + z)) - 
       (384*Lmu2m2*z2)/((1 - x)*(1 + z)) - (92*z2)/(3*x*(1 + z)) + 
       (8*Lmu2m2*z2)/(x*(1 + z)) - (196*x*z2)/(3*(1 + z)) + 
       (88*Lmu2m2*x*z2)/(1 + z) + (384*Lmu2m2*z2)/((1 + x)^4*(1 + z)) - 
       (192*z2)/((1 + x)^3*(1 + z)) - (1152*Lmu2m2*z2)/((1 + x)^3*(1 + z)) + 
       (24*z2)/((1 + x)^2*(1 + z)) + (1344*Lmu2m2*z2)/((1 + x)^2*(1 + z)) - 
       (8*z2)/(3*(1 + x)*(1 + z)) - (832*Lmu2m2*z2)/((1 + x)*(1 + z)) - 
       24*z3 + (8*z3)/(1 - x)^2 + (72*z3)/(1 - x) + (8*z3)/(1 + x)^2 + 
       (24*z3)/(1 + x) - (96*z3)/(1 + y)^3 - (48*z3)/(x*(1 + y)^3) - 
       (48*x*z3)/(1 + y)^3 - (192*z3)/(1 + y)^2 + 
       (16*z3)/((1 - x)^2*(1 + y)^2) + (144*z3)/((1 - x)*(1 + y)^2) + 
       (16*z3)/((1 + x)^2*(1 + y)^2) + (144*z3)/((1 + x)*(1 + y)^2) + 
       (168*z3)/(1 + y) - (24*z3)/((1 - x)^2*(1 + y)) - 
       (216*z3)/((1 - x)*(1 + y)) - (92*z3)/(x*(1 + y)) + 
       (12*x*z3)/(1 + y) - (32*z3)/((1 + x)^4*(1 + y)) - 
       (256*z3)/((1 + x)^3*(1 + y)) + (216*z3)/((1 + x)^2*(1 + y)) - 
       (216*z3)/((1 + x)*(1 + y)) - (96*z3)/(1 + z)^3 - 
       (48*z3)/(x*(1 + z)^3) - (48*x*z3)/(1 + z)^3 - (192*z3)/(1 + z)^2 + 
       (16*z3)/((1 - x)^2*(1 + z)^2) + (144*z3)/((1 - x)*(1 + z)^2) + 
       (16*z3)/((1 + x)^2*(1 + z)^2) + (144*z3)/((1 + x)*(1 + z)^2) + 
       (168*z3)/(1 + z) - (24*z3)/((1 - x)^2*(1 + z)) - 
       (216*z3)/((1 - x)*(1 + z)) - (92*z3)/(x*(1 + z)) + 
       (12*x*z3)/(1 + z) - (32*z3)/((1 + x)^4*(1 + z)) - 
       (256*z3)/((1 + x)^3*(1 + z)) + (216*z3)/((1 + x)^2*(1 + z)) - 
       (216*z3)/((1 + x)*(1 + z)) - 184*z2*H[-1, x] - 
       (144*z2*H[-1, x])/(1 - x)^2 + (272*z2*H[-1, x])/(1 - x) + 
       (192*z2*H[-1, x])/(1 + x)^4 - (384*z2*H[-1, x])/(1 + x)^3 + 
       (192*z2*H[-1, x])/(1 + x)^2 - (448*z2*H[-1, x])/(1 + y)^2 - 
       (192*z2*H[-1, x])/((1 - x)^2*(1 + y)^2) + 
       (448*z2*H[-1, x])/((1 - x)*(1 + y)^2) - 
       (192*z2*H[-1, x])/((1 + x)^2*(1 + y)^2) + 
       (448*z2*H[-1, x])/((1 + x)*(1 + y)^2) + (976*z2*H[-1, x])/(1 + y) + 
       (384*z2*H[-1, x])/((1 - x)^2*(1 + y)) - 
       (768*z2*H[-1, x])/((1 - x)*(1 + y)) + (24*z2*H[-1, x])/(x*(1 + y)) + 
       (216*x*z2*H[-1, x])/(1 + y) + (768*z2*H[-1, x])/((1 + x)^4*(1 + y)) - 
       (2048*z2*H[-1, x])/((1 + x)^3*(1 + y)) + 
       (2592*z2*H[-1, x])/((1 + x)^2*(1 + y)) - 
       (1824*z2*H[-1, x])/((1 + x)*(1 + y)) - (448*z2*H[-1, x])/(1 + z)^2 - 
       (192*z2*H[-1, x])/((1 - x)^2*(1 + z)^2) + 
       (448*z2*H[-1, x])/((1 - x)*(1 + z)^2) - 
       (192*z2*H[-1, x])/((1 + x)^2*(1 + z)^2) + 
       (448*z2*H[-1, x])/((1 + x)*(1 + z)^2) + (976*z2*H[-1, x])/(1 + z) + 
       (384*z2*H[-1, x])/((1 - x)^2*(1 + z)) - 
       (768*z2*H[-1, x])/((1 - x)*(1 + z)) + (24*z2*H[-1, x])/(x*(1 + z)) + 
       (216*x*z2*H[-1, x])/(1 + z) + (768*z2*H[-1, x])/((1 + x)^4*(1 + z)) - 
       (2048*z2*H[-1, x])/((1 + x)^3*(1 + z)) + 
       (2592*z2*H[-1, x])/((1 + x)^2*(1 + z)) - 
       (1824*z2*H[-1, x])/((1 + x)*(1 + z)) + (200*H[-1, y])/3 + 
       48*Lmu2m2*H[-1, y] - (18*H[-1, y])/(1 + x)^2 + 
       (18*H[-1, y])/(1 + x) + (52*H[-1, y])/(3*y^2) + 
       (8*Lmu2m2*H[-1, y])/y^2 - (2*H[-1, y])/((1 + x)^2*y^2) + 
       (2*H[-1, y])/((1 + x)*y^2) + (74*H[-1, y])/(3*y) + 
       (16*Lmu2m2*H[-1, y])/y - (2*H[-1, y])/((1 + x)^2*y) + 
       (2*H[-1, y])/((1 + x)*y) + (752*H[-1, y])/(3*(1 + y)^2) + 
       (128*Lmu2m2*H[-1, y])/(1 + y)^2 - (232*H[-1, y])/(3*x*(1 + y)^2) - 
       (32*Lmu2m2*H[-1, y])/(x*(1 + y)^2) - (232*x*H[-1, y])/(3*(1 + y)^2) - 
       (32*Lmu2m2*x*H[-1, y])/(1 + y)^2 - (1232*H[-1, y])/(3*(1 + y)) - 
       (256*Lmu2m2*H[-1, y])/(1 + y) - (172*H[-1, y])/(3*x*(1 + y)) - 
       (48*Lmu2m2*H[-1, y])/(x*(1 + y)) - (172*x*H[-1, y])/(3*(1 + y)) - 
       (48*Lmu2m2*x*H[-1, y])/(1 + y) - 
       (1312*H[-1, y])/(3*(1 + x)^2*(1 + y)) - 
       (256*Lmu2m2*H[-1, y])/((1 + x)^2*(1 + y)) + 
       (1312*H[-1, y])/(3*(1 + x)*(1 + y)) + 
       (256*Lmu2m2*H[-1, y])/((1 + x)*(1 + y)) + (4*H[-1, y])/z + 
       (8*H[-1, y])/((1 + y)*z) - (2*z*H[-1, y])/(1 + x)^2 + 
       (2*z*H[-1, y])/(1 + x) + (52*z*H[-1, y])/(3*y) + 
       (8*Lmu2m2*z*H[-1, y])/y + (32*H[-1, y])/(1 + z)^2 + 
       (64*Lmu2m2*H[-1, y])/(1 + z)^2 - (16*H[-1, y])/(x*(1 + z)^2) - 
       (16*x*H[-1, y])/(1 + z)^2 - (460*H[-1, y])/(3*(1 + z)) - 
       (128*Lmu2m2*H[-1, y])/(1 + z) + (4*H[-1, y])/(x*(1 + z)) - 
       (16*Lmu2m2*H[-1, y])/(x*(1 + z)) + (4*x*H[-1, y])/(1 + z) - 
       (16*Lmu2m2*x*H[-1, y])/(1 + z) - 
       (1312*H[-1, y])/(3*(1 + x)^2*(1 + z)) - 
       (256*Lmu2m2*H[-1, y])/((1 + x)^2*(1 + z)) + 
       (1312*H[-1, y])/(3*(1 + x)*(1 + z)) + 
       (256*Lmu2m2*H[-1, y])/((1 + x)*(1 + z)) + 
       (80*H[-1, y])/(3*y^2*(1 + z)) + (16*Lmu2m2*H[-1, y])/(y^2*(1 + z)) - 
       (4*H[-1, y])/(3*y*(1 + z)) + (16*Lmu2m2*H[-1, y])/(y*(1 + z)) + 
       152*z2*H[-1, y] + (60*z2*H[-1, y])/(1 - x)^2 - 
       (188*z2*H[-1, y])/(1 - x) - (96*z2*H[-1, y])/(1 + x)^4 + 
       (192*z2*H[-1, y])/(1 + x)^3 - (108*z2*H[-1, y])/(1 + x)^2 - 
       (52*z2*H[-1, y])/(1 + x) + (12*y*z2*H[-1, y])/(1 - x)^2 - 
       (12*y*z2*H[-1, y])/(1 - x) - (12*y*z2*H[-1, y])/(1 + x)^2 + 
       (12*y*z2*H[-1, y])/(1 + x) + (32*z2*H[-1, y])/(1 + y)^3 + 
       (16*z2*H[-1, y])/(x*(1 + y)^3) + (16*x*z2*H[-1, y])/(1 + y)^3 + 
       (624*z2*H[-1, y])/(1 + y)^2 + 
       (192*z2*H[-1, y])/((1 - x)^2*(1 + y)^2) - 
       (608*z2*H[-1, y])/((1 - x)*(1 + y)^2) + 
       (192*z2*H[-1, y])/((1 + x)^2*(1 + y)^2) - 
       (608*z2*H[-1, y])/((1 + x)*(1 + y)^2) - (544*z2*H[-1, y])/(1 + y) - 
       (96*z2*H[-1, y])/((1 - x)^2*(1 + y)) + 
       (480*z2*H[-1, y])/((1 - x)*(1 + y)) + (24*z2*H[-1, y])/(x*(1 + y)) - 
       (96*x*z2*H[-1, y])/(1 + y) - (384*z2*H[-1, y])/((1 + x)^4*(1 + y)) + 
       (1280*z2*H[-1, y])/((1 + x)^3*(1 + y)) - 
       (1536*z2*H[-1, y])/((1 + x)^2*(1 + y)) + 
       (1008*z2*H[-1, y])/((1 + x)*(1 + y)) + (32*z2*H[-1, y])/(1 + z)^3 + 
       (16*z2*H[-1, y])/(x*(1 + z)^3) + (16*x*z2*H[-1, y])/(1 + z)^3 + 
       (112*z2*H[-1, y])/(1 + z)^2 - (96*z2*H[-1, y])/((1 - x)*(1 + z)^2) - 
       (96*z2*H[-1, y])/((1 + x)*(1 + z)^2) - (864*z2*H[-1, y])/(1 + z) - 
       (288*z2*H[-1, y])/((1 - x)^2*(1 + z)) + 
       (672*z2*H[-1, y])/((1 - x)*(1 + z)) - (8*z2*H[-1, y])/(x*(1 + z)) - 
       (208*x*z2*H[-1, y])/(1 + z) - (384*z2*H[-1, y])/((1 + x)^4*(1 + z)) + 
       (1280*z2*H[-1, y])/((1 + x)^3*(1 + z)) - 
       (1824*z2*H[-1, y])/((1 + x)^2*(1 + z)) + 
       (1456*z2*H[-1, y])/((1 + x)*(1 + z)) + (206*H[-1, z])/3 + 
       48*Lmu2m2*H[-1, z] - (14*H[-1, z])/(1 + x)^2 + 
       (14*H[-1, z])/(1 + x) + (4*H[-1, z])/y + (32*H[-1, z])/(1 + y)^2 + 
       (64*Lmu2m2*H[-1, z])/(1 + y)^2 - (16*H[-1, z])/(x*(1 + y)^2) - 
       (16*x*H[-1, z])/(1 + y)^2 - (460*H[-1, z])/(3*(1 + y)) - 
       (128*Lmu2m2*H[-1, z])/(1 + y) + (4*H[-1, z])/(x*(1 + y)) - 
       (16*Lmu2m2*H[-1, z])/(x*(1 + y)) + (4*x*H[-1, z])/(1 + y) - 
       (16*Lmu2m2*x*H[-1, z])/(1 + y) - 
       (1312*H[-1, z])/(3*(1 + x)^2*(1 + y)) - 
       (256*Lmu2m2*H[-1, z])/((1 + x)^2*(1 + y)) + 
       (1312*H[-1, z])/(3*(1 + x)*(1 + y)) + 
       (256*Lmu2m2*H[-1, z])/((1 + x)*(1 + y)) + (52*H[-1, z])/(3*z^2) + 
       (8*Lmu2m2*H[-1, z])/z^2 - (2*H[-1, z])/((1 + x)^2*z^2) + 
       (2*H[-1, z])/((1 + x)*z^2) + (80*H[-1, z])/(3*(1 + y)*z^2) + 
       (16*Lmu2m2*H[-1, z])/((1 + y)*z^2) + (74*H[-1, z])/(3*z) + 
       (16*Lmu2m2*H[-1, z])/z - (2*H[-1, z])/((1 + x)^2*z) + 
       (2*H[-1, z])/((1 + x)*z) + (52*y*H[-1, z])/(3*z) + 
       (8*Lmu2m2*y*H[-1, z])/z - (4*H[-1, z])/(3*(1 + y)*z) + 
       (16*Lmu2m2*H[-1, z])/((1 + y)*z) + (2*z*H[-1, z])/(1 + x)^2 - 
       (2*z*H[-1, z])/(1 + x) + (752*H[-1, z])/(3*(1 + z)^2) + 
       (128*Lmu2m2*H[-1, z])/(1 + z)^2 - (232*H[-1, z])/(3*x*(1 + z)^2) - 
       (32*Lmu2m2*H[-1, z])/(x*(1 + z)^2) - (232*x*H[-1, z])/(3*(1 + z)^2) - 
       (32*Lmu2m2*x*H[-1, z])/(1 + z)^2 - (1232*H[-1, z])/(3*(1 + z)) - 
       (256*Lmu2m2*H[-1, z])/(1 + z) - (172*H[-1, z])/(3*x*(1 + z)) - 
       (48*Lmu2m2*H[-1, z])/(x*(1 + z)) - (172*x*H[-1, z])/(3*(1 + z)) - 
       (48*Lmu2m2*x*H[-1, z])/(1 + z) - 
       (1312*H[-1, z])/(3*(1 + x)^2*(1 + z)) - 
       (256*Lmu2m2*H[-1, z])/((1 + x)^2*(1 + z)) + 
       (1312*H[-1, z])/(3*(1 + x)*(1 + z)) + 
       (256*Lmu2m2*H[-1, z])/((1 + x)*(1 + z)) + (8*H[-1, z])/(y*(1 + z)) + 
       176*z2*H[-1, z] + (84*z2*H[-1, z])/(1 - x)^2 - 
       (212*z2*H[-1, z])/(1 - x) - (96*z2*H[-1, z])/(1 + x)^4 + 
       (192*z2*H[-1, z])/(1 + x)^3 - (84*z2*H[-1, z])/(1 + x)^2 - 
       (76*z2*H[-1, z])/(1 + x) - (12*y*z2*H[-1, z])/(1 - x)^2 + 
       (12*y*z2*H[-1, z])/(1 - x) + (12*y*z2*H[-1, z])/(1 + x)^2 - 
       (12*y*z2*H[-1, z])/(1 + x) + (32*z2*H[-1, z])/(1 + y)^3 + 
       (16*z2*H[-1, z])/(x*(1 + y)^3) + (16*x*z2*H[-1, z])/(1 + y)^3 + 
       (112*z2*H[-1, z])/(1 + y)^2 - (96*z2*H[-1, z])/((1 - x)*(1 + y)^2) - 
       (96*z2*H[-1, z])/((1 + x)*(1 + y)^2) - (864*z2*H[-1, z])/(1 + y) - 
       (288*z2*H[-1, z])/((1 - x)^2*(1 + y)) + 
       (672*z2*H[-1, z])/((1 - x)*(1 + y)) - (8*z2*H[-1, z])/(x*(1 + y)) - 
       (208*x*z2*H[-1, z])/(1 + y) - (384*z2*H[-1, z])/((1 + x)^4*(1 + y)) + 
       (1280*z2*H[-1, z])/((1 + x)^3*(1 + y)) - 
       (1824*z2*H[-1, z])/((1 + x)^2*(1 + y)) + 
       (1456*z2*H[-1, z])/((1 + x)*(1 + y)) + (32*z2*H[-1, z])/(1 + z)^3 + 
       (16*z2*H[-1, z])/(x*(1 + z)^3) + (16*x*z2*H[-1, z])/(1 + z)^3 + 
       (624*z2*H[-1, z])/(1 + z)^2 + 
       (192*z2*H[-1, z])/((1 - x)^2*(1 + z)^2) - 
       (608*z2*H[-1, z])/((1 - x)*(1 + z)^2) + 
       (192*z2*H[-1, z])/((1 + x)^2*(1 + z)^2) - 
       (608*z2*H[-1, z])/((1 + x)*(1 + z)^2) - (544*z2*H[-1, z])/(1 + z) - 
       (96*z2*H[-1, z])/((1 - x)^2*(1 + z)) + 
       (480*z2*H[-1, z])/((1 - x)*(1 + z)) + (24*z2*H[-1, z])/(x*(1 + z)) - 
       (96*x*z2*H[-1, z])/(1 + z) - (384*z2*H[-1, z])/((1 + x)^4*(1 + z)) + 
       (1280*z2*H[-1, z])/((1 + x)^3*(1 + z)) - 
       (1536*z2*H[-1, z])/((1 + x)^2*(1 + z)) + 
       (1008*z2*H[-1, z])/((1 + x)*(1 + z)) - 32*H[-1, y]*H[-1, z] - 
       (4*H[-1, y]*H[-1, z])/y^2 - (8*H[-1, y]*H[-1, z])/y - 
       (96*H[-1, y]*H[-1, z])/(1 + y)^2 + 
       (16*H[-1, y]*H[-1, z])/(x*(1 + y)^2) + 
       (16*x*H[-1, y]*H[-1, z])/(1 + y)^2 + 
       (144*H[-1, y]*H[-1, z])/(1 + y) + 
       (24*H[-1, y]*H[-1, z])/(x*(1 + y)) + 
       (24*x*H[-1, y]*H[-1, z])/(1 + y) + 
       (192*H[-1, y]*H[-1, z])/((1 + x)^2*(1 + y)) - 
       (192*H[-1, y]*H[-1, z])/((1 + x)*(1 + y)) - 
       (4*H[-1, y]*H[-1, z])/z^2 - (8*H[-1, y]*H[-1, z])/((1 + y)*z^2) - 
       (8*H[-1, y]*H[-1, z])/z - (4*y*H[-1, y]*H[-1, z])/z - 
       (8*H[-1, y]*H[-1, z])/((1 + y)*z) - (4*z*H[-1, y]*H[-1, z])/y - 
       (96*H[-1, y]*H[-1, z])/(1 + z)^2 + 
       (16*H[-1, y]*H[-1, z])/(x*(1 + z)^2) + 
       (16*x*H[-1, y]*H[-1, z])/(1 + z)^2 + 
       (144*H[-1, y]*H[-1, z])/(1 + z) + 
       (24*H[-1, y]*H[-1, z])/(x*(1 + z)) + 
       (24*x*H[-1, y]*H[-1, z])/(1 + z) + 
       (192*H[-1, y]*H[-1, z])/((1 + x)^2*(1 + z)) - 
       (192*H[-1, y]*H[-1, z])/((1 + x)*(1 + z)) - 
       (8*H[-1, y]*H[-1, z])/(y^2*(1 + z)) - 
       (8*H[-1, y]*H[-1, z])/(y*(1 + z)) - (292*H[0, x])/9 + 
       (184*Lmu2m2*H[0, x])/3 + 32*Lmu2m2^2*H[0, x] - 
       (125*H[0, x])/(9*(1 - x)) - (310*Lmu2m2*H[0, x])/(3*(1 - x)) - 
       (32*Lmu2m2^2*H[0, x])/(1 - x) - (48*H[0, x])/(1 + x)^5 - 
       (32*Lmu2m2*H[0, x])/(1 + x)^5 + (120*H[0, x])/(1 + x)^4 + 
       (80*Lmu2m2*H[0, x])/(1 + x)^4 - (52*H[0, x])/(1 + x)^3 - 
       (40*Lmu2m2*H[0, x])/(1 + x)^3 - (42*H[0, x])/(1 + x)^2 - 
       (20*Lmu2m2*H[0, x])/(1 + x)^2 + (907*H[0, x])/(9*(1 + x)) - 
       (22*Lmu2m2*H[0, x])/(3*(1 + x)) - (32*Lmu2m2^2*H[0, x])/(1 + x) + 
       (2*H[0, x])/y - (5*H[0, x])/(2*(1 - x)*y) + 
       (2*H[0, x])/((1 + x)^3*y) - (3*H[0, x])/((1 + x)^2*y) - 
       H[0, x]/(2*(1 + x)*y) - 2*Lmu2m2*y*H[0, x] + (2*y*H[0, x])/(1 - x) + 
       (2*Lmu2m2*y*H[0, x])/(1 - x) - (32*y*H[0, x])/(1 + x)^5 + 
       (80*y*H[0, x])/(1 + x)^4 - (88*y*H[0, x])/(1 + x)^3 + 
       (52*y*H[0, x])/(1 + x)^2 - (14*y*H[0, x])/(1 + x) + 
       (2*Lmu2m2*y*H[0, x])/(1 + x) - (y^2*H[0, x])/(1 - x) - 
       (Lmu2m2*y^2*H[0, x])/(1 - x) - (16*y^2*H[0, x])/(1 + x)^5 + 
       (40*y^2*H[0, x])/(1 + x)^4 - (36*y^2*H[0, x])/(1 + x)^3 + 
       (14*y^2*H[0, x])/(1 + x)^2 - (y^2*H[0, x])/(1 + x) + 
       (Lmu2m2*y^2*H[0, x])/(1 + x) - (248*H[0, x])/(9*(1 + y)^2) + 
       (272*Lmu2m2*H[0, x])/(3*(1 + y)^2) + 
       (64*Lmu2m2^2*H[0, x])/(1 + y)^2 + 
       (248*H[0, x])/(9*(1 - x)*(1 + y)^2) - 
       (272*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + y)^2) - 
       (64*Lmu2m2^2*H[0, x])/((1 - x)*(1 + y)^2) + 
       (248*H[0, x])/(9*(1 + x)*(1 + y)^2) - 
       (272*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + y)^2) - 
       (64*Lmu2m2^2*H[0, x])/((1 + x)*(1 + y)^2) + (114*H[0, x])/(1 + y) - 
       (104*Lmu2m2*H[0, x])/(1 + y) - (96*Lmu2m2^2*H[0, x])/(1 + y) - 
       (428*H[0, x])/(3*(1 - x)*(1 + y)) + 
       (88*Lmu2m2*H[0, x])/((1 - x)*(1 + y)) + 
       (96*Lmu2m2^2*H[0, x])/((1 - x)*(1 + y)) - 
       (476*H[0, x])/(9*x*(1 + y)) - (28*Lmu2m2*H[0, x])/(3*x*(1 + y)) + 
       (16*Lmu2m2^2*H[0, x])/(x*(1 + y)) + (476*x*H[0, x])/(9*(1 + y)) + 
       (28*Lmu2m2*x*H[0, x])/(3*(1 + y)) - (16*Lmu2m2^2*x*H[0, x])/(1 + y) - 
       (1072*H[0, x])/(9*(1 + x)^3*(1 + y)) + 
       (352*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + y)) + 
       (128*Lmu2m2^2*H[0, x])/((1 + x)^3*(1 + y)) + 
       (536*H[0, x])/(3*(1 + x)^2*(1 + y)) - 
       (176*Lmu2m2*H[0, x])/((1 + x)^2*(1 + y)) - 
       (192*Lmu2m2^2*H[0, x])/((1 + x)^2*(1 + y)) - 
       (1304*H[0, x])/(9*(1 + x)*(1 + y)) + 
       (536*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + y)) + 
       (160*Lmu2m2^2*H[0, x])/((1 + x)*(1 + y)) + (2*H[0, x])/z - 
       (5*H[0, x])/(2*(1 - x)*z) + (2*H[0, x])/((1 + x)^3*z) - 
       (3*H[0, x])/((1 + x)^2*z) - H[0, x]/(2*(1 + x)*z) + 
       2*Lmu2m2*z*H[0, x] + (2*z*H[0, x])/(1 - x) + 
       (2*Lmu2m2*z*H[0, x])/(1 - x) - (64*z*H[0, x])/(1 + x)^5 - 
       (64*Lmu2m2*z*H[0, x])/(1 + x)^5 + (160*z*H[0, x])/(1 + x)^4 + 
       (160*Lmu2m2*z*H[0, x])/(1 + x)^4 - (168*z*H[0, x])/(1 + x)^3 - 
       (176*Lmu2m2*z*H[0, x])/(1 + x)^3 + (92*z*H[0, x])/(1 + x)^2 + 
       (104*Lmu2m2*z*H[0, x])/(1 + x)^2 - (22*z*H[0, x])/(1 + x) - 
       (30*Lmu2m2*z*H[0, x])/(1 + x) - (z^2*H[0, x])/(1 - x) - 
       (Lmu2m2*z^2*H[0, x])/(1 - x) - (32*z^2*H[0, x])/(1 + x)^5 - 
       (32*Lmu2m2*z^2*H[0, x])/(1 + x)^5 + (80*z^2*H[0, x])/(1 + x)^4 + 
       (80*Lmu2m2*z^2*H[0, x])/(1 + x)^4 - (68*z^2*H[0, x])/(1 + x)^3 - 
       (72*Lmu2m2*z^2*H[0, x])/(1 + x)^3 + (22*z^2*H[0, x])/(1 + x)^2 + 
       (28*Lmu2m2*z^2*H[0, x])/(1 + x)^2 - (z^2*H[0, x])/(1 + x) - 
       (3*Lmu2m2*z^2*H[0, x])/(1 + x) - (248*H[0, x])/(9*(1 + z)^2) + 
       (272*Lmu2m2*H[0, x])/(3*(1 + z)^2) + 
       (64*Lmu2m2^2*H[0, x])/(1 + z)^2 + 
       (248*H[0, x])/(9*(1 - x)*(1 + z)^2) - 
       (272*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + z)^2) - 
       (64*Lmu2m2^2*H[0, x])/((1 - x)*(1 + z)^2) + 
       (248*H[0, x])/(9*(1 + x)*(1 + z)^2) - 
       (272*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + z)^2) - 
       (64*Lmu2m2^2*H[0, x])/((1 + x)*(1 + z)^2) + (114*H[0, x])/(1 + z) - 
       (104*Lmu2m2*H[0, x])/(1 + z) - (96*Lmu2m2^2*H[0, x])/(1 + z) - 
       (428*H[0, x])/(3*(1 - x)*(1 + z)) + 
       (88*Lmu2m2*H[0, x])/((1 - x)*(1 + z)) + 
       (96*Lmu2m2^2*H[0, x])/((1 - x)*(1 + z)) - 
       (476*H[0, x])/(9*x*(1 + z)) - (28*Lmu2m2*H[0, x])/(3*x*(1 + z)) + 
       (16*Lmu2m2^2*H[0, x])/(x*(1 + z)) + (476*x*H[0, x])/(9*(1 + z)) + 
       (28*Lmu2m2*x*H[0, x])/(3*(1 + z)) - (16*Lmu2m2^2*x*H[0, x])/(1 + z) - 
       (1072*H[0, x])/(9*(1 + x)^3*(1 + z)) + 
       (352*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + z)) + 
       (128*Lmu2m2^2*H[0, x])/((1 + x)^3*(1 + z)) + 
       (536*H[0, x])/(3*(1 + x)^2*(1 + z)) - 
       (176*Lmu2m2*H[0, x])/((1 + x)^2*(1 + z)) - 
       (192*Lmu2m2^2*H[0, x])/((1 + x)^2*(1 + z)) - 
       (1304*H[0, x])/(9*(1 + x)*(1 + z)) + 
       (536*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + z)) + 
       (160*Lmu2m2^2*H[0, x])/((1 + x)*(1 + z)) - 168*z2*H[0, x] + 
       (94*z2*H[0, x])/(1 - x)^2 + (68*z2*H[0, x])/(1 - x) + 
       (160*z2*H[0, x])/(1 + x)^6 - (480*z2*H[0, x])/(1 + x)^5 + 
       (328*z2*H[0, x])/(1 + x)^4 + (32*z2*H[0, x])/(1 + x)^3 - 
       (134*z2*H[0, x])/(1 + x)^2 + (264*z2*H[0, x])/(1 + x) - 
       20*y*z2*H[0, x] - (20*y*z2*H[0, x])/(1 - x)^2 + 
       (20*y*z2*H[0, x])/(1 - x) - (20*y*z2*H[0, x])/(1 + x)^2 + 
       (20*y*z2*H[0, x])/(1 + x) + (10*y^2*z2*H[0, x])/(1 - x)^2 - 
       (10*y^2*z2*H[0, x])/(1 - x) - (10*y^2*z2*H[0, x])/(1 + x)^2 + 
       (10*y^2*z2*H[0, x])/(1 + x) - (296*z2*H[0, x])/(1 + y)^2 - 
       (128*z2*H[0, x])/((1 - x)^2*(1 + y)^2) + 
       (296*z2*H[0, x])/((1 - x)*(1 + y)^2) - 
       (128*z2*H[0, x])/((1 + x)^2*(1 + y)^2) + 
       (296*z2*H[0, x])/((1 + x)*(1 + y)^2) + (428*z2*H[0, x])/(1 + y) + 
       (56*z2*H[0, x])/((1 - x)^2*(1 + y)) - 
       (490*z2*H[0, x])/((1 - x)*(1 + y)) - (48*z2*H[0, x])/(x*(1 + y)) + 
       (124*x*z2*H[0, x])/(1 + y) + (352*z2*H[0, x])/((1 + x)^4*(1 + y)) - 
       (1032*z2*H[0, x])/((1 + x)^3*(1 + y)) + 
       (1196*z2*H[0, x])/((1 + x)^2*(1 + y)) - 
       (642*z2*H[0, x])/((1 + x)*(1 + y)) + 20*z*z2*H[0, x] + 
       (320*z*z2*H[0, x])/(1 + x)^6 - (960*z*z2*H[0, x])/(1 + x)^5 + 
       (1360*z*z2*H[0, x])/(1 + x)^4 - (1120*z*z2*H[0, x])/(1 + x)^3 + 
       (560*z*z2*H[0, x])/(1 + x)^2 - (160*z*z2*H[0, x])/(1 + x) + 
       (160*z^2*z2*H[0, x])/(1 + x)^6 - (480*z^2*z2*H[0, x])/(1 + x)^5 + 
       (600*z^2*z2*H[0, x])/(1 + x)^4 - (400*z^2*z2*H[0, x])/(1 + x)^3 + 
       (140*z^2*z2*H[0, x])/(1 + x)^2 - (20*z^2*z2*H[0, x])/(1 + x) - 
       (296*z2*H[0, x])/(1 + z)^2 - (128*z2*H[0, x])/((1 - x)^2*(1 + z)^2) + 
       (296*z2*H[0, x])/((1 - x)*(1 + z)^2) - 
       (128*z2*H[0, x])/((1 + x)^2*(1 + z)^2) + 
       (296*z2*H[0, x])/((1 + x)*(1 + z)^2) + (428*z2*H[0, x])/(1 + z) + 
       (56*z2*H[0, x])/((1 - x)^2*(1 + z)) - 
       (490*z2*H[0, x])/((1 - x)*(1 + z)) - (48*z2*H[0, x])/(x*(1 + z)) + 
       (124*x*z2*H[0, x])/(1 + z) + (352*z2*H[0, x])/((1 + x)^4*(1 + z)) - 
       (1032*z2*H[0, x])/((1 + x)^3*(1 + z)) + 
       (1196*z2*H[0, x])/((1 + x)^2*(1 + z)) - 
       (642*z2*H[0, x])/((1 + x)*(1 + z)) - (44*H[-1, y]*H[0, x])/3 - 
       48*Lmu2m2*H[-1, y]*H[0, x] + (239*H[-1, y]*H[0, x])/(6*(1 - x)) + 
       (64*Lmu2m2*H[-1, y]*H[0, x])/(1 - x) - 
       (2*H[-1, y]*H[0, x])/(1 + x)^3 + (3*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (23*H[-1, y]*H[0, x])/(2*(1 + x)) + 
       (32*Lmu2m2*H[-1, y]*H[0, x])/(1 + x) - (2*H[-1, y]*H[0, x])/y^2 + 
       (5*H[-1, y]*H[0, x])/(2*(1 - x)*y^2) - 
       (2*H[-1, y]*H[0, x])/((1 + x)^3*y^2) + 
       (3*H[-1, y]*H[0, x])/((1 + x)^2*y^2) + 
       (H[-1, y]*H[0, x])/(2*(1 + x)*y^2) + (6*H[-1, y]*H[0, x])/y - 
       (11*H[-1, y]*H[0, x])/(2*(1 - x)*y) - 
       (2*H[-1, y]*H[0, x])/((1 + x)^3*y) + 
       (3*H[-1, y]*H[0, x])/((1 + x)^2*y) - 
       (15*H[-1, y]*H[0, x])/(2*(1 + x)*y) - 
       (2*y*H[-1, y]*H[0, x])/(1 - x) + (2*y*H[-1, y]*H[0, x])/(1 + x) - 
       (544*H[-1, y]*H[0, x])/(3*(1 + y)^2) - 
       (192*Lmu2m2*H[-1, y]*H[0, x])/(1 + y)^2 + 
       (544*H[-1, y]*H[0, x])/(3*(1 - x)*(1 + y)^2) + 
       (192*Lmu2m2*H[-1, y]*H[0, x])/((1 - x)*(1 + y)^2) + 
       (544*H[-1, y]*H[0, x])/(3*(1 + x)*(1 + y)^2) + 
       (192*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)*(1 + y)^2) + 
       (88*H[-1, y]*H[0, x])/(1 + y) + 
       (192*Lmu2m2*H[-1, y]*H[0, x])/(1 + y) - 
       (64*H[-1, y]*H[0, x])/((1 - x)*(1 + y)) - 
       (192*Lmu2m2*H[-1, y]*H[0, x])/((1 - x)*(1 + y)) + 
       (16*H[-1, y]*H[0, x])/(3*x*(1 + y)) - 
       (32*Lmu2m2*H[-1, y]*H[0, x])/(x*(1 + y)) - 
       (16*x*H[-1, y]*H[0, x])/(3*(1 + y)) + 
       (32*Lmu2m2*x*H[-1, y]*H[0, x])/(1 + y) - 
       (352*H[-1, y]*H[0, x])/(3*(1 + x)^3*(1 + y)) - 
       (256*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)^3*(1 + y)) + 
       (176*H[-1, y]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (384*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)^2*(1 + y)) - 
       (512*H[-1, y]*H[0, x])/(3*(1 + x)*(1 + y)) - 
       (320*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)*(1 + y)) + 
       (z*H[-1, y]*H[0, x])/(2*(1 - x)) - (2*z*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (3*z*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (3*z*H[-1, y]*H[0, x])/(2*(1 + x)) - (2*z*H[-1, y]*H[0, x])/y + 
       (2*z*H[-1, y]*H[0, x])/((1 - x)*y) + 
       (2*z*H[-1, y]*H[0, x])/((1 + x)*y) - 
       (64*Lmu2m2*H[-1, y]*H[0, x])/(1 + z)^2 + 
       (64*Lmu2m2*H[-1, y]*H[0, x])/((1 - x)*(1 + z)^2) + 
       (64*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)*(1 + z)^2) + 
       (136*H[-1, y]*H[0, x])/(3*(1 + z)) + 
       (224*Lmu2m2*H[-1, y]*H[0, x])/(1 + z) + 
       (64*H[-1, y]*H[0, x])/((1 - x)*(1 + z)) - 
       (192*Lmu2m2*H[-1, y]*H[0, x])/((1 - x)*(1 + z)) + 
       (8*H[-1, y]*H[0, x])/(3*x*(1 + z)) - 
       (48*Lmu2m2*H[-1, y]*H[0, x])/(x*(1 + z)) - 
       (8*x*H[-1, y]*H[0, x])/(3*(1 + z)) + 
       (48*Lmu2m2*x*H[-1, y]*H[0, x])/(1 + z) - 
       (352*H[-1, y]*H[0, x])/(3*(1 + x)^3*(1 + z)) - 
       (256*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)^3*(1 + z)) + 
       (176*H[-1, y]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (384*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)^2*(1 + z)) - 
       (640*H[-1, y]*H[0, x])/(3*(1 + x)*(1 + z)) - 
       (384*Lmu2m2*H[-1, y]*H[0, x])/((1 + x)*(1 + z)) + 
       (16*H[-1, y]*H[0, x])/(y*(1 + z)) - 
       (16*H[-1, y]*H[0, x])/((1 - x)*y*(1 + z)) - 
       (16*H[-1, y]*H[0, x])/((1 + x)*y*(1 + z)) - (38*H[-1, z]*H[0, x])/3 - 
       48*Lmu2m2*H[-1, z]*H[0, x] + (221*H[-1, z]*H[0, x])/(6*(1 - x)) + 
       (64*Lmu2m2*H[-1, z]*H[0, x])/(1 - x) + 
       (2*H[-1, z]*H[0, x])/(1 + x)^3 - (3*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (21*H[-1, z]*H[0, x])/(2*(1 + x)) + 
       (32*Lmu2m2*H[-1, z]*H[0, x])/(1 + x) + 
       (2*y*H[-1, z]*H[0, x])/(1 - x) - (2*y*H[-1, z]*H[0, x])/(1 + x) - 
       (64*Lmu2m2*H[-1, z]*H[0, x])/(1 + y)^2 + 
       (64*Lmu2m2*H[-1, z]*H[0, x])/((1 - x)*(1 + y)^2) + 
       (64*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)*(1 + y)^2) + 
       (136*H[-1, z]*H[0, x])/(3*(1 + y)) + 
       (224*Lmu2m2*H[-1, z]*H[0, x])/(1 + y) + 
       (64*H[-1, z]*H[0, x])/((1 - x)*(1 + y)) - 
       (192*Lmu2m2*H[-1, z]*H[0, x])/((1 - x)*(1 + y)) + 
       (8*H[-1, z]*H[0, x])/(3*x*(1 + y)) - 
       (48*Lmu2m2*H[-1, z]*H[0, x])/(x*(1 + y)) - 
       (8*x*H[-1, z]*H[0, x])/(3*(1 + y)) + 
       (48*Lmu2m2*x*H[-1, z]*H[0, x])/(1 + y) - 
       (352*H[-1, z]*H[0, x])/(3*(1 + x)^3*(1 + y)) - 
       (256*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)^3*(1 + y)) + 
       (176*H[-1, z]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (384*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)^2*(1 + y)) - 
       (640*H[-1, z]*H[0, x])/(3*(1 + x)*(1 + y)) - 
       (384*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)*(1 + y)) - 
       (2*H[-1, z]*H[0, x])/z^2 + (5*H[-1, z]*H[0, x])/(2*(1 - x)*z^2) - 
       (2*H[-1, z]*H[0, x])/((1 + x)^3*z^2) + 
       (3*H[-1, z]*H[0, x])/((1 + x)^2*z^2) + 
       (H[-1, z]*H[0, x])/(2*(1 + x)*z^2) + (6*H[-1, z]*H[0, x])/z - 
       (11*H[-1, z]*H[0, x])/(2*(1 - x)*z) - 
       (2*H[-1, z]*H[0, x])/((1 + x)^3*z) + 
       (3*H[-1, z]*H[0, x])/((1 + x)^2*z) - 
       (15*H[-1, z]*H[0, x])/(2*(1 + x)*z) - (2*y*H[-1, z]*H[0, x])/z + 
       (2*y*H[-1, z]*H[0, x])/((1 - x)*z) + 
       (2*y*H[-1, z]*H[0, x])/((1 + x)*z) + 
       (16*H[-1, z]*H[0, x])/((1 + y)*z) - 
       (16*H[-1, z]*H[0, x])/((1 - x)*(1 + y)*z) - 
       (16*H[-1, z]*H[0, x])/((1 + x)*(1 + y)*z) - 
       (z*H[-1, z]*H[0, x])/(2*(1 - x)) + (2*z*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (3*z*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (3*z*H[-1, z]*H[0, x])/(2*(1 + x)) - 
       (544*H[-1, z]*H[0, x])/(3*(1 + z)^2) - 
       (192*Lmu2m2*H[-1, z]*H[0, x])/(1 + z)^2 + 
       (544*H[-1, z]*H[0, x])/(3*(1 - x)*(1 + z)^2) + 
       (192*Lmu2m2*H[-1, z]*H[0, x])/((1 - x)*(1 + z)^2) + 
       (544*H[-1, z]*H[0, x])/(3*(1 + x)*(1 + z)^2) + 
       (192*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)*(1 + z)^2) + 
       (88*H[-1, z]*H[0, x])/(1 + z) + 
       (192*Lmu2m2*H[-1, z]*H[0, x])/(1 + z) - 
       (64*H[-1, z]*H[0, x])/((1 - x)*(1 + z)) - 
       (192*Lmu2m2*H[-1, z]*H[0, x])/((1 - x)*(1 + z)) + 
       (16*H[-1, z]*H[0, x])/(3*x*(1 + z)) - 
       (32*Lmu2m2*H[-1, z]*H[0, x])/(x*(1 + z)) - 
       (16*x*H[-1, z]*H[0, x])/(3*(1 + z)) + 
       (32*Lmu2m2*x*H[-1, z]*H[0, x])/(1 + z) - 
       (352*H[-1, z]*H[0, x])/(3*(1 + x)^3*(1 + z)) - 
       (256*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)^3*(1 + z)) + 
       (176*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (384*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) - 
       (512*H[-1, z]*H[0, x])/(3*(1 + x)*(1 + z)) - 
       (320*Lmu2m2*H[-1, z]*H[0, x])/((1 + x)*(1 + z)) + 
       32*H[-1, y]*H[-1, z]*H[0, x] - 
       (48*H[-1, y]*H[-1, z]*H[0, x])/(1 - x) - 
       (16*H[-1, y]*H[-1, z]*H[0, x])/(1 + x) + 
       (128*H[-1, y]*H[-1, z]*H[0, x])/(1 + y)^2 - 
       (128*H[-1, y]*H[-1, z]*H[0, x])/((1 - x)*(1 + y)^2) - 
       (128*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)*(1 + y)^2) - 
       (160*H[-1, y]*H[-1, z]*H[0, x])/(1 + y) + 
       (144*H[-1, y]*H[-1, z]*H[0, x])/((1 - x)*(1 + y)) + 
       (32*H[-1, y]*H[-1, z]*H[0, x])/(x*(1 + y)) - 
       (32*x*H[-1, y]*H[-1, z]*H[0, x])/(1 + y) + 
       (192*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)^3*(1 + y)) - 
       (288*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (272*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)*(1 + y)) + 
       (128*H[-1, y]*H[-1, z]*H[0, x])/(1 + z)^2 - 
       (128*H[-1, y]*H[-1, z]*H[0, x])/((1 - x)*(1 + z)^2) - 
       (128*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)*(1 + z)^2) - 
       (160*H[-1, y]*H[-1, z]*H[0, x])/(1 + z) + 
       (144*H[-1, y]*H[-1, z]*H[0, x])/((1 - x)*(1 + z)) + 
       (32*H[-1, y]*H[-1, z]*H[0, x])/(x*(1 + z)) - 
       (32*x*H[-1, y]*H[-1, z]*H[0, x])/(1 + z) + 
       (192*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)^3*(1 + z)) - 
       (288*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (272*H[-1, y]*H[-1, z]*H[0, x])/((1 + x)*(1 + z)) - 112*z2*H[1, x] + 
       (60*z2*H[1, x])/(1 - x)^2 + (36*z2*H[1, x])/(1 - x) + 
       (192*z2*H[1, x])/(1 + x)^6 - (576*z2*H[1, x])/(1 + x)^5 + 
       (528*z2*H[1, x])/(1 + x)^4 - (96*z2*H[1, x])/(1 + x)^3 - 
       (180*z2*H[1, x])/(1 + x)^2 + (260*z2*H[1, x])/(1 + x) - 
       24*y*z2*H[1, x] - (24*y*z2*H[1, x])/(1 - x)^2 + 
       (24*y*z2*H[1, x])/(1 - x) - (24*y*z2*H[1, x])/(1 + x)^2 + 
       (24*y*z2*H[1, x])/(1 + x) + (12*y^2*z2*H[1, x])/(1 - x)^2 - 
       (12*y^2*z2*H[1, x])/(1 - x) - (12*y^2*z2*H[1, x])/(1 + x)^2 + 
       (12*y^2*z2*H[1, x])/(1 + x) - (384*z2*H[1, x])/(1 + y)^2 - 
       (192*z2*H[1, x])/((1 - x)^2*(1 + y)^2) + 
       (384*z2*H[1, x])/((1 - x)*(1 + y)^2) - 
       (192*z2*H[1, x])/((1 + x)^2*(1 + y)^2) + 
       (384*z2*H[1, x])/((1 + x)*(1 + y)^2) + (560*z2*H[1, x])/(1 + y) + 
       (192*z2*H[1, x])/((1 - x)^2*(1 + y)) - 
       (480*z2*H[1, x])/((1 - x)*(1 + y)) + (8*z2*H[1, x])/(x*(1 + y)) + 
       (88*x*z2*H[1, x])/(1 + y) + (768*z2*H[1, x])/((1 + x)^4*(1 + y)) - 
       (1920*z2*H[1, x])/((1 + x)^3*(1 + y)) + 
       (2112*z2*H[1, x])/((1 + x)^2*(1 + y)) - 
       (1216*z2*H[1, x])/((1 + x)*(1 + y)) + 24*z*z2*H[1, x] + 
       (384*z*z2*H[1, x])/(1 + x)^6 - (1152*z*z2*H[1, x])/(1 + x)^5 + 
       (1632*z*z2*H[1, x])/(1 + x)^4 - (1344*z*z2*H[1, x])/(1 + x)^3 + 
       (672*z*z2*H[1, x])/(1 + x)^2 - (192*z*z2*H[1, x])/(1 + x) + 
       (192*z^2*z2*H[1, x])/(1 + x)^6 - (576*z^2*z2*H[1, x])/(1 + x)^5 + 
       (720*z^2*z2*H[1, x])/(1 + x)^4 - (480*z^2*z2*H[1, x])/(1 + x)^3 + 
       (168*z^2*z2*H[1, x])/(1 + x)^2 - (24*z^2*z2*H[1, x])/(1 + x) - 
       (384*z2*H[1, x])/(1 + z)^2 - (192*z2*H[1, x])/((1 - x)^2*(1 + z)^2) + 
       (384*z2*H[1, x])/((1 - x)*(1 + z)^2) - 
       (192*z2*H[1, x])/((1 + x)^2*(1 + z)^2) + 
       (384*z2*H[1, x])/((1 + x)*(1 + z)^2) + (560*z2*H[1, x])/(1 + z) + 
       (192*z2*H[1, x])/((1 - x)^2*(1 + z)) - 
       (480*z2*H[1, x])/((1 - x)*(1 + z)) + (8*z2*H[1, x])/(x*(1 + z)) + 
       (88*x*z2*H[1, x])/(1 + z) + (768*z2*H[1, x])/((1 + x)^4*(1 + z)) - 
       (1920*z2*H[1, x])/((1 + x)^3*(1 + z)) + 
       (2112*z2*H[1, x])/((1 + x)^2*(1 + z)) - 
       (1216*z2*H[1, x])/((1 + x)*(1 + z)) - 48*H[-1, -1, y] - 
       (16*H[-1, -1, y])/y^2 - (32*H[-1, -1, y])/y - 
       (128*H[-1, -1, y])/(1 + y)^2 + (64*H[-1, -1, y])/(x*(1 + y)^2) + 
       (64*x*H[-1, -1, y])/(1 + y)^2 + (368*H[-1, -1, y])/(1 + y) + 
       (72*H[-1, -1, y])/(x*(1 + y)) + (72*x*H[-1, -1, y])/(1 + y) + 
       (320*H[-1, -1, y])/((1 + x)^2*(1 + y)) - 
       (320*H[-1, -1, y])/((1 + x)*(1 + y)) - (16*z*H[-1, -1, y])/y + 
       (112*H[-1, -1, y])/(1 + z) + (8*H[-1, -1, y])/(x*(1 + z)) + 
       (8*x*H[-1, -1, y])/(1 + z) + (320*H[-1, -1, y])/((1 + x)^2*(1 + z)) - 
       (320*H[-1, -1, y])/((1 + x)*(1 + z)) - 
       (32*H[-1, -1, y])/(y^2*(1 + z)) - (32*H[-1, -1, y])/(y*(1 + z)) + 
       56*H[0, x]*H[-1, -1, y] - (96*H[0, x]*H[-1, -1, y])/(1 - x) - 
       (16*H[0, x]*H[-1, -1, y])/(1 + x) + 
       (320*H[0, x]*H[-1, -1, y])/(1 + y)^2 - 
       (320*H[0, x]*H[-1, -1, y])/((1 - x)*(1 + y)^2) - 
       (320*H[0, x]*H[-1, -1, y])/((1 + x)*(1 + y)^2) - 
       (288*H[0, x]*H[-1, -1, y])/(1 + y) + 
       (288*H[0, x]*H[-1, -1, y])/((1 - x)*(1 + y)) + 
       (48*H[0, x]*H[-1, -1, y])/(x*(1 + y)) - 
       (48*x*H[0, x]*H[-1, -1, y])/(1 + y) + 
       (384*H[0, x]*H[-1, -1, y])/((1 + x)^3*(1 + y)) - 
       (576*H[0, x]*H[-1, -1, y])/((1 + x)^2*(1 + y)) + 
       (480*H[0, x]*H[-1, -1, y])/((1 + x)*(1 + y)) - 
       (368*H[0, x]*H[-1, -1, y])/(1 + z) + 
       (288*H[0, x]*H[-1, -1, y])/((1 - x)*(1 + z)) + 
       (88*H[0, x]*H[-1, -1, y])/(x*(1 + z)) - 
       (88*x*H[0, x]*H[-1, -1, y])/(1 + z) + 
       (384*H[0, x]*H[-1, -1, y])/((1 + x)^3*(1 + z)) - 
       (576*H[0, x]*H[-1, -1, y])/((1 + x)^2*(1 + z)) + 
       (640*H[0, x]*H[-1, -1, y])/((1 + x)*(1 + z)) - 48*H[-1, -1, z] + 
       (112*H[-1, -1, z])/(1 + y) + (8*H[-1, -1, z])/(x*(1 + y)) + 
       (8*x*H[-1, -1, z])/(1 + y) + (320*H[-1, -1, z])/((1 + x)^2*(1 + y)) - 
       (320*H[-1, -1, z])/((1 + x)*(1 + y)) - (16*H[-1, -1, z])/z^2 - 
       (32*H[-1, -1, z])/((1 + y)*z^2) - (32*H[-1, -1, z])/z - 
       (16*y*H[-1, -1, z])/z - (32*H[-1, -1, z])/((1 + y)*z) - 
       (128*H[-1, -1, z])/(1 + z)^2 + (64*H[-1, -1, z])/(x*(1 + z)^2) + 
       (64*x*H[-1, -1, z])/(1 + z)^2 + (368*H[-1, -1, z])/(1 + z) + 
       (72*H[-1, -1, z])/(x*(1 + z)) + (72*x*H[-1, -1, z])/(1 + z) + 
       (320*H[-1, -1, z])/((1 + x)^2*(1 + z)) - 
       (320*H[-1, -1, z])/((1 + x)*(1 + z)) + 56*H[0, x]*H[-1, -1, z] - 
       (96*H[0, x]*H[-1, -1, z])/(1 - x) - 
       (16*H[0, x]*H[-1, -1, z])/(1 + x) - 
       (368*H[0, x]*H[-1, -1, z])/(1 + y) + 
       (288*H[0, x]*H[-1, -1, z])/((1 - x)*(1 + y)) + 
       (88*H[0, x]*H[-1, -1, z])/(x*(1 + y)) - 
       (88*x*H[0, x]*H[-1, -1, z])/(1 + y) + 
       (384*H[0, x]*H[-1, -1, z])/((1 + x)^3*(1 + y)) - 
       (576*H[0, x]*H[-1, -1, z])/((1 + x)^2*(1 + y)) + 
       (640*H[0, x]*H[-1, -1, z])/((1 + x)*(1 + y)) + 
       (320*H[0, x]*H[-1, -1, z])/(1 + z)^2 - 
       (320*H[0, x]*H[-1, -1, z])/((1 - x)*(1 + z)^2) - 
       (320*H[0, x]*H[-1, -1, z])/((1 + x)*(1 + z)^2) - 
       (288*H[0, x]*H[-1, -1, z])/(1 + z) + 
       (288*H[0, x]*H[-1, -1, z])/((1 - x)*(1 + z)) + 
       (48*H[0, x]*H[-1, -1, z])/(x*(1 + z)) - 
       (48*x*H[0, x]*H[-1, -1, z])/(1 + z) + 
       (384*H[0, x]*H[-1, -1, z])/((1 + x)^3*(1 + z)) - 
       (576*H[0, x]*H[-1, -1, z])/((1 + x)^2*(1 + z)) + 
       (480*H[0, x]*H[-1, -1, z])/((1 + x)*(1 + z)) + (28*H[-1, 0, x])/3 + 
       32*Lmu2m2*H[-1, 0, x] - (56*H[-1, 0, x])/(3*(1 - x)) - 
       (64*Lmu2m2*H[-1, 0, x])/(1 - x) - (32*H[-1, 0, x])/(1 + x)^3 + 
       (48*H[-1, 0, x])/(1 + x)^2 - (16*H[-1, 0, x])/(1 + x) + 
       (544*H[-1, 0, x])/(3*(1 + y)^2) + 
       (128*Lmu2m2*H[-1, 0, x])/(1 + y)^2 - 
       (544*H[-1, 0, x])/(3*(1 - x)*(1 + y)^2) - 
       (128*Lmu2m2*H[-1, 0, x])/((1 - x)*(1 + y)^2) - 
       (544*H[-1, 0, x])/(3*(1 + x)*(1 + y)^2) - 
       (128*Lmu2m2*H[-1, 0, x])/((1 + x)*(1 + y)^2) - 
       (544*H[-1, 0, x])/(3*(1 + y)) - (224*Lmu2m2*H[-1, 0, x])/(1 + y) + 
       (64*H[-1, 0, x])/((1 - x)*(1 + y)) + 
       (192*Lmu2m2*H[-1, 0, x])/((1 - x)*(1 + y)) + 
       (24*H[-1, 0, x])/(x*(1 + y)) + (48*Lmu2m2*H[-1, 0, x])/(x*(1 + y)) - 
       (24*x*H[-1, 0, x])/(1 + y) - (48*Lmu2m2*x*H[-1, 0, x])/(1 + y) + 
       (896*H[-1, 0, x])/(3*(1 + x)^3*(1 + y)) + 
       (256*Lmu2m2*H[-1, 0, x])/((1 + x)^3*(1 + y)) - 
       (448*H[-1, 0, x])/((1 + x)^2*(1 + y)) - 
       (384*Lmu2m2*H[-1, 0, x])/((1 + x)^2*(1 + y)) + 
       (448*H[-1, 0, x])/((1 + x)*(1 + y)) + 
       (384*Lmu2m2*H[-1, 0, x])/((1 + x)*(1 + y)) + 
       (544*H[-1, 0, x])/(3*(1 + z)^2) + 
       (128*Lmu2m2*H[-1, 0, x])/(1 + z)^2 - 
       (544*H[-1, 0, x])/(3*(1 - x)*(1 + z)^2) - 
       (128*Lmu2m2*H[-1, 0, x])/((1 - x)*(1 + z)^2) - 
       (544*H[-1, 0, x])/(3*(1 + x)*(1 + z)^2) - 
       (128*Lmu2m2*H[-1, 0, x])/((1 + x)*(1 + z)^2) - 
       (544*H[-1, 0, x])/(3*(1 + z)) - (224*Lmu2m2*H[-1, 0, x])/(1 + z) + 
       (64*H[-1, 0, x])/((1 - x)*(1 + z)) + 
       (192*Lmu2m2*H[-1, 0, x])/((1 - x)*(1 + z)) + 
       (24*H[-1, 0, x])/(x*(1 + z)) + (48*Lmu2m2*H[-1, 0, x])/(x*(1 + z)) - 
       (24*x*H[-1, 0, x])/(1 + z) - (48*Lmu2m2*x*H[-1, 0, x])/(1 + z) + 
       (896*H[-1, 0, x])/(3*(1 + x)^3*(1 + z)) + 
       (256*Lmu2m2*H[-1, 0, x])/((1 + x)^3*(1 + z)) - 
       (448*H[-1, 0, x])/((1 + x)^2*(1 + z)) - 
       (384*Lmu2m2*H[-1, 0, x])/((1 + x)^2*(1 + z)) + 
       (448*H[-1, 0, x])/((1 + x)*(1 + z)) + 
       (384*Lmu2m2*H[-1, 0, x])/((1 + x)*(1 + z)) - 
       24*H[-1, y]*H[-1, 0, x] + (48*H[-1, y]*H[-1, 0, x])/(1 - x) - 
       (128*H[-1, y]*H[-1, 0, x])/(1 + y)^2 + 
       (128*H[-1, y]*H[-1, 0, x])/((1 - x)*(1 + y)^2) + 
       (128*H[-1, y]*H[-1, 0, x])/((1 + x)*(1 + y)^2) + 
       (160*H[-1, y]*H[-1, 0, x])/(1 + y) - 
       (144*H[-1, y]*H[-1, 0, x])/((1 - x)*(1 + y)) - 
       (32*H[-1, y]*H[-1, 0, x])/(x*(1 + y)) + 
       (32*x*H[-1, y]*H[-1, 0, x])/(1 + y) - 
       (192*H[-1, y]*H[-1, 0, x])/((1 + x)^3*(1 + y)) + 
       (288*H[-1, y]*H[-1, 0, x])/((1 + x)^2*(1 + y)) - 
       (272*H[-1, y]*H[-1, 0, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, y]*H[-1, 0, x])/(1 + z)^2 + 
       (64*H[-1, y]*H[-1, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, y]*H[-1, 0, x])/((1 + x)*(1 + z)^2) + 
       (176*H[-1, y]*H[-1, 0, x])/(1 + z) - 
       (144*H[-1, y]*H[-1, 0, x])/((1 - x)*(1 + z)) - 
       (40*H[-1, y]*H[-1, 0, x])/(x*(1 + z)) + 
       (40*x*H[-1, y]*H[-1, 0, x])/(1 + z) - 
       (192*H[-1, y]*H[-1, 0, x])/((1 + x)^3*(1 + z)) + 
       (288*H[-1, y]*H[-1, 0, x])/((1 + x)^2*(1 + z)) - 
       (304*H[-1, y]*H[-1, 0, x])/((1 + x)*(1 + z)) - 
       24*H[-1, z]*H[-1, 0, x] + (48*H[-1, z]*H[-1, 0, x])/(1 - x) - 
       (64*H[-1, z]*H[-1, 0, x])/(1 + y)^2 + 
       (64*H[-1, z]*H[-1, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, z]*H[-1, 0, x])/((1 + x)*(1 + y)^2) + 
       (176*H[-1, z]*H[-1, 0, x])/(1 + y) - 
       (144*H[-1, z]*H[-1, 0, x])/((1 - x)*(1 + y)) - 
       (40*H[-1, z]*H[-1, 0, x])/(x*(1 + y)) + 
       (40*x*H[-1, z]*H[-1, 0, x])/(1 + y) - 
       (192*H[-1, z]*H[-1, 0, x])/((1 + x)^3*(1 + y)) + 
       (288*H[-1, z]*H[-1, 0, x])/((1 + x)^2*(1 + y)) - 
       (304*H[-1, z]*H[-1, 0, x])/((1 + x)*(1 + y)) - 
       (128*H[-1, z]*H[-1, 0, x])/(1 + z)^2 + 
       (128*H[-1, z]*H[-1, 0, x])/((1 - x)*(1 + z)^2) + 
       (128*H[-1, z]*H[-1, 0, x])/((1 + x)*(1 + z)^2) + 
       (160*H[-1, z]*H[-1, 0, x])/(1 + z) - 
       (144*H[-1, z]*H[-1, 0, x])/((1 - x)*(1 + z)) - 
       (32*H[-1, z]*H[-1, 0, x])/(x*(1 + z)) + 
       (32*x*H[-1, z]*H[-1, 0, x])/(1 + z) - 
       (192*H[-1, z]*H[-1, 0, x])/((1 + x)^3*(1 + z)) + 
       (288*H[-1, z]*H[-1, 0, x])/((1 + x)^2*(1 + z)) - 
       (272*H[-1, z]*H[-1, 0, x])/((1 + x)*(1 + z)) - 
       8*H[0, x]*H[-1, 0, y] + (16*H[0, x]*H[-1, 0, y])/(1 - x) - 
       (64*H[0, x]*H[-1, 0, y])/(1 + y)^2 + 
       (64*H[0, x]*H[-1, 0, y])/((1 - x)*(1 + y)^2) + 
       (64*H[0, x]*H[-1, 0, y])/((1 + x)*(1 + y)^2) + 
       (48*H[0, x]*H[-1, 0, y])/(1 + y) - 
       (48*H[0, x]*H[-1, 0, y])/((1 - x)*(1 + y)) - 
       (8*H[0, x]*H[-1, 0, y])/(x*(1 + y)) + 
       (8*x*H[0, x]*H[-1, 0, y])/(1 + y) - 
       (64*H[0, x]*H[-1, 0, y])/((1 + x)^3*(1 + y)) + 
       (96*H[0, x]*H[-1, 0, y])/((1 + x)^2*(1 + y)) - 
       (80*H[0, x]*H[-1, 0, y])/((1 + x)*(1 + y)) + 
       (64*H[0, x]*H[-1, 0, y])/(1 + z) - 
       (48*H[0, x]*H[-1, 0, y])/((1 - x)*(1 + z)) - 
       (16*H[0, x]*H[-1, 0, y])/(x*(1 + z)) + 
       (16*x*H[0, x]*H[-1, 0, y])/(1 + z) - 
       (64*H[0, x]*H[-1, 0, y])/((1 + x)^3*(1 + z)) + 
       (96*H[0, x]*H[-1, 0, y])/((1 + x)^2*(1 + z)) - 
       (112*H[0, x]*H[-1, 0, y])/((1 + x)*(1 + z)) - 8*H[0, x]*H[-1, 0, z] + 
       (16*H[0, x]*H[-1, 0, z])/(1 - x) + (64*H[0, x]*H[-1, 0, z])/(1 + y) - 
       (48*H[0, x]*H[-1, 0, z])/((1 - x)*(1 + y)) - 
       (16*H[0, x]*H[-1, 0, z])/(x*(1 + y)) + 
       (16*x*H[0, x]*H[-1, 0, z])/(1 + y) - 
       (64*H[0, x]*H[-1, 0, z])/((1 + x)^3*(1 + y)) + 
       (96*H[0, x]*H[-1, 0, z])/((1 + x)^2*(1 + y)) - 
       (112*H[0, x]*H[-1, 0, z])/((1 + x)*(1 + y)) - 
       (64*H[0, x]*H[-1, 0, z])/(1 + z)^2 + 
       (64*H[0, x]*H[-1, 0, z])/((1 - x)*(1 + z)^2) + 
       (64*H[0, x]*H[-1, 0, z])/((1 + x)*(1 + z)^2) + 
       (48*H[0, x]*H[-1, 0, z])/(1 + z) - 
       (48*H[0, x]*H[-1, 0, z])/((1 - x)*(1 + z)) - 
       (8*H[0, x]*H[-1, 0, z])/(x*(1 + z)) + 
       (8*x*H[0, x]*H[-1, 0, z])/(1 + z) - 
       (64*H[0, x]*H[-1, 0, z])/((1 + x)^3*(1 + z)) + 
       (96*H[0, x]*H[-1, 0, z])/((1 + x)^2*(1 + z)) - 
       (80*H[0, x]*H[-1, 0, z])/((1 + x)*(1 + z)) - 8*H[-1, y]*H[0, -1, x] + 
       (16*H[-1, y]*H[0, -1, x])/(1 - x) - 
       (64*H[-1, y]*H[0, -1, x])/(1 + y)^2 + 
       (64*H[-1, y]*H[0, -1, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, y]*H[0, -1, x])/((1 + x)*(1 + y)^2) + 
       (48*H[-1, y]*H[0, -1, x])/(1 + y) - 
       (48*H[-1, y]*H[0, -1, x])/((1 - x)*(1 + y)) - 
       (8*H[-1, y]*H[0, -1, x])/(x*(1 + y)) + 
       (8*x*H[-1, y]*H[0, -1, x])/(1 + y) - 
       (64*H[-1, y]*H[0, -1, x])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, y]*H[0, -1, x])/((1 + x)^2*(1 + y)) - 
       (80*H[-1, y]*H[0, -1, x])/((1 + x)*(1 + y)) + 
       (64*H[-1, y]*H[0, -1, x])/(1 + z) - 
       (48*H[-1, y]*H[0, -1, x])/((1 - x)*(1 + z)) - 
       (16*H[-1, y]*H[0, -1, x])/(x*(1 + z)) + 
       (16*x*H[-1, y]*H[0, -1, x])/(1 + z) - 
       (64*H[-1, y]*H[0, -1, x])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, y]*H[0, -1, x])/((1 + x)^2*(1 + z)) - 
       (112*H[-1, y]*H[0, -1, x])/((1 + x)*(1 + z)) - 
       8*H[-1, z]*H[0, -1, x] + (16*H[-1, z]*H[0, -1, x])/(1 - x) + 
       (64*H[-1, z]*H[0, -1, x])/(1 + y) - 
       (48*H[-1, z]*H[0, -1, x])/((1 - x)*(1 + y)) - 
       (16*H[-1, z]*H[0, -1, x])/(x*(1 + y)) + 
       (16*x*H[-1, z]*H[0, -1, x])/(1 + y) - 
       (64*H[-1, z]*H[0, -1, x])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, z]*H[0, -1, x])/((1 + x)^2*(1 + y)) - 
       (112*H[-1, z]*H[0, -1, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, z]*H[0, -1, x])/(1 + z)^2 + 
       (64*H[-1, z]*H[0, -1, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, z]*H[0, -1, x])/((1 + x)*(1 + z)^2) + 
       (48*H[-1, z]*H[0, -1, x])/(1 + z) - 
       (48*H[-1, z]*H[0, -1, x])/((1 - x)*(1 + z)) - 
       (8*H[-1, z]*H[0, -1, x])/(x*(1 + z)) + 
       (8*x*H[-1, z]*H[0, -1, x])/(1 + z) - 
       (64*H[-1, z]*H[0, -1, x])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, z]*H[0, -1, x])/((1 + x)^2*(1 + z)) - 
       (80*H[-1, z]*H[0, -1, x])/((1 + x)*(1 + z)) + (56*H[0, -1, y])/3 + 
       16*Lmu2m2*H[0, -1, y] + (12*H[0, -1, y])/(1 + x)^2 - 
       (12*H[0, -1, y])/(1 + x) + (4*H[0, -1, y])/y^2 + (8*H[0, -1, y])/y - 
       (176*H[0, -1, y])/(3*(1 + y)^3) - (64*Lmu2m2*H[0, -1, y])/(1 + y)^3 - 
       (88*H[0, -1, y])/(3*x*(1 + y)^3) - 
       (32*Lmu2m2*H[0, -1, y])/(x*(1 + y)^3) - 
       (88*x*H[0, -1, y])/(3*(1 + y)^3) - 
       (32*Lmu2m2*x*H[0, -1, y])/(1 + y)^3 + 
       (32*H[0, -1, y])/(3*(1 + y)^2) - (32*Lmu2m2*H[0, -1, y])/(1 + y)^2 - 
       (16*H[0, -1, y])/(x*(1 + y)^2) - (16*x*H[0, -1, y])/(1 + y)^2 - 
       (72*H[0, -1, y])/(1 + y) - (80*H[0, -1, y])/(3*x*(1 + y)) - 
       (16*Lmu2m2*H[0, -1, y])/(x*(1 + y)) - 
       (80*x*H[0, -1, y])/(3*(1 + y)) - (16*Lmu2m2*x*H[0, -1, y])/(1 + y) - 
       (224*H[0, -1, y])/((1 + x)^2*(1 + y)) - 
       (96*Lmu2m2*H[0, -1, y])/((1 + x)^2*(1 + y)) + 
       (224*H[0, -1, y])/((1 + x)*(1 + y)) + 
       (96*Lmu2m2*H[0, -1, y])/((1 + x)*(1 + y)) - 
       (4*z*H[0, -1, y])/(1 + x)^2 + (4*z*H[0, -1, y])/(1 + x) + 
       (4*z*H[0, -1, y])/y - (96*H[0, -1, y])/(1 + z) - 
       (96*Lmu2m2*H[0, -1, y])/(1 + z) - (64*H[0, -1, y])/(3*x*(1 + z)) - 
       (32*Lmu2m2*H[0, -1, y])/(x*(1 + z)) - 
       (64*x*H[0, -1, y])/(3*(1 + z)) - (32*Lmu2m2*x*H[0, -1, y])/(1 + z) - 
       (192*H[0, -1, y])/((1 + x)^2*(1 + z)) - 
       (96*Lmu2m2*H[0, -1, y])/((1 + x)^2*(1 + z)) + 
       (192*H[0, -1, y])/((1 + x)*(1 + z)) + 
       (96*Lmu2m2*H[0, -1, y])/((1 + x)*(1 + z)) + 
       (8*H[0, -1, y])/(y^2*(1 + z)) + (8*H[0, -1, y])/(y*(1 + z)) - 
       8*H[-1, z]*H[0, -1, y] + (32*H[-1, z]*H[0, -1, y])/(1 + y)^3 + 
       (16*H[-1, z]*H[0, -1, y])/(x*(1 + y)^3) + 
       (16*x*H[-1, z]*H[0, -1, y])/(1 + y)^3 + 
       (16*H[-1, z]*H[0, -1, y])/(1 + y)^2 + 
       (8*H[-1, z]*H[0, -1, y])/(x*(1 + y)) + 
       (8*x*H[-1, z]*H[0, -1, y])/(1 + y) + 
       (48*H[-1, z]*H[0, -1, y])/((1 + x)^2*(1 + y)) - 
       (48*H[-1, z]*H[0, -1, y])/((1 + x)*(1 + y)) + 
       (48*H[-1, z]*H[0, -1, y])/(1 + z) + 
       (16*H[-1, z]*H[0, -1, y])/(x*(1 + z)) + 
       (16*x*H[-1, z]*H[0, -1, y])/(1 + z) + 
       (48*H[-1, z]*H[0, -1, y])/((1 + x)^2*(1 + z)) - 
       (48*H[-1, z]*H[0, -1, y])/((1 + x)*(1 + z)) - 
       12*H[0, x]*H[0, -1, y] + (17*H[0, x]*H[0, -1, y])/(1 - x) + 
       (12*H[0, x]*H[0, -1, y])/(1 + x)^3 - 
       (18*H[0, x]*H[0, -1, y])/(1 + x)^2 + 
       (13*H[0, x]*H[0, -1, y])/(1 + x) - 
       (72*H[0, x]*H[0, -1, y])/(1 + y)^2 + 
       (72*H[0, x]*H[0, -1, y])/((1 - x)*(1 + y)^2) + 
       (72*H[0, x]*H[0, -1, y])/((1 + x)*(1 + y)^2) + 
       (72*H[0, x]*H[0, -1, y])/(1 + y) - 
       (78*H[0, x]*H[0, -1, y])/((1 - x)*(1 + y)) - 
       (12*H[0, x]*H[0, -1, y])/(x*(1 + y)) + 
       (12*x*H[0, x]*H[0, -1, y])/(1 + y) - 
       (72*H[0, x]*H[0, -1, y])/((1 + x)^3*(1 + y)) + 
       (108*H[0, x]*H[0, -1, y])/((1 + x)^2*(1 + y)) - 
       (102*H[0, x]*H[0, -1, y])/((1 + x)*(1 + y)) + 
       (z*H[0, x]*H[0, -1, y])/(1 - x) - 
       (4*z*H[0, x]*H[0, -1, y])/(1 + x)^3 + 
       (6*z*H[0, x]*H[0, -1, y])/(1 + x)^2 - 
       (3*z*H[0, x]*H[0, -1, y])/(1 + x) + 
       (40*H[0, x]*H[0, -1, y])/(1 + z) - 
       (14*H[0, x]*H[0, -1, y])/((1 - x)*(1 + z)) - 
       (8*H[0, x]*H[0, -1, y])/(x*(1 + z)) + 
       (8*x*H[0, x]*H[0, -1, y])/(1 + z) - 
       (40*H[0, x]*H[0, -1, y])/((1 + x)^3*(1 + z)) + 
       (60*H[0, x]*H[0, -1, y])/((1 + x)^2*(1 + z)) - 
       (86*H[0, x]*H[0, -1, y])/((1 + x)*(1 + z)) + (68*H[0, -1, z])/3 + 
       16*Lmu2m2*H[0, -1, z] + (20*H[0, -1, z])/(1 + x)^2 - 
       (20*H[0, -1, z])/(1 + x) - (96*H[0, -1, z])/(1 + y) - 
       (96*Lmu2m2*H[0, -1, z])/(1 + y) - (64*H[0, -1, z])/(3*x*(1 + y)) - 
       (32*Lmu2m2*H[0, -1, z])/(x*(1 + y)) - 
       (64*x*H[0, -1, z])/(3*(1 + y)) - (32*Lmu2m2*x*H[0, -1, z])/(1 + y) - 
       (192*H[0, -1, z])/((1 + x)^2*(1 + y)) - 
       (96*Lmu2m2*H[0, -1, z])/((1 + x)^2*(1 + y)) + 
       (192*H[0, -1, z])/((1 + x)*(1 + y)) + 
       (96*Lmu2m2*H[0, -1, z])/((1 + x)*(1 + y)) + (4*H[0, -1, z])/z^2 + 
       (8*H[0, -1, z])/((1 + y)*z^2) + (8*H[0, -1, z])/z + 
       (4*y*H[0, -1, z])/z + (8*H[0, -1, z])/((1 + y)*z) + 
       (4*z*H[0, -1, z])/(1 + x)^2 - (4*z*H[0, -1, z])/(1 + x) - 
       (176*H[0, -1, z])/(3*(1 + z)^3) - (64*Lmu2m2*H[0, -1, z])/(1 + z)^3 - 
       (88*H[0, -1, z])/(3*x*(1 + z)^3) - 
       (32*Lmu2m2*H[0, -1, z])/(x*(1 + z)^3) - 
       (88*x*H[0, -1, z])/(3*(1 + z)^3) - 
       (32*Lmu2m2*x*H[0, -1, z])/(1 + z)^3 + 
       (32*H[0, -1, z])/(3*(1 + z)^2) - (32*Lmu2m2*H[0, -1, z])/(1 + z)^2 - 
       (16*H[0, -1, z])/(x*(1 + z)^2) - (16*x*H[0, -1, z])/(1 + z)^2 - 
       (72*H[0, -1, z])/(1 + z) - (80*H[0, -1, z])/(3*x*(1 + z)) - 
       (16*Lmu2m2*H[0, -1, z])/(x*(1 + z)) - 
       (80*x*H[0, -1, z])/(3*(1 + z)) - (16*Lmu2m2*x*H[0, -1, z])/(1 + z) - 
       (224*H[0, -1, z])/((1 + x)^2*(1 + z)) - 
       (96*Lmu2m2*H[0, -1, z])/((1 + x)^2*(1 + z)) + 
       (224*H[0, -1, z])/((1 + x)*(1 + z)) + 
       (96*Lmu2m2*H[0, -1, z])/((1 + x)*(1 + z)) - 8*H[-1, y]*H[0, -1, z] + 
       (48*H[-1, y]*H[0, -1, z])/(1 + y) + 
       (16*H[-1, y]*H[0, -1, z])/(x*(1 + y)) + 
       (16*x*H[-1, y]*H[0, -1, z])/(1 + y) + 
       (48*H[-1, y]*H[0, -1, z])/((1 + x)^2*(1 + y)) - 
       (48*H[-1, y]*H[0, -1, z])/((1 + x)*(1 + y)) + 
       (32*H[-1, y]*H[0, -1, z])/(1 + z)^3 + 
       (16*H[-1, y]*H[0, -1, z])/(x*(1 + z)^3) + 
       (16*x*H[-1, y]*H[0, -1, z])/(1 + z)^3 + 
       (16*H[-1, y]*H[0, -1, z])/(1 + z)^2 + 
       (8*H[-1, y]*H[0, -1, z])/(x*(1 + z)) + 
       (8*x*H[-1, y]*H[0, -1, z])/(1 + z) + 
       (48*H[-1, y]*H[0, -1, z])/((1 + x)^2*(1 + z)) - 
       (48*H[-1, y]*H[0, -1, z])/((1 + x)*(1 + z)) - 
       16*H[0, x]*H[0, -1, z] + (19*H[0, x]*H[0, -1, z])/(1 - x) + 
       (20*H[0, x]*H[0, -1, z])/(1 + x)^3 - 
       (30*H[0, x]*H[0, -1, z])/(1 + x)^2 + 
       (23*H[0, x]*H[0, -1, z])/(1 + x) + (40*H[0, x]*H[0, -1, z])/(1 + y) - 
       (14*H[0, x]*H[0, -1, z])/((1 - x)*(1 + y)) - 
       (8*H[0, x]*H[0, -1, z])/(x*(1 + y)) + 
       (8*x*H[0, x]*H[0, -1, z])/(1 + y) - 
       (40*H[0, x]*H[0, -1, z])/((1 + x)^3*(1 + y)) + 
       (60*H[0, x]*H[0, -1, z])/((1 + x)^2*(1 + y)) - 
       (86*H[0, x]*H[0, -1, z])/((1 + x)*(1 + y)) - 
       (z*H[0, x]*H[0, -1, z])/(1 - x) + 
       (4*z*H[0, x]*H[0, -1, z])/(1 + x)^3 - 
       (6*z*H[0, x]*H[0, -1, z])/(1 + x)^2 + 
       (3*z*H[0, x]*H[0, -1, z])/(1 + x) - 
       (72*H[0, x]*H[0, -1, z])/(1 + z)^2 + 
       (72*H[0, x]*H[0, -1, z])/((1 - x)*(1 + z)^2) + 
       (72*H[0, x]*H[0, -1, z])/((1 + x)*(1 + z)^2) + 
       (72*H[0, x]*H[0, -1, z])/(1 + z) - 
       (78*H[0, x]*H[0, -1, z])/((1 - x)*(1 + z)) - 
       (12*H[0, x]*H[0, -1, z])/(x*(1 + z)) + 
       (12*x*H[0, x]*H[0, -1, z])/(1 + z) - 
       (72*H[0, x]*H[0, -1, z])/((1 + x)^3*(1 + z)) + 
       (108*H[0, x]*H[0, -1, z])/((1 + x)^2*(1 + z)) - 
       (102*H[0, x]*H[0, -1, z])/((1 + x)*(1 + z)) + (100*H[0, 0, x])/3 + 
       32*Lmu2m2*H[0, 0, x] + (43*H[0, 0, x])/(1 - x)^2 - 
       (10*Lmu2m2*H[0, 0, x])/(1 - x)^2 - (92*H[0, 0, x])/(1 - x) + 
       (10*Lmu2m2*H[0, 0, x])/(1 - x) - (48*H[0, 0, x])/(1 + x)^6 - 
       (32*Lmu2m2*H[0, 0, x])/(1 + x)^6 + (128*H[0, 0, x])/(1 + x)^5 + 
       (96*Lmu2m2*H[0, 0, x])/(1 + x)^5 - (116*H[0, 0, x])/(1 + x)^4 - 
       (88*Lmu2m2*H[0, 0, x])/(1 + x)^4 + (68*H[0, 0, x])/(1 + x)^3 + 
       (16*Lmu2m2*H[0, 0, x])/(1 + x)^3 - (59*H[0, 0, x])/(1 + x)^2 + 
       (30*Lmu2m2*H[0, 0, x])/(1 + x)^2 + (32*H[0, 0, x])/(3*(1 + x)) - 
       (54*Lmu2m2*H[0, 0, x])/(1 + x) - 2*y*H[0, 0, x] + 
       4*Lmu2m2*y*H[0, 0, x] + (2*y*H[0, 0, x])/(1 - x)^2 + 
       (4*Lmu2m2*y*H[0, 0, x])/(1 - x)^2 - (4*Lmu2m2*y*H[0, 0, x])/(1 - x) - 
       (32*y*H[0, 0, x])/(1 + x)^6 + (96*y*H[0, 0, x])/(1 + x)^5 - 
       (136*y*H[0, 0, x])/(1 + x)^4 + (112*y*H[0, 0, x])/(1 + x)^3 - 
       (54*y*H[0, 0, x])/(1 + x)^2 + (4*Lmu2m2*y*H[0, 0, x])/(1 + x)^2 + 
       (16*y*H[0, 0, x])/(1 + x) - (4*Lmu2m2*y*H[0, 0, x])/(1 + x) - 
       (y^2*H[0, 0, x])/(1 - x)^2 - (2*Lmu2m2*y^2*H[0, 0, x])/(1 - x)^2 + 
       (2*Lmu2m2*y^2*H[0, 0, x])/(1 - x) - (16*y^2*H[0, 0, x])/(1 + x)^6 + 
       (48*y^2*H[0, 0, x])/(1 + x)^5 - (60*y^2*H[0, 0, x])/(1 + x)^4 + 
       (40*y^2*H[0, 0, x])/(1 + x)^3 - (13*y^2*H[0, 0, x])/(1 + x)^2 + 
       (2*Lmu2m2*y^2*H[0, 0, x])/(1 + x)^2 + (2*y^2*H[0, 0, x])/(1 + x) - 
       (2*Lmu2m2*y^2*H[0, 0, x])/(1 + x) - (64*H[0, 0, x])/(1 + y)^2 + 
       (32*Lmu2m2*H[0, 0, x])/(1 + y)^2 + 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + y)^2) + 
       (32*H[0, 0, x])/((1 - x)*(1 + y)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + y)^2) + 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + y)^2) + 
       (32*H[0, 0, x])/((1 + x)*(1 + y)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + y)^2) + 
       (176*H[0, 0, x])/(3*(1 + y)) - (80*Lmu2m2*H[0, 0, x])/(1 + y) - 
       (8*H[0, 0, x])/((1 - x)^2*(1 + y)) - 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + y)) + 
       (40*H[0, 0, x])/((1 - x)*(1 + y)) + 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + y)) - 
       (16*H[0, 0, x])/(3*x*(1 + y)) - (40*Lmu2m2*H[0, 0, x])/(x*(1 + y)) + 
       (64*x*H[0, 0, x])/(3*(1 + y)) - (24*Lmu2m2*x*H[0, 0, x])/(1 + y) - 
       (128*Lmu2m2*H[0, 0, x])/((1 + x)^4*(1 + y)) - 
       (64*H[0, 0, x])/((1 + x)^3*(1 + y)) + 
       (256*Lmu2m2*H[0, 0, x])/((1 + x)^3*(1 + y)) + 
       (328*H[0, 0, x])/(3*(1 + x)^2*(1 + y)) - 
       (320*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + y)) - 
       (344*H[0, 0, x])/(3*(1 + x)*(1 + y)) + 
       (160*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + y)) + 2*z*H[0, 0, x] - 
       4*Lmu2m2*z*H[0, 0, x] - (64*z*H[0, 0, x])/(1 + x)^6 - 
       (64*Lmu2m2*z*H[0, 0, x])/(1 + x)^6 + (160*z*H[0, 0, x])/(1 + x)^5 + 
       (192*Lmu2m2*z*H[0, 0, x])/(1 + x)^5 - (176*z*H[0, 0, x])/(1 + x)^4 - 
       (272*Lmu2m2*z*H[0, 0, x])/(1 + x)^4 + (104*z*H[0, 0, x])/(1 + x)^3 + 
       (224*Lmu2m2*z*H[0, 0, x])/(1 + x)^3 - (28*z*H[0, 0, x])/(1 + x)^2 - 
       (112*Lmu2m2*z*H[0, 0, x])/(1 + x)^2 + 
       (32*Lmu2m2*z*H[0, 0, x])/(1 + x) - (32*z^2*H[0, 0, x])/(1 + x)^6 - 
       (32*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^6 + 
       (80*z^2*H[0, 0, x])/(1 + x)^5 + 
       (96*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^5 - 
       (72*z^2*H[0, 0, x])/(1 + x)^4 - 
       (120*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^4 + 
       (28*z^2*H[0, 0, x])/(1 + x)^3 + 
       (80*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^3 - (2*z^2*H[0, 0, x])/(1 + x)^2 - 
       (28*Lmu2m2*z^2*H[0, 0, x])/(1 + x)^2 - (2*z^2*H[0, 0, x])/(1 + x) + 
       (4*Lmu2m2*z^2*H[0, 0, x])/(1 + x) - (64*H[0, 0, x])/(1 + z)^2 + 
       (32*Lmu2m2*H[0, 0, x])/(1 + z)^2 + 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + z)^2) + 
       (32*H[0, 0, x])/((1 - x)*(1 + z)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + z)^2) + 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + z)^2) + 
       (32*H[0, 0, x])/((1 + x)*(1 + z)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + z)^2) + 
       (176*H[0, 0, x])/(3*(1 + z)) - (80*Lmu2m2*H[0, 0, x])/(1 + z) - 
       (8*H[0, 0, x])/((1 - x)^2*(1 + z)) - 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + z)) + 
       (40*H[0, 0, x])/((1 - x)*(1 + z)) + 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + z)) - 
       (16*H[0, 0, x])/(3*x*(1 + z)) - (40*Lmu2m2*H[0, 0, x])/(x*(1 + z)) + 
       (64*x*H[0, 0, x])/(3*(1 + z)) - (24*Lmu2m2*x*H[0, 0, x])/(1 + z) - 
       (128*Lmu2m2*H[0, 0, x])/((1 + x)^4*(1 + z)) - 
       (64*H[0, 0, x])/((1 + x)^3*(1 + z)) + 
       (256*Lmu2m2*H[0, 0, x])/((1 + x)^3*(1 + z)) + 
       (328*H[0, 0, x])/(3*(1 + x)^2*(1 + z)) - 
       (320*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + z)) - 
       (344*H[0, 0, x])/(3*(1 + x)*(1 + z)) + 
       (160*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + z)) - 48*H[-1, y]*H[0, 0, x] - 
       (20*H[-1, y]*H[0, 0, x])/(1 - x)^2 + 
       (52*H[-1, y]*H[0, 0, x])/(1 - x) + 
       (32*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (64*H[-1, y]*H[0, 0, x])/(1 + x)^3 + 
       (36*H[-1, y]*H[0, 0, x])/(1 + x)^2 + 
       (12*H[-1, y]*H[0, 0, x])/(1 + x) - 
       (4*y*H[-1, y]*H[0, 0, x])/(1 - x)^2 + 
       (4*y*H[-1, y]*H[0, 0, x])/(1 - x) + 
       (4*y*H[-1, y]*H[0, 0, x])/(1 + x)^2 - 
       (4*y*H[-1, y]*H[0, 0, x])/(1 + x) - 
       (192*H[-1, y]*H[0, 0, x])/(1 + y)^2 - 
       (64*H[-1, y]*H[0, 0, x])/((1 - x)^2*(1 + y)^2) + 
       (192*H[-1, y]*H[0, 0, x])/((1 - x)*(1 + y)^2) - 
       (64*H[-1, y]*H[0, 0, x])/((1 + x)^2*(1 + y)^2) + 
       (192*H[-1, y]*H[0, 0, x])/((1 + x)*(1 + y)^2) + 
       (160*H[-1, y]*H[0, 0, x])/(1 + y) + 
       (32*H[-1, y]*H[0, 0, x])/((1 - x)^2*(1 + y)) - 
       (128*H[-1, y]*H[0, 0, x])/((1 - x)*(1 + y)) + 
       (8*H[-1, y]*H[0, 0, x])/(x*(1 + y)) + 
       (32*x*H[-1, y]*H[0, 0, x])/(1 + y) + 
       (128*H[-1, y]*H[0, 0, x])/((1 + x)^4*(1 + y)) - 
       (384*H[-1, y]*H[0, 0, x])/((1 + x)^3*(1 + y)) + 
       (480*H[-1, y]*H[0, 0, x])/((1 + x)^2*(1 + y)) - 
       (304*H[-1, y]*H[0, 0, x])/((1 + x)*(1 + y)) + 
       (272*H[-1, y]*H[0, 0, x])/(1 + z) + 
       (96*H[-1, y]*H[0, 0, x])/((1 - x)^2*(1 + z)) - 
       (192*H[-1, y]*H[0, 0, x])/((1 - x)*(1 + z)) + 
       (16*H[-1, y]*H[0, 0, x])/(x*(1 + z)) + 
       (72*x*H[-1, y]*H[0, 0, x])/(1 + z) + 
       (128*H[-1, y]*H[0, 0, x])/((1 + x)^4*(1 + z)) - 
       (384*H[-1, y]*H[0, 0, x])/((1 + x)^3*(1 + z)) + 
       (576*H[-1, y]*H[0, 0, x])/((1 + x)^2*(1 + z)) - 
       (464*H[-1, y]*H[0, 0, x])/((1 + x)*(1 + z)) - 
       56*H[-1, z]*H[0, 0, x] - (28*H[-1, z]*H[0, 0, x])/(1 - x)^2 + 
       (60*H[-1, z]*H[0, 0, x])/(1 - x) + 
       (32*H[-1, z]*H[0, 0, x])/(1 + x)^4 - 
       (64*H[-1, z]*H[0, 0, x])/(1 + x)^3 + 
       (28*H[-1, z]*H[0, 0, x])/(1 + x)^2 + 
       (20*H[-1, z]*H[0, 0, x])/(1 + x) + 
       (4*y*H[-1, z]*H[0, 0, x])/(1 - x)^2 - 
       (4*y*H[-1, z]*H[0, 0, x])/(1 - x) - 
       (4*y*H[-1, z]*H[0, 0, x])/(1 + x)^2 + 
       (4*y*H[-1, z]*H[0, 0, x])/(1 + x) + 
       (272*H[-1, z]*H[0, 0, x])/(1 + y) + 
       (96*H[-1, z]*H[0, 0, x])/((1 - x)^2*(1 + y)) - 
       (192*H[-1, z]*H[0, 0, x])/((1 - x)*(1 + y)) + 
       (16*H[-1, z]*H[0, 0, x])/(x*(1 + y)) + 
       (72*x*H[-1, z]*H[0, 0, x])/(1 + y) + 
       (128*H[-1, z]*H[0, 0, x])/((1 + x)^4*(1 + y)) - 
       (384*H[-1, z]*H[0, 0, x])/((1 + x)^3*(1 + y)) + 
       (576*H[-1, z]*H[0, 0, x])/((1 + x)^2*(1 + y)) - 
       (464*H[-1, z]*H[0, 0, x])/((1 + x)*(1 + y)) - 
       (192*H[-1, z]*H[0, 0, x])/(1 + z)^2 - 
       (64*H[-1, z]*H[0, 0, x])/((1 - x)^2*(1 + z)^2) + 
       (192*H[-1, z]*H[0, 0, x])/((1 - x)*(1 + z)^2) - 
       (64*H[-1, z]*H[0, 0, x])/((1 + x)^2*(1 + z)^2) + 
       (192*H[-1, z]*H[0, 0, x])/((1 + x)*(1 + z)^2) + 
       (160*H[-1, z]*H[0, 0, x])/(1 + z) + 
       (32*H[-1, z]*H[0, 0, x])/((1 - x)^2*(1 + z)) - 
       (128*H[-1, z]*H[0, 0, x])/((1 - x)*(1 + z)) + 
       (8*H[-1, z]*H[0, 0, x])/(x*(1 + z)) + 
       (32*x*H[-1, z]*H[0, 0, x])/(1 + z) + 
       (128*H[-1, z]*H[0, 0, x])/((1 + x)^4*(1 + z)) - 
       (384*H[-1, z]*H[0, 0, x])/((1 + x)^3*(1 + z)) + 
       (480*H[-1, z]*H[0, 0, x])/((1 + x)^2*(1 + z)) - 
       (304*H[-1, z]*H[0, 0, x])/((1 + x)*(1 + z)) + (224*H[1, 0, x])/3 + 
       64*Lmu2m2*H[1, 0, x] - (350*H[1, 0, x])/(3*(1 - x)) - 
       (64*Lmu2m2*H[1, 0, x])/(1 - x) - (32*H[1, 0, x])/(1 + x)^5 + 
       (80*H[1, 0, x])/(1 + x)^4 - (40*H[1, 0, x])/(1 + x)^3 - 
       (20*H[1, 0, x])/(1 + x)^2 - (62*H[1, 0, x])/(3*(1 + x)) - 
       (64*Lmu2m2*H[1, 0, x])/(1 + x) - 4*y*H[1, 0, x] + 
       (4*y*H[1, 0, x])/(1 - x) + (4*y*H[1, 0, x])/(1 + x) - 
       (2*y^2*H[1, 0, x])/(1 - x) + (2*y^2*H[1, 0, x])/(1 + x) + 
       (352*H[1, 0, x])/(3*(1 + y)^2) + (128*Lmu2m2*H[1, 0, x])/(1 + y)^2 - 
       (352*H[1, 0, x])/(3*(1 - x)*(1 + y)^2) - 
       (128*Lmu2m2*H[1, 0, x])/((1 - x)*(1 + y)^2) - 
       (352*H[1, 0, x])/(3*(1 + x)*(1 + y)^2) - 
       (128*Lmu2m2*H[1, 0, x])/((1 + x)*(1 + y)^2) - 
       (144*H[1, 0, x])/(1 + y) - (192*Lmu2m2*H[1, 0, x])/(1 + y) + 
       (128*H[1, 0, x])/((1 - x)*(1 + y)) + 
       (192*Lmu2m2*H[1, 0, x])/((1 - x)*(1 + y)) - 
       (8*H[1, 0, x])/(3*x*(1 + y)) + (32*Lmu2m2*H[1, 0, x])/(x*(1 + y)) + 
       (8*x*H[1, 0, x])/(3*(1 + y)) - (32*Lmu2m2*x*H[1, 0, x])/(1 + y) + 
       (512*H[1, 0, x])/(3*(1 + x)^3*(1 + y)) + 
       (256*Lmu2m2*H[1, 0, x])/((1 + x)^3*(1 + y)) - 
       (256*H[1, 0, x])/((1 + x)^2*(1 + y)) - 
       (384*Lmu2m2*H[1, 0, x])/((1 + x)^2*(1 + y)) + 
       (736*H[1, 0, x])/(3*(1 + x)*(1 + y)) + 
       (320*Lmu2m2*H[1, 0, x])/((1 + x)*(1 + y)) + 4*z*H[1, 0, x] - 
       (64*z*H[1, 0, x])/(1 + x)^5 + (160*z*H[1, 0, x])/(1 + x)^4 - 
       (176*z*H[1, 0, x])/(1 + x)^3 + (104*z*H[1, 0, x])/(1 + x)^2 - 
       (32*z*H[1, 0, x])/(1 + x) - (32*z^2*H[1, 0, x])/(1 + x)^5 + 
       (80*z^2*H[1, 0, x])/(1 + x)^4 - (72*z^2*H[1, 0, x])/(1 + x)^3 + 
       (28*z^2*H[1, 0, x])/(1 + x)^2 - (4*z^2*H[1, 0, x])/(1 + x) + 
       (352*H[1, 0, x])/(3*(1 + z)^2) + (128*Lmu2m2*H[1, 0, x])/(1 + z)^2 - 
       (352*H[1, 0, x])/(3*(1 - x)*(1 + z)^2) - 
       (128*Lmu2m2*H[1, 0, x])/((1 - x)*(1 + z)^2) - 
       (352*H[1, 0, x])/(3*(1 + x)*(1 + z)^2) - 
       (128*Lmu2m2*H[1, 0, x])/((1 + x)*(1 + z)^2) - 
       (144*H[1, 0, x])/(1 + z) - (192*Lmu2m2*H[1, 0, x])/(1 + z) + 
       (128*H[1, 0, x])/((1 - x)*(1 + z)) + 
       (192*Lmu2m2*H[1, 0, x])/((1 - x)*(1 + z)) - 
       (8*H[1, 0, x])/(3*x*(1 + z)) + (32*Lmu2m2*H[1, 0, x])/(x*(1 + z)) + 
       (8*x*H[1, 0, x])/(3*(1 + z)) - (32*Lmu2m2*x*H[1, 0, x])/(1 + z) + 
       (512*H[1, 0, x])/(3*(1 + x)^3*(1 + z)) + 
       (256*Lmu2m2*H[1, 0, x])/((1 + x)^3*(1 + z)) - 
       (256*H[1, 0, x])/((1 + x)^2*(1 + z)) - 
       (384*Lmu2m2*H[1, 0, x])/((1 + x)^2*(1 + z)) + 
       (736*H[1, 0, x])/(3*(1 + x)*(1 + z)) + 
       (320*Lmu2m2*H[1, 0, x])/((1 + x)*(1 + z)) - 48*H[-1, y]*H[1, 0, x] + 
       (64*H[-1, y]*H[1, 0, x])/(1 - x) + (32*H[-1, y]*H[1, 0, x])/(1 + x) - 
       (192*H[-1, y]*H[1, 0, x])/(1 + y)^2 + 
       (192*H[-1, y]*H[1, 0, x])/((1 - x)*(1 + y)^2) + 
       (192*H[-1, y]*H[1, 0, x])/((1 + x)*(1 + y)^2) + 
       (192*H[-1, y]*H[1, 0, x])/(1 + y) - 
       (192*H[-1, y]*H[1, 0, x])/((1 - x)*(1 + y)) - 
       (32*H[-1, y]*H[1, 0, x])/(x*(1 + y)) + 
       (32*x*H[-1, y]*H[1, 0, x])/(1 + y) - 
       (256*H[-1, y]*H[1, 0, x])/((1 + x)^3*(1 + y)) + 
       (384*H[-1, y]*H[1, 0, x])/((1 + x)^2*(1 + y)) - 
       (320*H[-1, y]*H[1, 0, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, y]*H[1, 0, x])/(1 + z)^2 + 
       (64*H[-1, y]*H[1, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, y]*H[1, 0, x])/((1 + x)*(1 + z)^2) + 
       (224*H[-1, y]*H[1, 0, x])/(1 + z) - 
       (192*H[-1, y]*H[1, 0, x])/((1 - x)*(1 + z)) - 
       (48*H[-1, y]*H[1, 0, x])/(x*(1 + z)) + 
       (48*x*H[-1, y]*H[1, 0, x])/(1 + z) - 
       (256*H[-1, y]*H[1, 0, x])/((1 + x)^3*(1 + z)) + 
       (384*H[-1, y]*H[1, 0, x])/((1 + x)^2*(1 + z)) - 
       (384*H[-1, y]*H[1, 0, x])/((1 + x)*(1 + z)) - 
       48*H[-1, z]*H[1, 0, x] + (64*H[-1, z]*H[1, 0, x])/(1 - x) + 
       (32*H[-1, z]*H[1, 0, x])/(1 + x) - 
       (64*H[-1, z]*H[1, 0, x])/(1 + y)^2 + 
       (64*H[-1, z]*H[1, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, z]*H[1, 0, x])/((1 + x)*(1 + y)^2) + 
       (224*H[-1, z]*H[1, 0, x])/(1 + y) - 
       (192*H[-1, z]*H[1, 0, x])/((1 - x)*(1 + y)) - 
       (48*H[-1, z]*H[1, 0, x])/(x*(1 + y)) + 
       (48*x*H[-1, z]*H[1, 0, x])/(1 + y) - 
       (256*H[-1, z]*H[1, 0, x])/((1 + x)^3*(1 + y)) + 
       (384*H[-1, z]*H[1, 0, x])/((1 + x)^2*(1 + y)) - 
       (384*H[-1, z]*H[1, 0, x])/((1 + x)*(1 + y)) - 
       (192*H[-1, z]*H[1, 0, x])/(1 + z)^2 + 
       (192*H[-1, z]*H[1, 0, x])/((1 - x)*(1 + z)^2) + 
       (192*H[-1, z]*H[1, 0, x])/((1 + x)*(1 + z)^2) + 
       (192*H[-1, z]*H[1, 0, x])/(1 + z) - 
       (192*H[-1, z]*H[1, 0, x])/((1 - x)*(1 + z)) - 
       (32*H[-1, z]*H[1, 0, x])/(x*(1 + z)) + 
       (32*x*H[-1, z]*H[1, 0, x])/(1 + z) - 
       (256*H[-1, z]*H[1, 0, x])/((1 + x)^3*(1 + z)) + 
       (384*H[-1, z]*H[1, 0, x])/((1 + x)^2*(1 + z)) - 
       (320*H[-1, z]*H[1, 0, x])/((1 + x)*(1 + z)) - 16*H[-1, -1, -1, x] + 
       (32*H[-1, -1, -1, x])/(1 - x) - (64*H[-1, -1, -1, x])/(1 + y)^2 + 
       (64*H[-1, -1, -1, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, -1, -1, x])/((1 + x)*(1 + y)^2) + 
       (112*H[-1, -1, -1, x])/(1 + y) - 
       (96*H[-1, -1, -1, x])/((1 - x)*(1 + y)) - 
       (24*H[-1, -1, -1, x])/(x*(1 + y)) + (24*x*H[-1, -1, -1, x])/(1 + y) - 
       (128*H[-1, -1, -1, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, -1, -1, x])/((1 + x)^2*(1 + y)) - 
       (192*H[-1, -1, -1, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, -1, -1, x])/(1 + z)^2 + 
       (64*H[-1, -1, -1, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, -1, -1, x])/((1 + x)*(1 + z)^2) + 
       (112*H[-1, -1, -1, x])/(1 + z) - 
       (96*H[-1, -1, -1, x])/((1 - x)*(1 + z)) - 
       (24*H[-1, -1, -1, x])/(x*(1 + z)) + (24*x*H[-1, -1, -1, x])/(1 + z) - 
       (128*H[-1, -1, -1, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, -1, -1, x])/((1 + x)^2*(1 + z)) - 
       (192*H[-1, -1, -1, x])/((1 + x)*(1 + z)) + 8*H[-1, -1, -1, y] + 
       (16*H[-1, -1, -1, y])/(1 - x) - (64*H[-1, -1, -1, y])/(1 + y)^3 - 
       (32*H[-1, -1, -1, y])/(x*(1 + y)^3) - 
       (32*x*H[-1, -1, -1, y])/(1 + y)^3 - (96*H[-1, -1, -1, y])/(1 + y)^2 + 
       (64*H[-1, -1, -1, y])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, -1, -1, y])/((1 + x)*(1 + y)^2) + 
       (48*H[-1, -1, -1, y])/(1 + y) - 
       (48*H[-1, -1, -1, y])/((1 - x)*(1 + y)) - 
       (24*H[-1, -1, -1, y])/(x*(1 + y)) - (8*x*H[-1, -1, -1, y])/(1 + y) - 
       (64*H[-1, -1, -1, y])/((1 + x)^3*(1 + y)) + 
       (16*H[-1, -1, -1, y])/((1 + x)*(1 + y)) - 
       (32*H[-1, -1, -1, y])/(1 + z) - 
       (48*H[-1, -1, -1, y])/((1 - x)*(1 + z)) - 
       (48*H[-1, -1, -1, y])/(x*(1 + z)) - (16*x*H[-1, -1, -1, y])/(1 + z) - 
       (64*H[-1, -1, -1, y])/((1 + x)^3*(1 + z)) - 
       (16*H[-1, -1, -1, y])/((1 + x)*(1 + z)) + 8*H[-1, -1, -1, z] + 
       (16*H[-1, -1, -1, z])/(1 - x) - (32*H[-1, -1, -1, z])/(1 + y) - 
       (48*H[-1, -1, -1, z])/((1 - x)*(1 + y)) - 
       (48*H[-1, -1, -1, z])/(x*(1 + y)) - (16*x*H[-1, -1, -1, z])/(1 + y) - 
       (64*H[-1, -1, -1, z])/((1 + x)^3*(1 + y)) - 
       (16*H[-1, -1, -1, z])/((1 + x)*(1 + y)) - 
       (64*H[-1, -1, -1, z])/(1 + z)^3 - 
       (32*H[-1, -1, -1, z])/(x*(1 + z)^3) - 
       (32*x*H[-1, -1, -1, z])/(1 + z)^3 - (96*H[-1, -1, -1, z])/(1 + z)^2 + 
       (64*H[-1, -1, -1, z])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, -1, -1, z])/((1 + x)*(1 + z)^2) + 
       (48*H[-1, -1, -1, z])/(1 + z) - 
       (48*H[-1, -1, -1, z])/((1 - x)*(1 + z)) - 
       (24*H[-1, -1, -1, z])/(x*(1 + z)) - (8*x*H[-1, -1, -1, z])/(1 + z) - 
       (64*H[-1, -1, -1, z])/((1 + x)^3*(1 + z)) + 
       (16*H[-1, -1, -1, z])/((1 + x)*(1 + z)) - 16*H[-1, -1, 0, x] + 
       (32*H[-1, -1, 0, x])/(1 - x) - (64*H[-1, -1, 0, x])/(1 + y)^2 + 
       (64*H[-1, -1, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, -1, 0, x])/((1 + x)*(1 + y)^2) + 
       (112*H[-1, -1, 0, x])/(1 + y) - 
       (96*H[-1, -1, 0, x])/((1 - x)*(1 + y)) - 
       (24*H[-1, -1, 0, x])/(x*(1 + y)) + (24*x*H[-1, -1, 0, x])/(1 + y) - 
       (128*H[-1, -1, 0, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, -1, 0, x])/((1 + x)^2*(1 + y)) - 
       (192*H[-1, -1, 0, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, -1, 0, x])/(1 + z)^2 + 
       (64*H[-1, -1, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, -1, 0, x])/((1 + x)*(1 + z)^2) + 
       (112*H[-1, -1, 0, x])/(1 + z) - 
       (96*H[-1, -1, 0, x])/((1 - x)*(1 + z)) - 
       (24*H[-1, -1, 0, x])/(x*(1 + z)) + (24*x*H[-1, -1, 0, x])/(1 + z) - 
       (128*H[-1, -1, 0, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, -1, 0, x])/((1 + x)^2*(1 + z)) - 
       (192*H[-1, -1, 0, x])/((1 + x)*(1 + z)) - 16*H[-1, -1, 1, x] + 
       (32*H[-1, -1, 1, x])/(1 - x) - (64*H[-1, -1, 1, x])/(1 + y)^2 + 
       (64*H[-1, -1, 1, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, -1, 1, x])/((1 + x)*(1 + y)^2) + 
       (112*H[-1, -1, 1, x])/(1 + y) - 
       (96*H[-1, -1, 1, x])/((1 - x)*(1 + y)) - 
       (24*H[-1, -1, 1, x])/(x*(1 + y)) + (24*x*H[-1, -1, 1, x])/(1 + y) - 
       (128*H[-1, -1, 1, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, -1, 1, x])/((1 + x)^2*(1 + y)) - 
       (192*H[-1, -1, 1, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, -1, 1, x])/(1 + z)^2 + 
       (64*H[-1, -1, 1, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, -1, 1, x])/((1 + x)*(1 + z)^2) + 
       (112*H[-1, -1, 1, x])/(1 + z) - 
       (96*H[-1, -1, 1, x])/((1 - x)*(1 + z)) - 
       (24*H[-1, -1, 1, x])/(x*(1 + z)) + (24*x*H[-1, -1, 1, x])/(1 + z) - 
       (128*H[-1, -1, 1, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, -1, 1, x])/((1 + x)^2*(1 + z)) - 
       (192*H[-1, -1, 1, x])/((1 + x)*(1 + z)) - 16*H[-1, 0, -1, x] + 
       (32*H[-1, 0, -1, x])/(1 - x) - (64*H[-1, 0, -1, x])/(1 + y)^2 + 
       (64*H[-1, 0, -1, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, 0, -1, x])/((1 + x)*(1 + y)^2) + 
       (112*H[-1, 0, -1, x])/(1 + y) - 
       (96*H[-1, 0, -1, x])/((1 - x)*(1 + y)) - 
       (24*H[-1, 0, -1, x])/(x*(1 + y)) + (24*x*H[-1, 0, -1, x])/(1 + y) - 
       (128*H[-1, 0, -1, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, 0, -1, x])/((1 + x)^2*(1 + y)) - 
       (192*H[-1, 0, -1, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, 0, -1, x])/(1 + z)^2 + 
       (64*H[-1, 0, -1, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, 0, -1, x])/((1 + x)*(1 + z)^2) + 
       (112*H[-1, 0, -1, x])/(1 + z) - 
       (96*H[-1, 0, -1, x])/((1 - x)*(1 + z)) - 
       (24*H[-1, 0, -1, x])/(x*(1 + z)) + (24*x*H[-1, 0, -1, x])/(1 + z) - 
       (128*H[-1, 0, -1, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, 0, -1, x])/((1 + x)^2*(1 + z)) - 
       (192*H[-1, 0, -1, x])/((1 + x)*(1 + z)) - 24*H[-1, 0, -1, y] + 
       (96*H[-1, 0, -1, y])/(1 + y)^3 + (48*H[-1, 0, -1, y])/(x*(1 + y)^3) + 
       (48*x*H[-1, 0, -1, y])/(1 + y)^3 + (48*H[-1, 0, -1, y])/(1 + y)^2 + 
       (24*H[-1, 0, -1, y])/(x*(1 + y)) + (24*x*H[-1, 0, -1, y])/(1 + y) + 
       (144*H[-1, 0, -1, y])/((1 + x)^2*(1 + y)) - 
       (144*H[-1, 0, -1, y])/((1 + x)*(1 + y)) + 
       (144*H[-1, 0, -1, y])/(1 + z) + (48*H[-1, 0, -1, y])/(x*(1 + z)) + 
       (48*x*H[-1, 0, -1, y])/(1 + z) + 
       (144*H[-1, 0, -1, y])/((1 + x)^2*(1 + z)) - 
       (144*H[-1, 0, -1, y])/((1 + x)*(1 + z)) - 24*H[-1, 0, -1, z] + 
       (144*H[-1, 0, -1, z])/(1 + y) + (48*H[-1, 0, -1, z])/(x*(1 + y)) + 
       (48*x*H[-1, 0, -1, z])/(1 + y) + 
       (144*H[-1, 0, -1, z])/((1 + x)^2*(1 + y)) - 
       (144*H[-1, 0, -1, z])/((1 + x)*(1 + y)) + 
       (96*H[-1, 0, -1, z])/(1 + z)^3 + (48*H[-1, 0, -1, z])/(x*(1 + z)^3) + 
       (48*x*H[-1, 0, -1, z])/(1 + z)^3 + (48*H[-1, 0, -1, z])/(1 + z)^2 + 
       (24*H[-1, 0, -1, z])/(x*(1 + z)) + (24*x*H[-1, 0, -1, z])/(1 + z) + 
       (144*H[-1, 0, -1, z])/((1 + x)^2*(1 + z)) - 
       (144*H[-1, 0, -1, z])/((1 + x)*(1 + z)) + 88*H[-1, 0, 0, x] + 
       (48*H[-1, 0, 0, x])/(1 - x)^2 - (144*H[-1, 0, 0, x])/(1 - x) - 
       (64*H[-1, 0, 0, x])/(1 + x)^4 + (128*H[-1, 0, 0, x])/(1 + x)^3 - 
       (64*H[-1, 0, 0, x])/(1 + x)^2 + (256*H[-1, 0, 0, x])/(1 + y)^2 + 
       (64*H[-1, 0, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (256*H[-1, 0, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, 0, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (256*H[-1, 0, 0, x])/((1 + x)*(1 + y)^2) - 
       (512*H[-1, 0, 0, x])/(1 + y) - 
       (128*H[-1, 0, 0, x])/((1 - x)^2*(1 + y)) + 
       (416*H[-1, 0, 0, x])/((1 - x)*(1 + y)) + 
       (32*H[-1, 0, 0, x])/(x*(1 + y)) - (112*x*H[-1, 0, 0, x])/(1 + y) - 
       (256*H[-1, 0, 0, x])/((1 + x)^4*(1 + y)) + 
       (896*H[-1, 0, 0, x])/((1 + x)^3*(1 + y)) - 
       (1184*H[-1, 0, 0, x])/((1 + x)^2*(1 + y)) + 
       (928*H[-1, 0, 0, x])/((1 + x)*(1 + y)) + 
       (256*H[-1, 0, 0, x])/(1 + z)^2 + 
       (64*H[-1, 0, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (256*H[-1, 0, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, 0, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (256*H[-1, 0, 0, x])/((1 + x)*(1 + z)^2) - 
       (512*H[-1, 0, 0, x])/(1 + z) - 
       (128*H[-1, 0, 0, x])/((1 - x)^2*(1 + z)) + 
       (416*H[-1, 0, 0, x])/((1 - x)*(1 + z)) + 
       (32*H[-1, 0, 0, x])/(x*(1 + z)) - (112*x*H[-1, 0, 0, x])/(1 + z) - 
       (256*H[-1, 0, 0, x])/((1 + x)^4*(1 + z)) + 
       (896*H[-1, 0, 0, x])/((1 + x)^3*(1 + z)) - 
       (1184*H[-1, 0, 0, x])/((1 + x)^2*(1 + z)) + 
       (928*H[-1, 0, 0, x])/((1 + x)*(1 + z)) - 8*H[-1, 0, 0, y] + 
       (16*H[-1, 0, 0, y])/(1 - x) - (64*H[-1, 0, 0, y])/(1 + y)^2 + 
       (64*H[-1, 0, 0, y])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, 0, 0, y])/((1 + x)*(1 + y)^2) + 
       (48*H[-1, 0, 0, y])/(1 + y) - (48*H[-1, 0, 0, y])/((1 - x)*(1 + y)) - 
       (8*H[-1, 0, 0, y])/(x*(1 + y)) + (8*x*H[-1, 0, 0, y])/(1 + y) - 
       (64*H[-1, 0, 0, y])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, 0, 0, y])/((1 + x)^2*(1 + y)) - 
       (80*H[-1, 0, 0, y])/((1 + x)*(1 + y)) + (64*H[-1, 0, 0, y])/(1 + z) - 
       (48*H[-1, 0, 0, y])/((1 - x)*(1 + z)) - 
       (16*H[-1, 0, 0, y])/(x*(1 + z)) + (16*x*H[-1, 0, 0, y])/(1 + z) - 
       (64*H[-1, 0, 0, y])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, 0, 0, y])/((1 + x)^2*(1 + z)) - 
       (112*H[-1, 0, 0, y])/((1 + x)*(1 + z)) - 8*H[-1, 0, 0, z] + 
       (16*H[-1, 0, 0, z])/(1 - x) + (64*H[-1, 0, 0, z])/(1 + y) - 
       (48*H[-1, 0, 0, z])/((1 - x)*(1 + y)) - 
       (16*H[-1, 0, 0, z])/(x*(1 + y)) + (16*x*H[-1, 0, 0, z])/(1 + y) - 
       (64*H[-1, 0, 0, z])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, 0, 0, z])/((1 + x)^2*(1 + y)) - 
       (112*H[-1, 0, 0, z])/((1 + x)*(1 + y)) - 
       (64*H[-1, 0, 0, z])/(1 + z)^2 + 
       (64*H[-1, 0, 0, z])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, 0, 0, z])/((1 + x)*(1 + z)^2) + 
       (48*H[-1, 0, 0, z])/(1 + z) - (48*H[-1, 0, 0, z])/((1 - x)*(1 + z)) - 
       (8*H[-1, 0, 0, z])/(x*(1 + z)) + (8*x*H[-1, 0, 0, z])/(1 + z) - 
       (64*H[-1, 0, 0, z])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, 0, 0, z])/((1 + x)^2*(1 + z)) - 
       (80*H[-1, 0, 0, z])/((1 + x)*(1 + z)) + 32*H[-1, 0, 1, x] - 
       (64*H[-1, 0, 1, x])/(1 - x) + (128*H[-1, 0, 1, x])/(1 + y)^2 - 
       (128*H[-1, 0, 1, x])/((1 - x)*(1 + y)^2) - 
       (128*H[-1, 0, 1, x])/((1 + x)*(1 + y)^2) - 
       (224*H[-1, 0, 1, x])/(1 + y) + 
       (192*H[-1, 0, 1, x])/((1 - x)*(1 + y)) + 
       (48*H[-1, 0, 1, x])/(x*(1 + y)) - (48*x*H[-1, 0, 1, x])/(1 + y) + 
       (256*H[-1, 0, 1, x])/((1 + x)^3*(1 + y)) - 
       (384*H[-1, 0, 1, x])/((1 + x)^2*(1 + y)) + 
       (384*H[-1, 0, 1, x])/((1 + x)*(1 + y)) + 
       (128*H[-1, 0, 1, x])/(1 + z)^2 - 
       (128*H[-1, 0, 1, x])/((1 - x)*(1 + z)^2) - 
       (128*H[-1, 0, 1, x])/((1 + x)*(1 + z)^2) - 
       (224*H[-1, 0, 1, x])/(1 + z) + 
       (192*H[-1, 0, 1, x])/((1 - x)*(1 + z)) + 
       (48*H[-1, 0, 1, x])/(x*(1 + z)) - (48*x*H[-1, 0, 1, x])/(1 + z) + 
       (256*H[-1, 0, 1, x])/((1 + x)^3*(1 + z)) - 
       (384*H[-1, 0, 1, x])/((1 + x)^2*(1 + z)) + 
       (384*H[-1, 0, 1, x])/((1 + x)*(1 + z)) - 16*H[-1, 1, -1, x] + 
       (32*H[-1, 1, -1, x])/(1 - x) - (64*H[-1, 1, -1, x])/(1 + y)^2 + 
       (64*H[-1, 1, -1, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, 1, -1, x])/((1 + x)*(1 + y)^2) + 
       (112*H[-1, 1, -1, x])/(1 + y) - 
       (96*H[-1, 1, -1, x])/((1 - x)*(1 + y)) - 
       (24*H[-1, 1, -1, x])/(x*(1 + y)) + (24*x*H[-1, 1, -1, x])/(1 + y) - 
       (128*H[-1, 1, -1, x])/((1 + x)^3*(1 + y)) + 
       (192*H[-1, 1, -1, x])/((1 + x)^2*(1 + y)) - 
       (192*H[-1, 1, -1, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, 1, -1, x])/(1 + z)^2 + 
       (64*H[-1, 1, -1, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, 1, -1, x])/((1 + x)*(1 + z)^2) + 
       (112*H[-1, 1, -1, x])/(1 + z) - 
       (96*H[-1, 1, -1, x])/((1 - x)*(1 + z)) - 
       (24*H[-1, 1, -1, x])/(x*(1 + z)) + (24*x*H[-1, 1, -1, x])/(1 + z) - 
       (128*H[-1, 1, -1, x])/((1 + x)^3*(1 + z)) + 
       (192*H[-1, 1, -1, x])/((1 + x)^2*(1 + z)) - 
       (192*H[-1, 1, -1, x])/((1 + x)*(1 + z)) + 32*H[-1, 1, 0, x] - 
       (64*H[-1, 1, 0, x])/(1 - x) + (128*H[-1, 1, 0, x])/(1 + y)^2 - 
       (128*H[-1, 1, 0, x])/((1 - x)*(1 + y)^2) - 
       (128*H[-1, 1, 0, x])/((1 + x)*(1 + y)^2) - 
       (224*H[-1, 1, 0, x])/(1 + y) + 
       (192*H[-1, 1, 0, x])/((1 - x)*(1 + y)) + 
       (48*H[-1, 1, 0, x])/(x*(1 + y)) - (48*x*H[-1, 1, 0, x])/(1 + y) + 
       (256*H[-1, 1, 0, x])/((1 + x)^3*(1 + y)) - 
       (384*H[-1, 1, 0, x])/((1 + x)^2*(1 + y)) + 
       (384*H[-1, 1, 0, x])/((1 + x)*(1 + y)) + 
       (128*H[-1, 1, 0, x])/(1 + z)^2 - 
       (128*H[-1, 1, 0, x])/((1 - x)*(1 + z)^2) - 
       (128*H[-1, 1, 0, x])/((1 + x)*(1 + z)^2) - 
       (224*H[-1, 1, 0, x])/(1 + z) + 
       (192*H[-1, 1, 0, x])/((1 - x)*(1 + z)) + 
       (48*H[-1, 1, 0, x])/(x*(1 + z)) - (48*x*H[-1, 1, 0, x])/(1 + z) + 
       (256*H[-1, 1, 0, x])/((1 + x)^3*(1 + z)) - 
       (384*H[-1, 1, 0, x])/((1 + x)^2*(1 + z)) + 
       (384*H[-1, 1, 0, x])/((1 + x)*(1 + z)) + 16*H[-1, 1, 1, x] - 
       (32*H[-1, 1, 1, x])/(1 - x) + (64*H[-1, 1, 1, x])/(1 + y)^2 - 
       (64*H[-1, 1, 1, x])/((1 - x)*(1 + y)^2) - 
       (64*H[-1, 1, 1, x])/((1 + x)*(1 + y)^2) - 
       (112*H[-1, 1, 1, x])/(1 + y) + 
       (96*H[-1, 1, 1, x])/((1 - x)*(1 + y)) + 
       (24*H[-1, 1, 1, x])/(x*(1 + y)) - (24*x*H[-1, 1, 1, x])/(1 + y) + 
       (128*H[-1, 1, 1, x])/((1 + x)^3*(1 + y)) - 
       (192*H[-1, 1, 1, x])/((1 + x)^2*(1 + y)) + 
       (192*H[-1, 1, 1, x])/((1 + x)*(1 + y)) + 
       (64*H[-1, 1, 1, x])/(1 + z)^2 - 
       (64*H[-1, 1, 1, x])/((1 - x)*(1 + z)^2) - 
       (64*H[-1, 1, 1, x])/((1 + x)*(1 + z)^2) - 
       (112*H[-1, 1, 1, x])/(1 + z) + 
       (96*H[-1, 1, 1, x])/((1 - x)*(1 + z)) + 
       (24*H[-1, 1, 1, x])/(x*(1 + z)) - (24*x*H[-1, 1, 1, x])/(1 + z) + 
       (128*H[-1, 1, 1, x])/((1 + x)^3*(1 + z)) - 
       (192*H[-1, 1, 1, x])/((1 + x)^2*(1 + z)) + 
       (192*H[-1, 1, 1, x])/((1 + x)*(1 + z)) - 16*H[0, -1, -1, x] + 
       (32*H[0, -1, -1, x])/(1 - x) - (64*H[0, -1, -1, x])/(1 + y)^2 + 
       (64*H[0, -1, -1, x])/((1 - x)*(1 + y)^2) + 
       (64*H[0, -1, -1, x])/((1 + x)*(1 + y)^2) + 
       (112*H[0, -1, -1, x])/(1 + y) - 
       (96*H[0, -1, -1, x])/((1 - x)*(1 + y)) - 
       (24*H[0, -1, -1, x])/(x*(1 + y)) + (24*x*H[0, -1, -1, x])/(1 + y) - 
       (128*H[0, -1, -1, x])/((1 + x)^3*(1 + y)) + 
       (192*H[0, -1, -1, x])/((1 + x)^2*(1 + y)) - 
       (192*H[0, -1, -1, x])/((1 + x)*(1 + y)) - 
       (64*H[0, -1, -1, x])/(1 + z)^2 + 
       (64*H[0, -1, -1, x])/((1 - x)*(1 + z)^2) + 
       (64*H[0, -1, -1, x])/((1 + x)*(1 + z)^2) + 
       (112*H[0, -1, -1, x])/(1 + z) - 
       (96*H[0, -1, -1, x])/((1 - x)*(1 + z)) - 
       (24*H[0, -1, -1, x])/(x*(1 + z)) + (24*x*H[0, -1, -1, x])/(1 + z) - 
       (128*H[0, -1, -1, x])/((1 + x)^3*(1 + z)) + 
       (192*H[0, -1, -1, x])/((1 + x)^2*(1 + z)) - 
       (192*H[0, -1, -1, x])/((1 + x)*(1 + z)) - 48*H[0, -1, -1, y] + 
       (192*H[0, -1, -1, y])/(1 + y)^3 + 
       (96*H[0, -1, -1, y])/(x*(1 + y)^3) + 
       (96*x*H[0, -1, -1, y])/(1 + y)^3 + (96*H[0, -1, -1, y])/(1 + y)^2 + 
       (48*H[0, -1, -1, y])/(x*(1 + y)) + (48*x*H[0, -1, -1, y])/(1 + y) + 
       (288*H[0, -1, -1, y])/((1 + x)^2*(1 + y)) - 
       (288*H[0, -1, -1, y])/((1 + x)*(1 + y)) + 
       (288*H[0, -1, -1, y])/(1 + z) + (96*H[0, -1, -1, y])/(x*(1 + z)) + 
       (96*x*H[0, -1, -1, y])/(1 + z) + 
       (288*H[0, -1, -1, y])/((1 + x)^2*(1 + z)) - 
       (288*H[0, -1, -1, y])/((1 + x)*(1 + z)) - 48*H[0, -1, -1, z] + 
       (288*H[0, -1, -1, z])/(1 + y) + (96*H[0, -1, -1, z])/(x*(1 + y)) + 
       (96*x*H[0, -1, -1, z])/(1 + y) + 
       (288*H[0, -1, -1, z])/((1 + x)^2*(1 + y)) - 
       (288*H[0, -1, -1, z])/((1 + x)*(1 + y)) + 
       (192*H[0, -1, -1, z])/(1 + z)^3 + 
       (96*H[0, -1, -1, z])/(x*(1 + z)^3) + 
       (96*x*H[0, -1, -1, z])/(1 + z)^3 + (96*H[0, -1, -1, z])/(1 + z)^2 + 
       (48*H[0, -1, -1, z])/(x*(1 + z)) + (48*x*H[0, -1, -1, z])/(1 + z) + 
       (288*H[0, -1, -1, z])/((1 + x)^2*(1 + z)) - 
       (288*H[0, -1, -1, z])/((1 + x)*(1 + z)) + 52*H[0, -1, 0, x] + 
       (8*H[0, -1, 0, x])/(1 - x)^2 - (104*H[0, -1, 0, x])/(1 - x) - 
       (32*H[0, -1, 0, x])/(1 + x)^4 + (64*H[0, -1, 0, x])/(1 + x)^3 - 
       (48*H[0, -1, 0, x])/(1 + x)^2 + (16*H[0, -1, 0, x])/(1 + x) + 
       (192*H[0, -1, 0, x])/(1 + y)^2 - 
       (192*H[0, -1, 0, x])/((1 - x)*(1 + y)^2) - 
       (192*H[0, -1, 0, x])/((1 + x)*(1 + y)^2) - 
       (376*H[0, -1, 0, x])/(1 + y) - 
       (16*H[0, -1, 0, x])/((1 - x)^2*(1 + y)) + 
       (304*H[0, -1, 0, x])/((1 - x)*(1 + y)) + 
       (60*H[0, -1, 0, x])/(x*(1 + y)) - (84*x*H[0, -1, 0, x])/(1 + y) - 
       (64*H[0, -1, 0, x])/((1 + x)^4*(1 + y)) + 
       (512*H[0, -1, 0, x])/((1 + x)^3*(1 + y)) - 
       (736*H[0, -1, 0, x])/((1 + x)^2*(1 + y)) + 
       (672*H[0, -1, 0, x])/((1 + x)*(1 + y)) + 
       (192*H[0, -1, 0, x])/(1 + z)^2 - 
       (192*H[0, -1, 0, x])/((1 - x)*(1 + z)^2) - 
       (192*H[0, -1, 0, x])/((1 + x)*(1 + z)^2) - 
       (376*H[0, -1, 0, x])/(1 + z) - 
       (16*H[0, -1, 0, x])/((1 - x)^2*(1 + z)) + 
       (304*H[0, -1, 0, x])/((1 - x)*(1 + z)) + 
       (60*H[0, -1, 0, x])/(x*(1 + z)) - (84*x*H[0, -1, 0, x])/(1 + z) - 
       (64*H[0, -1, 0, x])/((1 + x)^4*(1 + z)) + 
       (512*H[0, -1, 0, x])/((1 + x)^3*(1 + z)) - 
       (736*H[0, -1, 0, x])/((1 + x)^2*(1 + z)) + 
       (672*H[0, -1, 0, x])/((1 + x)*(1 + z)) - 8*H[0, -1, 0, y] + 
       (16*H[0, -1, 0, y])/(1 - x) - (64*H[0, -1, 0, y])/(1 + y)^2 + 
       (64*H[0, -1, 0, y])/((1 - x)*(1 + y)^2) + 
       (64*H[0, -1, 0, y])/((1 + x)*(1 + y)^2) + 
       (48*H[0, -1, 0, y])/(1 + y) - (48*H[0, -1, 0, y])/((1 - x)*(1 + y)) - 
       (8*H[0, -1, 0, y])/(x*(1 + y)) + (8*x*H[0, -1, 0, y])/(1 + y) - 
       (64*H[0, -1, 0, y])/((1 + x)^3*(1 + y)) + 
       (96*H[0, -1, 0, y])/((1 + x)^2*(1 + y)) - 
       (80*H[0, -1, 0, y])/((1 + x)*(1 + y)) + (64*H[0, -1, 0, y])/(1 + z) - 
       (48*H[0, -1, 0, y])/((1 - x)*(1 + z)) - 
       (16*H[0, -1, 0, y])/(x*(1 + z)) + (16*x*H[0, -1, 0, y])/(1 + z) - 
       (64*H[0, -1, 0, y])/((1 + x)^3*(1 + z)) + 
       (96*H[0, -1, 0, y])/((1 + x)^2*(1 + z)) - 
       (112*H[0, -1, 0, y])/((1 + x)*(1 + z)) - 8*H[0, -1, 0, z] + 
       (16*H[0, -1, 0, z])/(1 - x) + (64*H[0, -1, 0, z])/(1 + y) - 
       (48*H[0, -1, 0, z])/((1 - x)*(1 + y)) - 
       (16*H[0, -1, 0, z])/(x*(1 + y)) + (16*x*H[0, -1, 0, z])/(1 + y) - 
       (64*H[0, -1, 0, z])/((1 + x)^3*(1 + y)) + 
       (96*H[0, -1, 0, z])/((1 + x)^2*(1 + y)) - 
       (112*H[0, -1, 0, z])/((1 + x)*(1 + y)) - 
       (64*H[0, -1, 0, z])/(1 + z)^2 + 
       (64*H[0, -1, 0, z])/((1 - x)*(1 + z)^2) + 
       (64*H[0, -1, 0, z])/((1 + x)*(1 + z)^2) + 
       (48*H[0, -1, 0, z])/(1 + z) - (48*H[0, -1, 0, z])/((1 - x)*(1 + z)) - 
       (8*H[0, -1, 0, z])/(x*(1 + z)) + (8*x*H[0, -1, 0, z])/(1 + z) - 
       (64*H[0, -1, 0, z])/((1 + x)^3*(1 + z)) + 
       (96*H[0, -1, 0, z])/((1 + x)^2*(1 + z)) - 
       (80*H[0, -1, 0, z])/((1 + x)*(1 + z)) + 32*H[0, -1, 1, x] - 
       (64*H[0, -1, 1, x])/(1 - x) + (128*H[0, -1, 1, x])/(1 + y)^2 - 
       (128*H[0, -1, 1, x])/((1 - x)*(1 + y)^2) - 
       (128*H[0, -1, 1, x])/((1 + x)*(1 + y)^2) - 
       (224*H[0, -1, 1, x])/(1 + y) + 
       (192*H[0, -1, 1, x])/((1 - x)*(1 + y)) + 
       (48*H[0, -1, 1, x])/(x*(1 + y)) - (48*x*H[0, -1, 1, x])/(1 + y) + 
       (256*H[0, -1, 1, x])/((1 + x)^3*(1 + y)) - 
       (384*H[0, -1, 1, x])/((1 + x)^2*(1 + y)) + 
       (384*H[0, -1, 1, x])/((1 + x)*(1 + y)) + 
       (128*H[0, -1, 1, x])/(1 + z)^2 - 
       (128*H[0, -1, 1, x])/((1 - x)*(1 + z)^2) - 
       (128*H[0, -1, 1, x])/((1 + x)*(1 + z)^2) - 
       (224*H[0, -1, 1, x])/(1 + z) + 
       (192*H[0, -1, 1, x])/((1 - x)*(1 + z)) + 
       (48*H[0, -1, 1, x])/(x*(1 + z)) - (48*x*H[0, -1, 1, x])/(1 + z) + 
       (256*H[0, -1, 1, x])/((1 + x)^3*(1 + z)) - 
       (384*H[0, -1, 1, x])/((1 + x)^2*(1 + z)) + 
       (384*H[0, -1, 1, x])/((1 + x)*(1 + z)) + 48*H[0, 0, -1, x] - 
       (96*H[0, 0, -1, x])/(1 - x) + (192*H[0, 0, -1, x])/(1 + y)^2 - 
       (192*H[0, 0, -1, x])/((1 - x)*(1 + y)^2) - 
       (192*H[0, 0, -1, x])/((1 + x)*(1 + y)^2) - 
       (336*H[0, 0, -1, x])/(1 + y) + 
       (288*H[0, 0, -1, x])/((1 - x)*(1 + y)) + 
       (72*H[0, 0, -1, x])/(x*(1 + y)) - (72*x*H[0, 0, -1, x])/(1 + y) + 
       (384*H[0, 0, -1, x])/((1 + x)^3*(1 + y)) - 
       (576*H[0, 0, -1, x])/((1 + x)^2*(1 + y)) + 
       (576*H[0, 0, -1, x])/((1 + x)*(1 + y)) + 
       (192*H[0, 0, -1, x])/(1 + z)^2 - 
       (192*H[0, 0, -1, x])/((1 - x)*(1 + z)^2) - 
       (192*H[0, 0, -1, x])/((1 + x)*(1 + z)^2) - 
       (336*H[0, 0, -1, x])/(1 + z) + 
       (288*H[0, 0, -1, x])/((1 - x)*(1 + z)) + 
       (72*H[0, 0, -1, x])/(x*(1 + z)) - (72*x*H[0, 0, -1, x])/(1 + z) + 
       (384*H[0, 0, -1, x])/((1 + x)^3*(1 + z)) - 
       (576*H[0, 0, -1, x])/((1 + x)^2*(1 + z)) + 
       (576*H[0, 0, -1, x])/((1 + x)*(1 + z)) - 8*H[0, 0, -1, y] + 
       (16*H[0, 0, -1, y])/(1 - x) - (64*H[0, 0, -1, y])/(1 + y)^2 + 
       (64*H[0, 0, -1, y])/((1 - x)*(1 + y)^2) + 
       (64*H[0, 0, -1, y])/((1 + x)*(1 + y)^2) + 
       (48*H[0, 0, -1, y])/(1 + y) - (48*H[0, 0, -1, y])/((1 - x)*(1 + y)) - 
       (8*H[0, 0, -1, y])/(x*(1 + y)) + (8*x*H[0, 0, -1, y])/(1 + y) - 
       (64*H[0, 0, -1, y])/((1 + x)^3*(1 + y)) + 
       (96*H[0, 0, -1, y])/((1 + x)^2*(1 + y)) - 
       (80*H[0, 0, -1, y])/((1 + x)*(1 + y)) + (64*H[0, 0, -1, y])/(1 + z) - 
       (48*H[0, 0, -1, y])/((1 - x)*(1 + z)) - 
       (16*H[0, 0, -1, y])/(x*(1 + z)) + (16*x*H[0, 0, -1, y])/(1 + z) - 
       (64*H[0, 0, -1, y])/((1 + x)^3*(1 + z)) + 
       (96*H[0, 0, -1, y])/((1 + x)^2*(1 + z)) - 
       (112*H[0, 0, -1, y])/((1 + x)*(1 + z)) - 8*H[0, 0, -1, z] + 
       (16*H[0, 0, -1, z])/(1 - x) + (64*H[0, 0, -1, z])/(1 + y) - 
       (48*H[0, 0, -1, z])/((1 - x)*(1 + y)) - 
       (16*H[0, 0, -1, z])/(x*(1 + y)) + (16*x*H[0, 0, -1, z])/(1 + y) - 
       (64*H[0, 0, -1, z])/((1 + x)^3*(1 + y)) + 
       (96*H[0, 0, -1, z])/((1 + x)^2*(1 + y)) - 
       (112*H[0, 0, -1, z])/((1 + x)*(1 + y)) - 
       (64*H[0, 0, -1, z])/(1 + z)^2 + 
       (64*H[0, 0, -1, z])/((1 - x)*(1 + z)^2) + 
       (64*H[0, 0, -1, z])/((1 + x)*(1 + z)^2) + 
       (48*H[0, 0, -1, z])/(1 + z) - (48*H[0, 0, -1, z])/((1 - x)*(1 + z)) - 
       (8*H[0, 0, -1, z])/(x*(1 + z)) + (8*x*H[0, 0, -1, z])/(1 + z) - 
       (64*H[0, 0, -1, z])/((1 + x)^3*(1 + z)) + 
       (96*H[0, 0, -1, z])/((1 + x)^2*(1 + z)) - 
       (80*H[0, 0, -1, z])/((1 + x)*(1 + z)) - 32*H[0, 0, 0, x] - 
       (35*H[0, 0, 0, x])/(1 - x)^2 + (137*H[0, 0, 0, x])/(1 - x) - 
       (48*H[0, 0, 0, x])/(1 + x)^6 + (144*H[0, 0, 0, x])/(1 + x)^5 - 
       (84*H[0, 0, 0, x])/(1 + x)^4 - (24*H[0, 0, 0, x])/(1 + x)^3 + 
       (37*H[0, 0, 0, x])/(1 + x)^2 - (75*H[0, 0, 0, x])/(1 + x) + 
       6*y*H[0, 0, 0, x] + (6*y*H[0, 0, 0, x])/(1 - x)^2 - 
       (6*y*H[0, 0, 0, x])/(1 - x) + (6*y*H[0, 0, 0, x])/(1 + x)^2 - 
       (6*y*H[0, 0, 0, x])/(1 + x) - (3*y^2*H[0, 0, 0, x])/(1 - x)^2 + 
       (3*y^2*H[0, 0, 0, x])/(1 - x) + (3*y^2*H[0, 0, 0, x])/(1 + x)^2 - 
       (3*y^2*H[0, 0, 0, x])/(1 + x) - (256*H[0, 0, 0, x])/(1 + y)^2 + 
       (32*H[0, 0, 0, x])/((1 - x)^2*(1 + y)^2) + 
       (256*H[0, 0, 0, x])/((1 - x)*(1 + y)^2) + 
       (32*H[0, 0, 0, x])/((1 + x)^2*(1 + y)^2) + 
       (256*H[0, 0, 0, x])/((1 + x)*(1 + y)^2) + 
       (436*H[0, 0, 0, x])/(1 + y) - (318*H[0, 0, 0, x])/((1 - x)*(1 + y)) - 
       (88*H[0, 0, 0, x])/(x*(1 + y)) + (84*x*H[0, 0, 0, x])/(1 + y) - 
       (64*H[0, 0, 0, x])/((1 + x)^4*(1 + y)) - 
       (376*H[0, 0, 0, x])/((1 + x)^3*(1 + y)) + 
       (652*H[0, 0, 0, x])/((1 + x)^2*(1 + y)) - 
       (790*H[0, 0, 0, x])/((1 + x)*(1 + y)) - 6*z*H[0, 0, 0, x] - 
       (96*z*H[0, 0, 0, x])/(1 + x)^6 + (288*z*H[0, 0, 0, x])/(1 + x)^5 - 
       (408*z*H[0, 0, 0, x])/(1 + x)^4 + (336*z*H[0, 0, 0, x])/(1 + x)^3 - 
       (168*z*H[0, 0, 0, x])/(1 + x)^2 + (48*z*H[0, 0, 0, x])/(1 + x) - 
       (48*z^2*H[0, 0, 0, x])/(1 + x)^6 + 
       (144*z^2*H[0, 0, 0, x])/(1 + x)^5 - 
       (180*z^2*H[0, 0, 0, x])/(1 + x)^4 + 
       (120*z^2*H[0, 0, 0, x])/(1 + x)^3 - 
       (42*z^2*H[0, 0, 0, x])/(1 + x)^2 + (6*z^2*H[0, 0, 0, x])/(1 + x) - 
       (256*H[0, 0, 0, x])/(1 + z)^2 + 
       (32*H[0, 0, 0, x])/((1 - x)^2*(1 + z)^2) + 
       (256*H[0, 0, 0, x])/((1 - x)*(1 + z)^2) + 
       (32*H[0, 0, 0, x])/((1 + x)^2*(1 + z)^2) + 
       (256*H[0, 0, 0, x])/((1 + x)*(1 + z)^2) + 
       (436*H[0, 0, 0, x])/(1 + z) - (318*H[0, 0, 0, x])/((1 - x)*(1 + z)) - 
       (88*H[0, 0, 0, x])/(x*(1 + z)) + (84*x*H[0, 0, 0, x])/(1 + z) - 
       (64*H[0, 0, 0, x])/((1 + x)^4*(1 + z)) - 
       (376*H[0, 0, 0, x])/((1 + x)^3*(1 + z)) + 
       (652*H[0, 0, 0, x])/((1 + x)^2*(1 + z)) - 
       (790*H[0, 0, 0, x])/((1 + x)*(1 + z)) + 32*H[0, 1, -1, x] - 
       (64*H[0, 1, -1, x])/(1 - x) + (128*H[0, 1, -1, x])/(1 + y)^2 - 
       (128*H[0, 1, -1, x])/((1 - x)*(1 + y)^2) - 
       (128*H[0, 1, -1, x])/((1 + x)*(1 + y)^2) - 
       (224*H[0, 1, -1, x])/(1 + y) + 
       (192*H[0, 1, -1, x])/((1 - x)*(1 + y)) + 
       (48*H[0, 1, -1, x])/(x*(1 + y)) - (48*x*H[0, 1, -1, x])/(1 + y) + 
       (256*H[0, 1, -1, x])/((1 + x)^3*(1 + y)) - 
       (384*H[0, 1, -1, x])/((1 + x)^2*(1 + y)) + 
       (384*H[0, 1, -1, x])/((1 + x)*(1 + y)) + 
       (128*H[0, 1, -1, x])/(1 + z)^2 - 
       (128*H[0, 1, -1, x])/((1 - x)*(1 + z)^2) - 
       (128*H[0, 1, -1, x])/((1 + x)*(1 + z)^2) - 
       (224*H[0, 1, -1, x])/(1 + z) + 
       (192*H[0, 1, -1, x])/((1 - x)*(1 + z)) + 
       (48*H[0, 1, -1, x])/(x*(1 + z)) - (48*x*H[0, 1, -1, x])/(1 + z) + 
       (256*H[0, 1, -1, x])/((1 + x)^3*(1 + z)) - 
       (384*H[0, 1, -1, x])/((1 + x)^2*(1 + z)) + 
       (384*H[0, 1, -1, x])/((1 + x)*(1 + z)) + 48*H[0, 1, 0, x] + 
       (6*H[0, 1, 0, x])/(1 - x)^2 - (6*H[0, 1, 0, x])/(1 - x) - 
       (32*H[0, 1, 0, x])/(1 + x)^6 + (96*H[0, 1, 0, x])/(1 + x)^5 - 
       (88*H[0, 1, 0, x])/(1 + x)^4 + (16*H[0, 1, 0, x])/(1 + x)^3 + 
       (46*H[0, 1, 0, x])/(1 + x)^2 - (70*H[0, 1, 0, x])/(1 + x) + 
       4*y*H[0, 1, 0, x] + (4*y*H[0, 1, 0, x])/(1 - x)^2 - 
       (4*y*H[0, 1, 0, x])/(1 - x) + (4*y*H[0, 1, 0, x])/(1 + x)^2 - 
       (4*y*H[0, 1, 0, x])/(1 + x) - (2*y^2*H[0, 1, 0, x])/(1 - x)^2 + 
       (2*y^2*H[0, 1, 0, x])/(1 - x) + (2*y^2*H[0, 1, 0, x])/(1 + x)^2 - 
       (2*y^2*H[0, 1, 0, x])/(1 + x) + (64*H[0, 1, 0, x])/(1 + y)^2 + 
       (64*H[0, 1, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (64*H[0, 1, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*H[0, 1, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (64*H[0, 1, 0, x])/((1 + x)*(1 + y)^2) - 
       (128*H[0, 1, 0, x])/(1 + y) - 
       (80*H[0, 1, 0, x])/((1 - x)^2*(1 + y)) + 
       (80*H[0, 1, 0, x])/((1 - x)*(1 + y)) - 
       (48*H[0, 1, 0, x])/(x*(1 + y)) - (32*x*H[0, 1, 0, x])/(1 + y) - 
       (192*H[0, 1, 0, x])/((1 + x)^4*(1 + y)) + 
       (384*H[0, 1, 0, x])/((1 + x)^3*(1 + y)) - 
       (464*H[0, 1, 0, x])/((1 + x)^2*(1 + y)) + 
       (240*H[0, 1, 0, x])/((1 + x)*(1 + y)) - 4*z*H[0, 1, 0, x] - 
       (64*z*H[0, 1, 0, x])/(1 + x)^6 + (192*z*H[0, 1, 0, x])/(1 + x)^5 - 
       (272*z*H[0, 1, 0, x])/(1 + x)^4 + (224*z*H[0, 1, 0, x])/(1 + x)^3 - 
       (112*z*H[0, 1, 0, x])/(1 + x)^2 + (32*z*H[0, 1, 0, x])/(1 + x) - 
       (32*z^2*H[0, 1, 0, x])/(1 + x)^6 + (96*z^2*H[0, 1, 0, x])/(1 + x)^5 - 
       (120*z^2*H[0, 1, 0, x])/(1 + x)^4 + 
       (80*z^2*H[0, 1, 0, x])/(1 + x)^3 - (28*z^2*H[0, 1, 0, x])/(1 + x)^2 + 
       (4*z^2*H[0, 1, 0, x])/(1 + x) + (64*H[0, 1, 0, x])/(1 + z)^2 + 
       (64*H[0, 1, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (64*H[0, 1, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*H[0, 1, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (64*H[0, 1, 0, x])/((1 + x)*(1 + z)^2) - 
       (128*H[0, 1, 0, x])/(1 + z) - 
       (80*H[0, 1, 0, x])/((1 - x)^2*(1 + z)) + 
       (80*H[0, 1, 0, x])/((1 - x)*(1 + z)) - 
       (48*H[0, 1, 0, x])/(x*(1 + z)) - (32*x*H[0, 1, 0, x])/(1 + z) - 
       (192*H[0, 1, 0, x])/((1 + x)^4*(1 + z)) + 
       (384*H[0, 1, 0, x])/((1 + x)^3*(1 + z)) - 
       (464*H[0, 1, 0, x])/((1 + x)^2*(1 + z)) + 
       (240*H[0, 1, 0, x])/((1 + x)*(1 + z)) + 32*H[0, 1, 1, x] - 
       (64*H[0, 1, 1, x])/(1 - x) + (128*H[0, 1, 1, x])/(1 + y)^2 - 
       (128*H[0, 1, 1, x])/((1 - x)*(1 + y)^2) - 
       (128*H[0, 1, 1, x])/((1 + x)*(1 + y)^2) - 
       (224*H[0, 1, 1, x])/(1 + y) + (192*H[0, 1, 1, x])/((1 - x)*(1 + y)) + 
       (48*H[0, 1, 1, x])/(x*(1 + y)) - (48*x*H[0, 1, 1, x])/(1 + y) + 
       (256*H[0, 1, 1, x])/((1 + x)^3*(1 + y)) - 
       (384*H[0, 1, 1, x])/((1 + x)^2*(1 + y)) + 
       (384*H[0, 1, 1, x])/((1 + x)*(1 + y)) + 
       (128*H[0, 1, 1, x])/(1 + z)^2 - 
       (128*H[0, 1, 1, x])/((1 - x)*(1 + z)^2) - 
       (128*H[0, 1, 1, x])/((1 + x)*(1 + z)^2) - 
       (224*H[0, 1, 1, x])/(1 + z) + (192*H[0, 1, 1, x])/((1 - x)*(1 + z)) + 
       (48*H[0, 1, 1, x])/(x*(1 + z)) - (48*x*H[0, 1, 1, x])/(1 + z) + 
       (256*H[0, 1, 1, x])/((1 + x)^3*(1 + z)) - 
       (384*H[0, 1, 1, x])/((1 + x)^2*(1 + z)) + 
       (384*H[0, 1, 1, x])/((1 + x)*(1 + z)) - 16*H[1, -1, -1, x] + 
       (32*H[1, -1, -1, x])/(1 - x) - (64*H[1, -1, -1, x])/(1 + y)^2 + 
       (64*H[1, -1, -1, x])/((1 - x)*(1 + y)^2) + 
       (64*H[1, -1, -1, x])/((1 + x)*(1 + y)^2) + 
       (112*H[1, -1, -1, x])/(1 + y) - 
       (96*H[1, -1, -1, x])/((1 - x)*(1 + y)) - 
       (24*H[1, -1, -1, x])/(x*(1 + y)) + (24*x*H[1, -1, -1, x])/(1 + y) - 
       (128*H[1, -1, -1, x])/((1 + x)^3*(1 + y)) + 
       (192*H[1, -1, -1, x])/((1 + x)^2*(1 + y)) - 
       (192*H[1, -1, -1, x])/((1 + x)*(1 + y)) - 
       (64*H[1, -1, -1, x])/(1 + z)^2 + 
       (64*H[1, -1, -1, x])/((1 - x)*(1 + z)^2) + 
       (64*H[1, -1, -1, x])/((1 + x)*(1 + z)^2) + 
       (112*H[1, -1, -1, x])/(1 + z) - 
       (96*H[1, -1, -1, x])/((1 - x)*(1 + z)) - 
       (24*H[1, -1, -1, x])/(x*(1 + z)) + (24*x*H[1, -1, -1, x])/(1 + z) - 
       (128*H[1, -1, -1, x])/((1 + x)^3*(1 + z)) + 
       (192*H[1, -1, -1, x])/((1 + x)^2*(1 + z)) - 
       (192*H[1, -1, -1, x])/((1 + x)*(1 + z)) + 32*H[1, -1, 0, x] - 
       (64*H[1, -1, 0, x])/(1 - x) + (128*H[1, -1, 0, x])/(1 + y)^2 - 
       (128*H[1, -1, 0, x])/((1 - x)*(1 + y)^2) - 
       (128*H[1, -1, 0, x])/((1 + x)*(1 + y)^2) - 
       (224*H[1, -1, 0, x])/(1 + y) + 
       (192*H[1, -1, 0, x])/((1 - x)*(1 + y)) + 
       (48*H[1, -1, 0, x])/(x*(1 + y)) - (48*x*H[1, -1, 0, x])/(1 + y) + 
       (256*H[1, -1, 0, x])/((1 + x)^3*(1 + y)) - 
       (384*H[1, -1, 0, x])/((1 + x)^2*(1 + y)) + 
       (384*H[1, -1, 0, x])/((1 + x)*(1 + y)) + 
       (128*H[1, -1, 0, x])/(1 + z)^2 - 
       (128*H[1, -1, 0, x])/((1 - x)*(1 + z)^2) - 
       (128*H[1, -1, 0, x])/((1 + x)*(1 + z)^2) - 
       (224*H[1, -1, 0, x])/(1 + z) + 
       (192*H[1, -1, 0, x])/((1 - x)*(1 + z)) + 
       (48*H[1, -1, 0, x])/(x*(1 + z)) - (48*x*H[1, -1, 0, x])/(1 + z) + 
       (256*H[1, -1, 0, x])/((1 + x)^3*(1 + z)) - 
       (384*H[1, -1, 0, x])/((1 + x)^2*(1 + z)) + 
       (384*H[1, -1, 0, x])/((1 + x)*(1 + z)) + 16*H[1, -1, 1, x] - 
       (32*H[1, -1, 1, x])/(1 - x) + (64*H[1, -1, 1, x])/(1 + y)^2 - 
       (64*H[1, -1, 1, x])/((1 - x)*(1 + y)^2) - 
       (64*H[1, -1, 1, x])/((1 + x)*(1 + y)^2) - 
       (112*H[1, -1, 1, x])/(1 + y) + 
       (96*H[1, -1, 1, x])/((1 - x)*(1 + y)) + 
       (24*H[1, -1, 1, x])/(x*(1 + y)) - (24*x*H[1, -1, 1, x])/(1 + y) + 
       (128*H[1, -1, 1, x])/((1 + x)^3*(1 + y)) - 
       (192*H[1, -1, 1, x])/((1 + x)^2*(1 + y)) + 
       (192*H[1, -1, 1, x])/((1 + x)*(1 + y)) + 
       (64*H[1, -1, 1, x])/(1 + z)^2 - 
       (64*H[1, -1, 1, x])/((1 - x)*(1 + z)^2) - 
       (64*H[1, -1, 1, x])/((1 + x)*(1 + z)^2) - 
       (112*H[1, -1, 1, x])/(1 + z) + 
       (96*H[1, -1, 1, x])/((1 - x)*(1 + z)) + 
       (24*H[1, -1, 1, x])/(x*(1 + z)) - (24*x*H[1, -1, 1, x])/(1 + z) + 
       (128*H[1, -1, 1, x])/((1 + x)^3*(1 + z)) - 
       (192*H[1, -1, 1, x])/((1 + x)^2*(1 + z)) + 
       (192*H[1, -1, 1, x])/((1 + x)*(1 + z)) + 32*H[1, 0, -1, x] - 
       (64*H[1, 0, -1, x])/(1 - x) + (128*H[1, 0, -1, x])/(1 + y)^2 - 
       (128*H[1, 0, -1, x])/((1 - x)*(1 + y)^2) - 
       (128*H[1, 0, -1, x])/((1 + x)*(1 + y)^2) - 
       (224*H[1, 0, -1, x])/(1 + y) + 
       (192*H[1, 0, -1, x])/((1 - x)*(1 + y)) + 
       (48*H[1, 0, -1, x])/(x*(1 + y)) - (48*x*H[1, 0, -1, x])/(1 + y) + 
       (256*H[1, 0, -1, x])/((1 + x)^3*(1 + y)) - 
       (384*H[1, 0, -1, x])/((1 + x)^2*(1 + y)) + 
       (384*H[1, 0, -1, x])/((1 + x)*(1 + y)) + 
       (128*H[1, 0, -1, x])/(1 + z)^2 - 
       (128*H[1, 0, -1, x])/((1 - x)*(1 + z)^2) - 
       (128*H[1, 0, -1, x])/((1 + x)*(1 + z)^2) - 
       (224*H[1, 0, -1, x])/(1 + z) + 
       (192*H[1, 0, -1, x])/((1 - x)*(1 + z)) + 
       (48*H[1, 0, -1, x])/(x*(1 + z)) - (48*x*H[1, 0, -1, x])/(1 + z) + 
       (256*H[1, 0, -1, x])/((1 + x)^3*(1 + z)) - 
       (384*H[1, 0, -1, x])/((1 + x)^2*(1 + z)) + 
       (384*H[1, 0, -1, x])/((1 + x)*(1 + z)) + 16*H[1, 0, 0, x] - 
       (20*H[1, 0, 0, x])/(1 - x)^2 + (20*H[1, 0, 0, x])/(1 - x) - 
       (64*H[1, 0, 0, x])/(1 + x)^6 + (192*H[1, 0, 0, x])/(1 + x)^5 - 
       (176*H[1, 0, 0, x])/(1 + x)^4 + (32*H[1, 0, 0, x])/(1 + x)^3 + 
       (60*H[1, 0, 0, x])/(1 + x)^2 - (76*H[1, 0, 0, x])/(1 + x) + 
       8*y*H[1, 0, 0, x] + (8*y*H[1, 0, 0, x])/(1 - x)^2 - 
       (8*y*H[1, 0, 0, x])/(1 - x) + (8*y*H[1, 0, 0, x])/(1 + x)^2 - 
       (8*y*H[1, 0, 0, x])/(1 + x) - (4*y^2*H[1, 0, 0, x])/(1 - x)^2 + 
       (4*y^2*H[1, 0, 0, x])/(1 - x) + (4*y^2*H[1, 0, 0, x])/(1 + x)^2 - 
       (4*y^2*H[1, 0, 0, x])/(1 + x) + (64*H[1, 0, 0, x])/(1 + y)^2 + 
       (64*H[1, 0, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (64*H[1, 0, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*H[1, 0, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (64*H[1, 0, 0, x])/((1 + x)*(1 + y)^2) - (80*H[1, 0, 0, x])/(1 + y) - 
       (64*H[1, 0, 0, x])/((1 - x)^2*(1 + y)) + 
       (64*H[1, 0, 0, x])/((1 - x)*(1 + y)) - 
       (24*H[1, 0, 0, x])/(x*(1 + y)) - (8*x*H[1, 0, 0, x])/(1 + y) - 
       (256*H[1, 0, 0, x])/((1 + x)^4*(1 + y)) + 
       (512*H[1, 0, 0, x])/((1 + x)^3*(1 + y)) - 
       (512*H[1, 0, 0, x])/((1 + x)^2*(1 + y)) + 
       (224*H[1, 0, 0, x])/((1 + x)*(1 + y)) - 8*z*H[1, 0, 0, x] - 
       (128*z*H[1, 0, 0, x])/(1 + x)^6 + (384*z*H[1, 0, 0, x])/(1 + x)^5 - 
       (544*z*H[1, 0, 0, x])/(1 + x)^4 + (448*z*H[1, 0, 0, x])/(1 + x)^3 - 
       (224*z*H[1, 0, 0, x])/(1 + x)^2 + (64*z*H[1, 0, 0, x])/(1 + x) - 
       (64*z^2*H[1, 0, 0, x])/(1 + x)^6 + 
       (192*z^2*H[1, 0, 0, x])/(1 + x)^5 - 
       (240*z^2*H[1, 0, 0, x])/(1 + x)^4 + 
       (160*z^2*H[1, 0, 0, x])/(1 + x)^3 - 
       (56*z^2*H[1, 0, 0, x])/(1 + x)^2 + (8*z^2*H[1, 0, 0, x])/(1 + x) + 
       (64*H[1, 0, 0, x])/(1 + z)^2 + 
       (64*H[1, 0, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (64*H[1, 0, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*H[1, 0, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (64*H[1, 0, 0, x])/((1 + x)*(1 + z)^2) - (80*H[1, 0, 0, x])/(1 + z) - 
       (64*H[1, 0, 0, x])/((1 - x)^2*(1 + z)) + 
       (64*H[1, 0, 0, x])/((1 - x)*(1 + z)) - 
       (24*H[1, 0, 0, x])/(x*(1 + z)) - (8*x*H[1, 0, 0, x])/(1 + z) - 
       (256*H[1, 0, 0, x])/((1 + x)^4*(1 + z)) + 
       (512*H[1, 0, 0, x])/((1 + x)^3*(1 + z)) - 
       (512*H[1, 0, 0, x])/((1 + x)^2*(1 + z)) + 
       (224*H[1, 0, 0, x])/((1 + x)*(1 + z)) + 32*H[1, 0, 1, x] - 
       (64*H[1, 0, 1, x])/(1 - x) + (128*H[1, 0, 1, x])/(1 + y)^2 - 
       (128*H[1, 0, 1, x])/((1 - x)*(1 + y)^2) - 
       (128*H[1, 0, 1, x])/((1 + x)*(1 + y)^2) - 
       (224*H[1, 0, 1, x])/(1 + y) + (192*H[1, 0, 1, x])/((1 - x)*(1 + y)) + 
       (48*H[1, 0, 1, x])/(x*(1 + y)) - (48*x*H[1, 0, 1, x])/(1 + y) + 
       (256*H[1, 0, 1, x])/((1 + x)^3*(1 + y)) - 
       (384*H[1, 0, 1, x])/((1 + x)^2*(1 + y)) + 
       (384*H[1, 0, 1, x])/((1 + x)*(1 + y)) + 
       (128*H[1, 0, 1, x])/(1 + z)^2 - 
       (128*H[1, 0, 1, x])/((1 - x)*(1 + z)^2) - 
       (128*H[1, 0, 1, x])/((1 + x)*(1 + z)^2) - 
       (224*H[1, 0, 1, x])/(1 + z) + (192*H[1, 0, 1, x])/((1 - x)*(1 + z)) + 
       (48*H[1, 0, 1, x])/(x*(1 + z)) - (48*x*H[1, 0, 1, x])/(1 + z) + 
       (256*H[1, 0, 1, x])/((1 + x)^3*(1 + z)) - 
       (384*H[1, 0, 1, x])/((1 + x)^2*(1 + z)) + 
       (384*H[1, 0, 1, x])/((1 + x)*(1 + z)) + 16*H[1, 1, -1, x] - 
       (32*H[1, 1, -1, x])/(1 - x) + (64*H[1, 1, -1, x])/(1 + y)^2 - 
       (64*H[1, 1, -1, x])/((1 - x)*(1 + y)^2) - 
       (64*H[1, 1, -1, x])/((1 + x)*(1 + y)^2) - 
       (112*H[1, 1, -1, x])/(1 + y) + 
       (96*H[1, 1, -1, x])/((1 - x)*(1 + y)) + 
       (24*H[1, 1, -1, x])/(x*(1 + y)) - (24*x*H[1, 1, -1, x])/(1 + y) + 
       (128*H[1, 1, -1, x])/((1 + x)^3*(1 + y)) - 
       (192*H[1, 1, -1, x])/((1 + x)^2*(1 + y)) + 
       (192*H[1, 1, -1, x])/((1 + x)*(1 + y)) + 
       (64*H[1, 1, -1, x])/(1 + z)^2 - 
       (64*H[1, 1, -1, x])/((1 - x)*(1 + z)^2) - 
       (64*H[1, 1, -1, x])/((1 + x)*(1 + z)^2) - 
       (112*H[1, 1, -1, x])/(1 + z) + 
       (96*H[1, 1, -1, x])/((1 - x)*(1 + z)) + 
       (24*H[1, 1, -1, x])/(x*(1 + z)) - (24*x*H[1, 1, -1, x])/(1 + z) + 
       (128*H[1, 1, -1, x])/((1 + x)^3*(1 + z)) - 
       (192*H[1, 1, -1, x])/((1 + x)^2*(1 + z)) + 
       (192*H[1, 1, -1, x])/((1 + x)*(1 + z)) + 64*H[1, 1, 0, x] - 
       (64*H[1, 1, 0, x])/(1 - x) - (64*H[1, 1, 0, x])/(1 + x) + 
       (128*H[1, 1, 0, x])/(1 + y)^2 - 
       (128*H[1, 1, 0, x])/((1 - x)*(1 + y)^2) - 
       (128*H[1, 1, 0, x])/((1 + x)*(1 + y)^2) - 
       (192*H[1, 1, 0, x])/(1 + y) + (192*H[1, 1, 0, x])/((1 - x)*(1 + y)) + 
       (32*H[1, 1, 0, x])/(x*(1 + y)) - (32*x*H[1, 1, 0, x])/(1 + y) + 
       (256*H[1, 1, 0, x])/((1 + x)^3*(1 + y)) - 
       (384*H[1, 1, 0, x])/((1 + x)^2*(1 + y)) + 
       (320*H[1, 1, 0, x])/((1 + x)*(1 + y)) + 
       (128*H[1, 1, 0, x])/(1 + z)^2 - 
       (128*H[1, 1, 0, x])/((1 - x)*(1 + z)^2) - 
       (128*H[1, 1, 0, x])/((1 + x)*(1 + z)^2) - 
       (192*H[1, 1, 0, x])/(1 + z) + (192*H[1, 1, 0, x])/((1 - x)*(1 + z)) + 
       (32*H[1, 1, 0, x])/(x*(1 + z)) - (32*x*H[1, 1, 0, x])/(1 + z) + 
       (256*H[1, 1, 0, x])/((1 + x)^3*(1 + z)) - 
       (384*H[1, 1, 0, x])/((1 + x)^2*(1 + z)) + 
       (320*H[1, 1, 0, x])/((1 + x)*(1 + z)) + 48*H[1, 1, 1, x] - 
       (96*H[1, 1, 1, x])/(1 - x) + (192*H[1, 1, 1, x])/(1 + y)^2 - 
       (192*H[1, 1, 1, x])/((1 - x)*(1 + y)^2) - 
       (192*H[1, 1, 1, x])/((1 + x)*(1 + y)^2) - 
       (336*H[1, 1, 1, x])/(1 + y) + (288*H[1, 1, 1, x])/((1 - x)*(1 + y)) + 
       (72*H[1, 1, 1, x])/(x*(1 + y)) - (72*x*H[1, 1, 1, x])/(1 + y) + 
       (384*H[1, 1, 1, x])/((1 + x)^3*(1 + y)) - 
       (576*H[1, 1, 1, x])/((1 + x)^2*(1 + y)) + 
       (576*H[1, 1, 1, x])/((1 + x)*(1 + y)) + 
       (192*H[1, 1, 1, x])/(1 + z)^2 - 
       (192*H[1, 1, 1, x])/((1 - x)*(1 + z)^2) - 
       (192*H[1, 1, 1, x])/((1 + x)*(1 + z)^2) - 
       (336*H[1, 1, 1, x])/(1 + z) + (288*H[1, 1, 1, x])/((1 - x)*(1 + z)) + 
       (72*H[1, 1, 1, x])/(x*(1 + z)) - (72*x*H[1, 1, 1, x])/(1 + z) + 
       (384*H[1, 1, 1, x])/((1 + x)^3*(1 + z)) - 
       (576*H[1, 1, 1, x])/((1 + x)^2*(1 + z)) + 
       (576*H[1, 1, 1, x])/((1 + x)*(1 + z)) - 
       8*H[-1, y]*H[0, x]*Log[x^(-1) - y] + 
       (16*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 - x) - 
       (64*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + y)^2 + 
       (64*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)^2) + 
       (48*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + y) - 
       (48*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)) - 
       (8*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(x*(1 + y)) + 
       (8*x*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + y) - 
       (64*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) - 
       (80*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)) + 
       (64*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + z) - 
       (48*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 - x)*(1 + z)) - 
       (16*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(x*(1 + z)) + 
       (16*x*H[-1, y]*H[0, x]*Log[x^(-1) - y])/(1 + z) - 
       (64*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) - 
       (112*H[-1, y]*H[0, x]*Log[x^(-1) - y])/((1 + x)*(1 + z)) + 
       8*H[-1, 0, x]*Log[x^(-1) - y] - 
       (16*H[-1, 0, x]*Log[x^(-1) - y])/(1 - x) + 
       (64*H[-1, 0, x]*Log[x^(-1) - y])/(1 + y)^2 - 
       (64*H[-1, 0, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)^2) - 
       (64*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)^2) - 
       (48*H[-1, 0, x]*Log[x^(-1) - y])/(1 + y) + 
       (48*H[-1, 0, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)) + 
       (8*H[-1, 0, x]*Log[x^(-1) - y])/(x*(1 + y)) - 
       (8*x*H[-1, 0, x]*Log[x^(-1) - y])/(1 + y) + 
       (64*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) + 
       (80*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)) - 
       (64*H[-1, 0, x]*Log[x^(-1) - y])/(1 + z) + 
       (48*H[-1, 0, x]*Log[x^(-1) - y])/((1 - x)*(1 + z)) + 
       (16*H[-1, 0, x]*Log[x^(-1) - y])/(x*(1 + z)) - 
       (16*x*H[-1, 0, x]*Log[x^(-1) - y])/(1 + z) + 
       (64*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, 0, x]*Log[x^(-1) - y])/((1 + x)*(1 + z)) - 
       8*H[-1, 0, y]*Log[x^(-1) - y] + 
       (16*H[-1, 0, y]*Log[x^(-1) - y])/(1 - x) - 
       (64*H[-1, 0, y]*Log[x^(-1) - y])/(1 + y)^2 + 
       (64*H[-1, 0, y]*Log[x^(-1) - y])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)*(1 + y)^2) + 
       (48*H[-1, 0, y]*Log[x^(-1) - y])/(1 + y) - 
       (48*H[-1, 0, y]*Log[x^(-1) - y])/((1 - x)*(1 + y)) - 
       (8*H[-1, 0, y]*Log[x^(-1) - y])/(x*(1 + y)) + 
       (8*x*H[-1, 0, y]*Log[x^(-1) - y])/(1 + y) - 
       (64*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) - 
       (80*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)*(1 + y)) + 
       (64*H[-1, 0, y]*Log[x^(-1) - y])/(1 + z) - 
       (48*H[-1, 0, y]*Log[x^(-1) - y])/((1 - x)*(1 + z)) - 
       (16*H[-1, 0, y]*Log[x^(-1) - y])/(x*(1 + z)) + 
       (16*x*H[-1, 0, y]*Log[x^(-1) - y])/(1 + z) - 
       (64*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) - 
       (112*H[-1, 0, y]*Log[x^(-1) - y])/((1 + x)*(1 + z)) + 
       8*H[0, -1, x]*Log[x^(-1) - y] - 
       (16*H[0, -1, x]*Log[x^(-1) - y])/(1 - x) + 
       (64*H[0, -1, x]*Log[x^(-1) - y])/(1 + y)^2 - 
       (64*H[0, -1, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)^2) - 
       (64*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)^2) - 
       (48*H[0, -1, x]*Log[x^(-1) - y])/(1 + y) + 
       (48*H[0, -1, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)) + 
       (8*H[0, -1, x]*Log[x^(-1) - y])/(x*(1 + y)) - 
       (8*x*H[0, -1, x]*Log[x^(-1) - y])/(1 + y) + 
       (64*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) + 
       (80*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)) - 
       (64*H[0, -1, x]*Log[x^(-1) - y])/(1 + z) + 
       (48*H[0, -1, x]*Log[x^(-1) - y])/((1 - x)*(1 + z)) + 
       (16*H[0, -1, x]*Log[x^(-1) - y])/(x*(1 + z)) - 
       (16*x*H[0, -1, x]*Log[x^(-1) - y])/(1 + z) + 
       (64*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) + 
       (112*H[0, -1, x]*Log[x^(-1) - y])/((1 + x)*(1 + z)) - 
       8*H[0, -1, y]*Log[x^(-1) - y] + 
       (16*H[0, -1, y]*Log[x^(-1) - y])/(1 - x) - 
       (64*H[0, -1, y]*Log[x^(-1) - y])/(1 + y)^2 + 
       (64*H[0, -1, y]*Log[x^(-1) - y])/((1 - x)*(1 + y)^2) + 
       (64*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)*(1 + y)^2) + 
       (48*H[0, -1, y]*Log[x^(-1) - y])/(1 + y) - 
       (48*H[0, -1, y]*Log[x^(-1) - y])/((1 - x)*(1 + y)) - 
       (8*H[0, -1, y]*Log[x^(-1) - y])/(x*(1 + y)) + 
       (8*x*H[0, -1, y]*Log[x^(-1) - y])/(1 + y) - 
       (64*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) + 
       (96*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) - 
       (80*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)*(1 + y)) + 
       (64*H[0, -1, y]*Log[x^(-1) - y])/(1 + z) - 
       (48*H[0, -1, y]*Log[x^(-1) - y])/((1 - x)*(1 + z)) - 
       (16*H[0, -1, y]*Log[x^(-1) - y])/(x*(1 + z)) + 
       (16*x*H[0, -1, y]*Log[x^(-1) - y])/(1 + z) - 
       (64*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) + 
       (96*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) - 
       (112*H[0, -1, y]*Log[x^(-1) - y])/((1 + x)*(1 + z)) - 
       16*H[0, 0, x]*Log[x^(-1) - y] + 
       (32*H[0, 0, x]*Log[x^(-1) - y])/(1 - x) - 
       (128*H[0, 0, x]*Log[x^(-1) - y])/(1 + y)^2 + 
       (128*H[0, 0, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)^2) + 
       (128*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)^2) + 
       (96*H[0, 0, x]*Log[x^(-1) - y])/(1 + y) - 
       (96*H[0, 0, x]*Log[x^(-1) - y])/((1 - x)*(1 + y)) - 
       (16*H[0, 0, x]*Log[x^(-1) - y])/(x*(1 + y)) + 
       (16*x*H[0, 0, x]*Log[x^(-1) - y])/(1 + y) - 
       (128*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + y)) + 
       (192*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + y)) - 
       (160*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)*(1 + y)) + 
       (128*H[0, 0, x]*Log[x^(-1) - y])/(1 + z) - 
       (96*H[0, 0, x]*Log[x^(-1) - y])/((1 - x)*(1 + z)) - 
       (32*H[0, 0, x]*Log[x^(-1) - y])/(x*(1 + z)) + 
       (32*x*H[0, 0, x]*Log[x^(-1) - y])/(1 + z) - 
       (128*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)^3*(1 + z)) + 
       (192*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)^2*(1 + z)) - 
       (224*H[0, 0, x]*Log[x^(-1) - y])/((1 + x)*(1 + z)) + 
       4*H[-1, y]*Log[x^(-1) - y]^2 - 
       (8*H[-1, y]*Log[x^(-1) - y]^2)/(1 - x) + 
       (32*H[-1, y]*Log[x^(-1) - y]^2)/(1 + y)^2 - 
       (32*H[-1, y]*Log[x^(-1) - y]^2)/((1 - x)*(1 + y)^2) - 
       (32*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)*(1 + y)^2) - 
       (24*H[-1, y]*Log[x^(-1) - y]^2)/(1 + y) + 
       (24*H[-1, y]*Log[x^(-1) - y]^2)/((1 - x)*(1 + y)) + 
       (4*H[-1, y]*Log[x^(-1) - y]^2)/(x*(1 + y)) - 
       (4*x*H[-1, y]*Log[x^(-1) - y]^2)/(1 + y) + 
       (32*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)^3*(1 + y)) - 
       (48*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)^2*(1 + y)) + 
       (40*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)*(1 + y)) - 
       (32*H[-1, y]*Log[x^(-1) - y]^2)/(1 + z) + 
       (24*H[-1, y]*Log[x^(-1) - y]^2)/((1 - x)*(1 + z)) + 
       (8*H[-1, y]*Log[x^(-1) - y]^2)/(x*(1 + z)) - 
       (8*x*H[-1, y]*Log[x^(-1) - y]^2)/(1 + z) + 
       (32*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)^3*(1 + z)) - 
       (48*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)^2*(1 + z)) + 
       (56*H[-1, y]*Log[x^(-1) - y]^2)/((1 + x)*(1 + z)) + 
       8*H[-1, -1, y]*Log[-x + y] - (16*H[-1, -1, y]*Log[-x + y])/(1 - x) + 
       (64*H[-1, -1, y]*Log[-x + y])/(1 + y)^2 - 
       (64*H[-1, -1, y]*Log[-x + y])/((1 - x)*(1 + y)^2) - 
       (64*H[-1, -1, y]*Log[-x + y])/((1 + x)*(1 + y)^2) - 
       (48*H[-1, -1, y]*Log[-x + y])/(1 + y) + 
       (48*H[-1, -1, y]*Log[-x + y])/((1 - x)*(1 + y)) + 
       (8*H[-1, -1, y]*Log[-x + y])/(x*(1 + y)) - 
       (8*x*H[-1, -1, y]*Log[-x + y])/(1 + y) + 
       (64*H[-1, -1, y]*Log[-x + y])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, -1, y]*Log[-x + y])/((1 + x)^2*(1 + y)) + 
       (80*H[-1, -1, y]*Log[-x + y])/((1 + x)*(1 + y)) - 
       (64*H[-1, -1, y]*Log[-x + y])/(1 + z) + 
       (48*H[-1, -1, y]*Log[-x + y])/((1 - x)*(1 + z)) + 
       (16*H[-1, -1, y]*Log[-x + y])/(x*(1 + z)) - 
       (16*x*H[-1, -1, y]*Log[-x + y])/(1 + z) + 
       (64*H[-1, -1, y]*Log[-x + y])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, -1, y]*Log[-x + y])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, -1, y]*Log[-x + y])/((1 + x)*(1 + z)) + 
       8*H[-1, 0, x]*Log[-x + y] - (16*H[-1, 0, x]*Log[-x + y])/(1 - x) + 
       (64*H[-1, 0, x]*Log[-x + y])/(1 + y)^2 - 
       (64*H[-1, 0, x]*Log[-x + y])/((1 - x)*(1 + y)^2) - 
       (64*H[-1, 0, x]*Log[-x + y])/((1 + x)*(1 + y)^2) - 
       (48*H[-1, 0, x]*Log[-x + y])/(1 + y) + 
       (48*H[-1, 0, x]*Log[-x + y])/((1 - x)*(1 + y)) + 
       (8*H[-1, 0, x]*Log[-x + y])/(x*(1 + y)) - 
       (8*x*H[-1, 0, x]*Log[-x + y])/(1 + y) + 
       (64*H[-1, 0, x]*Log[-x + y])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, x]*Log[-x + y])/((1 + x)^2*(1 + y)) + 
       (80*H[-1, 0, x]*Log[-x + y])/((1 + x)*(1 + y)) - 
       (64*H[-1, 0, x]*Log[-x + y])/(1 + z) + 
       (48*H[-1, 0, x]*Log[-x + y])/((1 - x)*(1 + z)) + 
       (16*H[-1, 0, x]*Log[-x + y])/(x*(1 + z)) - 
       (16*x*H[-1, 0, x]*Log[-x + y])/(1 + z) + 
       (64*H[-1, 0, x]*Log[-x + y])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, x]*Log[-x + y])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, 0, x]*Log[-x + y])/((1 + x)*(1 + z)) + 
       8*H[-1, 0, y]*Log[-x + y] - (16*H[-1, 0, y]*Log[-x + y])/(1 - x) + 
       (64*H[-1, 0, y]*Log[-x + y])/(1 + y)^2 - 
       (64*H[-1, 0, y]*Log[-x + y])/((1 - x)*(1 + y)^2) - 
       (64*H[-1, 0, y]*Log[-x + y])/((1 + x)*(1 + y)^2) - 
       (48*H[-1, 0, y]*Log[-x + y])/(1 + y) + 
       (48*H[-1, 0, y]*Log[-x + y])/((1 - x)*(1 + y)) + 
       (8*H[-1, 0, y]*Log[-x + y])/(x*(1 + y)) - 
       (8*x*H[-1, 0, y]*Log[-x + y])/(1 + y) + 
       (64*H[-1, 0, y]*Log[-x + y])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, y]*Log[-x + y])/((1 + x)^2*(1 + y)) + 
       (80*H[-1, 0, y]*Log[-x + y])/((1 + x)*(1 + y)) - 
       (64*H[-1, 0, y]*Log[-x + y])/(1 + z) + 
       (48*H[-1, 0, y]*Log[-x + y])/((1 - x)*(1 + z)) + 
       (16*H[-1, 0, y]*Log[-x + y])/(x*(1 + z)) - 
       (16*x*H[-1, 0, y]*Log[-x + y])/(1 + z) + 
       (64*H[-1, 0, y]*Log[-x + y])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, y]*Log[-x + y])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, 0, y]*Log[-x + y])/((1 + x)*(1 + z)) + 
       8*H[0, -1, x]*Log[-x + y] - (16*H[0, -1, x]*Log[-x + y])/(1 - x) + 
       (64*H[0, -1, x]*Log[-x + y])/(1 + y)^2 - 
       (64*H[0, -1, x]*Log[-x + y])/((1 - x)*(1 + y)^2) - 
       (64*H[0, -1, x]*Log[-x + y])/((1 + x)*(1 + y)^2) - 
       (48*H[0, -1, x]*Log[-x + y])/(1 + y) + 
       (48*H[0, -1, x]*Log[-x + y])/((1 - x)*(1 + y)) + 
       (8*H[0, -1, x]*Log[-x + y])/(x*(1 + y)) - 
       (8*x*H[0, -1, x]*Log[-x + y])/(1 + y) + 
       (64*H[0, -1, x]*Log[-x + y])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, x]*Log[-x + y])/((1 + x)^2*(1 + y)) + 
       (80*H[0, -1, x]*Log[-x + y])/((1 + x)*(1 + y)) - 
       (64*H[0, -1, x]*Log[-x + y])/(1 + z) + 
       (48*H[0, -1, x]*Log[-x + y])/((1 - x)*(1 + z)) + 
       (16*H[0, -1, x]*Log[-x + y])/(x*(1 + z)) - 
       (16*x*H[0, -1, x]*Log[-x + y])/(1 + z) + 
       (64*H[0, -1, x]*Log[-x + y])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, x]*Log[-x + y])/((1 + x)^2*(1 + z)) + 
       (112*H[0, -1, x]*Log[-x + y])/((1 + x)*(1 + z)) + 
       8*H[0, -1, y]*Log[-x + y] - (16*H[0, -1, y]*Log[-x + y])/(1 - x) + 
       (64*H[0, -1, y]*Log[-x + y])/(1 + y)^2 - 
       (64*H[0, -1, y]*Log[-x + y])/((1 - x)*(1 + y)^2) - 
       (64*H[0, -1, y]*Log[-x + y])/((1 + x)*(1 + y)^2) - 
       (48*H[0, -1, y]*Log[-x + y])/(1 + y) + 
       (48*H[0, -1, y]*Log[-x + y])/((1 - x)*(1 + y)) + 
       (8*H[0, -1, y]*Log[-x + y])/(x*(1 + y)) - 
       (8*x*H[0, -1, y]*Log[-x + y])/(1 + y) + 
       (64*H[0, -1, y]*Log[-x + y])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, y]*Log[-x + y])/((1 + x)^2*(1 + y)) + 
       (80*H[0, -1, y]*Log[-x + y])/((1 + x)*(1 + y)) - 
       (64*H[0, -1, y]*Log[-x + y])/(1 + z) + 
       (48*H[0, -1, y]*Log[-x + y])/((1 - x)*(1 + z)) + 
       (16*H[0, -1, y]*Log[-x + y])/(x*(1 + z)) - 
       (16*x*H[0, -1, y]*Log[-x + y])/(1 + z) + 
       (64*H[0, -1, y]*Log[-x + y])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, y]*Log[-x + y])/((1 + x)^2*(1 + z)) + 
       (112*H[0, -1, y]*Log[-x + y])/((1 + x)*(1 + z)) - 
       4*H[-1, y]*Log[-x + y]^2 + (8*H[-1, y]*Log[-x + y]^2)/(1 - x) - 
       (32*H[-1, y]*Log[-x + y]^2)/(1 + y)^2 + 
       (32*H[-1, y]*Log[-x + y]^2)/((1 - x)*(1 + y)^2) + 
       (32*H[-1, y]*Log[-x + y]^2)/((1 + x)*(1 + y)^2) + 
       (24*H[-1, y]*Log[-x + y]^2)/(1 + y) - 
       (24*H[-1, y]*Log[-x + y]^2)/((1 - x)*(1 + y)) - 
       (4*H[-1, y]*Log[-x + y]^2)/(x*(1 + y)) + 
       (4*x*H[-1, y]*Log[-x + y]^2)/(1 + y) - 
       (32*H[-1, y]*Log[-x + y]^2)/((1 + x)^3*(1 + y)) + 
       (48*H[-1, y]*Log[-x + y]^2)/((1 + x)^2*(1 + y)) - 
       (40*H[-1, y]*Log[-x + y]^2)/((1 + x)*(1 + y)) + 
       (32*H[-1, y]*Log[-x + y]^2)/(1 + z) - 
       (24*H[-1, y]*Log[-x + y]^2)/((1 - x)*(1 + z)) - 
       (8*H[-1, y]*Log[-x + y]^2)/(x*(1 + z)) + 
       (8*x*H[-1, y]*Log[-x + y]^2)/(1 + z) - 
       (32*H[-1, y]*Log[-x + y]^2)/((1 + x)^3*(1 + z)) + 
       (48*H[-1, y]*Log[-x + y]^2)/((1 + x)^2*(1 + z)) - 
       (56*H[-1, y]*Log[-x + y]^2)/((1 + x)*(1 + z)) - 
       4*H[0, x]*Log[-x + y]^2 + (8*H[0, x]*Log[-x + y]^2)/(1 - x) - 
       (32*H[0, x]*Log[-x + y]^2)/(1 + y)^2 + 
       (32*H[0, x]*Log[-x + y]^2)/((1 - x)*(1 + y)^2) + 
       (32*H[0, x]*Log[-x + y]^2)/((1 + x)*(1 + y)^2) + 
       (24*H[0, x]*Log[-x + y]^2)/(1 + y) - 
       (24*H[0, x]*Log[-x + y]^2)/((1 - x)*(1 + y)) - 
       (4*H[0, x]*Log[-x + y]^2)/(x*(1 + y)) + 
       (4*x*H[0, x]*Log[-x + y]^2)/(1 + y) - 
       (32*H[0, x]*Log[-x + y]^2)/((1 + x)^3*(1 + y)) + 
       (48*H[0, x]*Log[-x + y]^2)/((1 + x)^2*(1 + y)) - 
       (40*H[0, x]*Log[-x + y]^2)/((1 + x)*(1 + y)) + 
       (32*H[0, x]*Log[-x + y]^2)/(1 + z) - 
       (24*H[0, x]*Log[-x + y]^2)/((1 - x)*(1 + z)) - 
       (8*H[0, x]*Log[-x + y]^2)/(x*(1 + z)) + 
       (8*x*H[0, x]*Log[-x + y]^2)/(1 + z) - 
       (32*H[0, x]*Log[-x + y]^2)/((1 + x)^3*(1 + z)) + 
       (48*H[0, x]*Log[-x + y]^2)/((1 + x)^2*(1 + z)) - 
       (56*H[0, x]*Log[-x + y]^2)/((1 + x)*(1 + z)) - 
       8*H[-1, z]*H[0, x]*Log[x^(-1) - z] + 
       (16*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 - x) + 
       (64*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + y) - 
       (48*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 - x)*(1 + y)) - 
       (16*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(x*(1 + y)) + 
       (16*x*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + y) - 
       (64*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) - 
       (112*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)*(1 + y)) - 
       (64*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + z)^2 + 
       (64*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)^2) + 
       (48*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + z) - 
       (48*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)) - 
       (8*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(x*(1 + z)) + 
       (8*x*H[-1, z]*H[0, x]*Log[x^(-1) - z])/(1 + z) - 
       (64*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) - 
       (80*H[-1, z]*H[0, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)) + 
       8*H[-1, 0, x]*Log[x^(-1) - z] - 
       (16*H[-1, 0, x]*Log[x^(-1) - z])/(1 - x) - 
       (64*H[-1, 0, x]*Log[x^(-1) - z])/(1 + y) + 
       (48*H[-1, 0, x]*Log[x^(-1) - z])/((1 - x)*(1 + y)) + 
       (16*H[-1, 0, x]*Log[x^(-1) - z])/(x*(1 + y)) - 
       (16*x*H[-1, 0, x]*Log[x^(-1) - z])/(1 + y) + 
       (64*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)*(1 + y)) + 
       (64*H[-1, 0, x]*Log[x^(-1) - z])/(1 + z)^2 - 
       (64*H[-1, 0, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)^2) - 
       (64*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)^2) - 
       (48*H[-1, 0, x]*Log[x^(-1) - z])/(1 + z) + 
       (48*H[-1, 0, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)) + 
       (8*H[-1, 0, x]*Log[x^(-1) - z])/(x*(1 + z)) - 
       (8*x*H[-1, 0, x]*Log[x^(-1) - z])/(1 + z) + 
       (64*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) + 
       (80*H[-1, 0, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)) - 
       8*H[-1, 0, z]*Log[x^(-1) - z] + 
       (16*H[-1, 0, z]*Log[x^(-1) - z])/(1 - x) + 
       (64*H[-1, 0, z]*Log[x^(-1) - z])/(1 + y) - 
       (48*H[-1, 0, z]*Log[x^(-1) - z])/((1 - x)*(1 + y)) - 
       (16*H[-1, 0, z]*Log[x^(-1) - z])/(x*(1 + y)) + 
       (16*x*H[-1, 0, z]*Log[x^(-1) - z])/(1 + y) - 
       (64*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) - 
       (112*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)*(1 + y)) - 
       (64*H[-1, 0, z]*Log[x^(-1) - z])/(1 + z)^2 + 
       (64*H[-1, 0, z]*Log[x^(-1) - z])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)*(1 + z)^2) + 
       (48*H[-1, 0, z]*Log[x^(-1) - z])/(1 + z) - 
       (48*H[-1, 0, z]*Log[x^(-1) - z])/((1 - x)*(1 + z)) - 
       (8*H[-1, 0, z]*Log[x^(-1) - z])/(x*(1 + z)) + 
       (8*x*H[-1, 0, z]*Log[x^(-1) - z])/(1 + z) - 
       (64*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) - 
       (80*H[-1, 0, z]*Log[x^(-1) - z])/((1 + x)*(1 + z)) + 
       8*H[0, -1, x]*Log[x^(-1) - z] - 
       (16*H[0, -1, x]*Log[x^(-1) - z])/(1 - x) - 
       (64*H[0, -1, x]*Log[x^(-1) - z])/(1 + y) + 
       (48*H[0, -1, x]*Log[x^(-1) - z])/((1 - x)*(1 + y)) + 
       (16*H[0, -1, x]*Log[x^(-1) - z])/(x*(1 + y)) - 
       (16*x*H[0, -1, x]*Log[x^(-1) - z])/(1 + y) + 
       (64*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) + 
       (112*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)*(1 + y)) + 
       (64*H[0, -1, x]*Log[x^(-1) - z])/(1 + z)^2 - 
       (64*H[0, -1, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)^2) - 
       (64*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)^2) - 
       (48*H[0, -1, x]*Log[x^(-1) - z])/(1 + z) + 
       (48*H[0, -1, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)) + 
       (8*H[0, -1, x]*Log[x^(-1) - z])/(x*(1 + z)) - 
       (8*x*H[0, -1, x]*Log[x^(-1) - z])/(1 + z) + 
       (64*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) + 
       (80*H[0, -1, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)) - 
       8*H[0, -1, z]*Log[x^(-1) - z] + 
       (16*H[0, -1, z]*Log[x^(-1) - z])/(1 - x) + 
       (64*H[0, -1, z]*Log[x^(-1) - z])/(1 + y) - 
       (48*H[0, -1, z]*Log[x^(-1) - z])/((1 - x)*(1 + y)) - 
       (16*H[0, -1, z]*Log[x^(-1) - z])/(x*(1 + y)) + 
       (16*x*H[0, -1, z]*Log[x^(-1) - z])/(1 + y) - 
       (64*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) + 
       (96*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) - 
       (112*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)*(1 + y)) - 
       (64*H[0, -1, z]*Log[x^(-1) - z])/(1 + z)^2 + 
       (64*H[0, -1, z]*Log[x^(-1) - z])/((1 - x)*(1 + z)^2) + 
       (64*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)*(1 + z)^2) + 
       (48*H[0, -1, z]*Log[x^(-1) - z])/(1 + z) - 
       (48*H[0, -1, z]*Log[x^(-1) - z])/((1 - x)*(1 + z)) - 
       (8*H[0, -1, z]*Log[x^(-1) - z])/(x*(1 + z)) + 
       (8*x*H[0, -1, z]*Log[x^(-1) - z])/(1 + z) - 
       (64*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) + 
       (96*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) - 
       (80*H[0, -1, z]*Log[x^(-1) - z])/((1 + x)*(1 + z)) - 
       16*H[0, 0, x]*Log[x^(-1) - z] + 
       (32*H[0, 0, x]*Log[x^(-1) - z])/(1 - x) + 
       (128*H[0, 0, x]*Log[x^(-1) - z])/(1 + y) - 
       (96*H[0, 0, x]*Log[x^(-1) - z])/((1 - x)*(1 + y)) - 
       (32*H[0, 0, x]*Log[x^(-1) - z])/(x*(1 + y)) + 
       (32*x*H[0, 0, x]*Log[x^(-1) - z])/(1 + y) - 
       (128*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + y)) + 
       (192*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + y)) - 
       (224*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)*(1 + y)) - 
       (128*H[0, 0, x]*Log[x^(-1) - z])/(1 + z)^2 + 
       (128*H[0, 0, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)^2) + 
       (128*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)^2) + 
       (96*H[0, 0, x]*Log[x^(-1) - z])/(1 + z) - 
       (96*H[0, 0, x]*Log[x^(-1) - z])/((1 - x)*(1 + z)) - 
       (16*H[0, 0, x]*Log[x^(-1) - z])/(x*(1 + z)) + 
       (16*x*H[0, 0, x]*Log[x^(-1) - z])/(1 + z) - 
       (128*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)^3*(1 + z)) + 
       (192*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)^2*(1 + z)) - 
       (160*H[0, 0, x]*Log[x^(-1) - z])/((1 + x)*(1 + z)) + 
       4*H[-1, z]*Log[x^(-1) - z]^2 - 
       (8*H[-1, z]*Log[x^(-1) - z]^2)/(1 - x) - 
       (32*H[-1, z]*Log[x^(-1) - z]^2)/(1 + y) + 
       (24*H[-1, z]*Log[x^(-1) - z]^2)/((1 - x)*(1 + y)) + 
       (8*H[-1, z]*Log[x^(-1) - z]^2)/(x*(1 + y)) - 
       (8*x*H[-1, z]*Log[x^(-1) - z]^2)/(1 + y) + 
       (32*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)^3*(1 + y)) - 
       (48*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)^2*(1 + y)) + 
       (56*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)*(1 + y)) + 
       (32*H[-1, z]*Log[x^(-1) - z]^2)/(1 + z)^2 - 
       (32*H[-1, z]*Log[x^(-1) - z]^2)/((1 - x)*(1 + z)^2) - 
       (32*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)*(1 + z)^2) - 
       (24*H[-1, z]*Log[x^(-1) - z]^2)/(1 + z) + 
       (24*H[-1, z]*Log[x^(-1) - z]^2)/((1 - x)*(1 + z)) + 
       (4*H[-1, z]*Log[x^(-1) - z]^2)/(x*(1 + z)) - 
       (4*x*H[-1, z]*Log[x^(-1) - z]^2)/(1 + z) + 
       (32*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)^3*(1 + z)) - 
       (48*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)^2*(1 + z)) + 
       (40*H[-1, z]*Log[x^(-1) - z]^2)/((1 + x)*(1 + z)) + 
       8*H[-1, -1, z]*Log[-x + z] - (16*H[-1, -1, z]*Log[-x + z])/(1 - x) - 
       (64*H[-1, -1, z]*Log[-x + z])/(1 + y) + 
       (48*H[-1, -1, z]*Log[-x + z])/((1 - x)*(1 + y)) + 
       (16*H[-1, -1, z]*Log[-x + z])/(x*(1 + y)) - 
       (16*x*H[-1, -1, z]*Log[-x + z])/(1 + y) + 
       (64*H[-1, -1, z]*Log[-x + z])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, -1, z]*Log[-x + z])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, -1, z]*Log[-x + z])/((1 + x)*(1 + y)) + 
       (64*H[-1, -1, z]*Log[-x + z])/(1 + z)^2 - 
       (64*H[-1, -1, z]*Log[-x + z])/((1 - x)*(1 + z)^2) - 
       (64*H[-1, -1, z]*Log[-x + z])/((1 + x)*(1 + z)^2) - 
       (48*H[-1, -1, z]*Log[-x + z])/(1 + z) + 
       (48*H[-1, -1, z]*Log[-x + z])/((1 - x)*(1 + z)) + 
       (8*H[-1, -1, z]*Log[-x + z])/(x*(1 + z)) - 
       (8*x*H[-1, -1, z]*Log[-x + z])/(1 + z) + 
       (64*H[-1, -1, z]*Log[-x + z])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, -1, z]*Log[-x + z])/((1 + x)^2*(1 + z)) + 
       (80*H[-1, -1, z]*Log[-x + z])/((1 + x)*(1 + z)) + 
       8*H[-1, 0, x]*Log[-x + z] - (16*H[-1, 0, x]*Log[-x + z])/(1 - x) - 
       (64*H[-1, 0, x]*Log[-x + z])/(1 + y) + 
       (48*H[-1, 0, x]*Log[-x + z])/((1 - x)*(1 + y)) + 
       (16*H[-1, 0, x]*Log[-x + z])/(x*(1 + y)) - 
       (16*x*H[-1, 0, x]*Log[-x + z])/(1 + y) + 
       (64*H[-1, 0, x]*Log[-x + z])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, x]*Log[-x + z])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, 0, x]*Log[-x + z])/((1 + x)*(1 + y)) + 
       (64*H[-1, 0, x]*Log[-x + z])/(1 + z)^2 - 
       (64*H[-1, 0, x]*Log[-x + z])/((1 - x)*(1 + z)^2) - 
       (64*H[-1, 0, x]*Log[-x + z])/((1 + x)*(1 + z)^2) - 
       (48*H[-1, 0, x]*Log[-x + z])/(1 + z) + 
       (48*H[-1, 0, x]*Log[-x + z])/((1 - x)*(1 + z)) + 
       (8*H[-1, 0, x]*Log[-x + z])/(x*(1 + z)) - 
       (8*x*H[-1, 0, x]*Log[-x + z])/(1 + z) + 
       (64*H[-1, 0, x]*Log[-x + z])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, x]*Log[-x + z])/((1 + x)^2*(1 + z)) + 
       (80*H[-1, 0, x]*Log[-x + z])/((1 + x)*(1 + z)) + 
       8*H[-1, 0, z]*Log[-x + z] - (16*H[-1, 0, z]*Log[-x + z])/(1 - x) - 
       (64*H[-1, 0, z]*Log[-x + z])/(1 + y) + 
       (48*H[-1, 0, z]*Log[-x + z])/((1 - x)*(1 + y)) + 
       (16*H[-1, 0, z]*Log[-x + z])/(x*(1 + y)) - 
       (16*x*H[-1, 0, z]*Log[-x + z])/(1 + y) + 
       (64*H[-1, 0, z]*Log[-x + z])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, 0, z]*Log[-x + z])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, 0, z]*Log[-x + z])/((1 + x)*(1 + y)) + 
       (64*H[-1, 0, z]*Log[-x + z])/(1 + z)^2 - 
       (64*H[-1, 0, z]*Log[-x + z])/((1 - x)*(1 + z)^2) - 
       (64*H[-1, 0, z]*Log[-x + z])/((1 + x)*(1 + z)^2) - 
       (48*H[-1, 0, z]*Log[-x + z])/(1 + z) + 
       (48*H[-1, 0, z]*Log[-x + z])/((1 - x)*(1 + z)) + 
       (8*H[-1, 0, z]*Log[-x + z])/(x*(1 + z)) - 
       (8*x*H[-1, 0, z]*Log[-x + z])/(1 + z) + 
       (64*H[-1, 0, z]*Log[-x + z])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, 0, z]*Log[-x + z])/((1 + x)^2*(1 + z)) + 
       (80*H[-1, 0, z]*Log[-x + z])/((1 + x)*(1 + z)) + 
       8*H[0, -1, x]*Log[-x + z] - (16*H[0, -1, x]*Log[-x + z])/(1 - x) - 
       (64*H[0, -1, x]*Log[-x + z])/(1 + y) + 
       (48*H[0, -1, x]*Log[-x + z])/((1 - x)*(1 + y)) + 
       (16*H[0, -1, x]*Log[-x + z])/(x*(1 + y)) - 
       (16*x*H[0, -1, x]*Log[-x + z])/(1 + y) + 
       (64*H[0, -1, x]*Log[-x + z])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, x]*Log[-x + z])/((1 + x)^2*(1 + y)) + 
       (112*H[0, -1, x]*Log[-x + z])/((1 + x)*(1 + y)) + 
       (64*H[0, -1, x]*Log[-x + z])/(1 + z)^2 - 
       (64*H[0, -1, x]*Log[-x + z])/((1 - x)*(1 + z)^2) - 
       (64*H[0, -1, x]*Log[-x + z])/((1 + x)*(1 + z)^2) - 
       (48*H[0, -1, x]*Log[-x + z])/(1 + z) + 
       (48*H[0, -1, x]*Log[-x + z])/((1 - x)*(1 + z)) + 
       (8*H[0, -1, x]*Log[-x + z])/(x*(1 + z)) - 
       (8*x*H[0, -1, x]*Log[-x + z])/(1 + z) + 
       (64*H[0, -1, x]*Log[-x + z])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, x]*Log[-x + z])/((1 + x)^2*(1 + z)) + 
       (80*H[0, -1, x]*Log[-x + z])/((1 + x)*(1 + z)) + 
       8*H[0, -1, z]*Log[-x + z] - (16*H[0, -1, z]*Log[-x + z])/(1 - x) - 
       (64*H[0, -1, z]*Log[-x + z])/(1 + y) + 
       (48*H[0, -1, z]*Log[-x + z])/((1 - x)*(1 + y)) + 
       (16*H[0, -1, z]*Log[-x + z])/(x*(1 + y)) - 
       (16*x*H[0, -1, z]*Log[-x + z])/(1 + y) + 
       (64*H[0, -1, z]*Log[-x + z])/((1 + x)^3*(1 + y)) - 
       (96*H[0, -1, z]*Log[-x + z])/((1 + x)^2*(1 + y)) + 
       (112*H[0, -1, z]*Log[-x + z])/((1 + x)*(1 + y)) + 
       (64*H[0, -1, z]*Log[-x + z])/(1 + z)^2 - 
       (64*H[0, -1, z]*Log[-x + z])/((1 - x)*(1 + z)^2) - 
       (64*H[0, -1, z]*Log[-x + z])/((1 + x)*(1 + z)^2) - 
       (48*H[0, -1, z]*Log[-x + z])/(1 + z) + 
       (48*H[0, -1, z]*Log[-x + z])/((1 - x)*(1 + z)) + 
       (8*H[0, -1, z]*Log[-x + z])/(x*(1 + z)) - 
       (8*x*H[0, -1, z]*Log[-x + z])/(1 + z) + 
       (64*H[0, -1, z]*Log[-x + z])/((1 + x)^3*(1 + z)) - 
       (96*H[0, -1, z]*Log[-x + z])/((1 + x)^2*(1 + z)) + 
       (80*H[0, -1, z]*Log[-x + z])/((1 + x)*(1 + z)) - 
       4*H[-1, z]*Log[-x + z]^2 + (8*H[-1, z]*Log[-x + z]^2)/(1 - x) + 
       (32*H[-1, z]*Log[-x + z]^2)/(1 + y) - 
       (24*H[-1, z]*Log[-x + z]^2)/((1 - x)*(1 + y)) - 
       (8*H[-1, z]*Log[-x + z]^2)/(x*(1 + y)) + 
       (8*x*H[-1, z]*Log[-x + z]^2)/(1 + y) - 
       (32*H[-1, z]*Log[-x + z]^2)/((1 + x)^3*(1 + y)) + 
       (48*H[-1, z]*Log[-x + z]^2)/((1 + x)^2*(1 + y)) - 
       (56*H[-1, z]*Log[-x + z]^2)/((1 + x)*(1 + y)) - 
       (32*H[-1, z]*Log[-x + z]^2)/(1 + z)^2 + 
       (32*H[-1, z]*Log[-x + z]^2)/((1 - x)*(1 + z)^2) + 
       (32*H[-1, z]*Log[-x + z]^2)/((1 + x)*(1 + z)^2) + 
       (24*H[-1, z]*Log[-x + z]^2)/(1 + z) - 
       (24*H[-1, z]*Log[-x + z]^2)/((1 - x)*(1 + z)) - 
       (4*H[-1, z]*Log[-x + z]^2)/(x*(1 + z)) + 
       (4*x*H[-1, z]*Log[-x + z]^2)/(1 + z) - 
       (32*H[-1, z]*Log[-x + z]^2)/((1 + x)^3*(1 + z)) + 
       (48*H[-1, z]*Log[-x + z]^2)/((1 + x)^2*(1 + z)) - 
       (40*H[-1, z]*Log[-x + z]^2)/((1 + x)*(1 + z)) - 
       4*H[0, x]*Log[-x + z]^2 + (8*H[0, x]*Log[-x + z]^2)/(1 - x) + 
       (32*H[0, x]*Log[-x + z]^2)/(1 + y) - 
       (24*H[0, x]*Log[-x + z]^2)/((1 - x)*(1 + y)) - 
       (8*H[0, x]*Log[-x + z]^2)/(x*(1 + y)) + 
       (8*x*H[0, x]*Log[-x + z]^2)/(1 + y) - 
       (32*H[0, x]*Log[-x + z]^2)/((1 + x)^3*(1 + y)) + 
       (48*H[0, x]*Log[-x + z]^2)/((1 + x)^2*(1 + y)) - 
       (56*H[0, x]*Log[-x + z]^2)/((1 + x)*(1 + y)) - 
       (32*H[0, x]*Log[-x + z]^2)/(1 + z)^2 + 
       (32*H[0, x]*Log[-x + z]^2)/((1 - x)*(1 + z)^2) + 
       (32*H[0, x]*Log[-x + z]^2)/((1 + x)*(1 + z)^2) + 
       (24*H[0, x]*Log[-x + z]^2)/(1 + z) - 
       (24*H[0, x]*Log[-x + z]^2)/((1 - x)*(1 + z)) - 
       (4*H[0, x]*Log[-x + z]^2)/(x*(1 + z)) + 
       (4*x*H[0, x]*Log[-x + z]^2)/(1 + z) - 
       (32*H[0, x]*Log[-x + z]^2)/((1 + x)^3*(1 + z)) + 
       (48*H[0, x]*Log[-x + z]^2)/((1 + x)^2*(1 + z)) - 
       (40*H[0, x]*Log[-x + z]^2)/((1 + x)*(1 + z)) - 
       8*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)] + 
       (16*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 - x) - 
       (64*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y)^2 + 
       (64*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/
        ((1 - x)*(1 + y)^2) + (64*H[0, x]*
          PolyLog[2, (x - y)^(-1) + x/(x - y)])/((1 + x)*(1 + y)^2) + 
       (48*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y) - 
       (48*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/((1 - x)*(1 + y)) - 
       (8*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(x*(1 + y)) + 
       (8*x*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + y) - 
       (64*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/
        ((1 + x)^3*(1 + y)) + (96*H[0, x]*
          PolyLog[2, (x - y)^(-1) + x/(x - y)])/((1 + x)^2*(1 + y)) - 
       (80*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/((1 + x)*(1 + y)) + 
       (64*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + z) - 
       (48*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/((1 - x)*(1 + z)) - 
       (16*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(x*(1 + z)) + 
       (16*x*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/(1 + z) - 
       (64*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/
        ((1 + x)^3*(1 + z)) + (96*H[0, x]*
          PolyLog[2, (x - y)^(-1) + x/(x - y)])/((1 + x)^2*(1 + z)) - 
       (112*H[0, x]*PolyLog[2, (x - y)^(-1) + x/(x - y)])/
        ((1 + x)*(1 + z)) - 8*H[-1, y]*PolyLog[2, x/y] + 
       (16*H[-1, y]*PolyLog[2, x/y])/(1 - x) - 
       (64*H[-1, y]*PolyLog[2, x/y])/(1 + y)^2 + 
       (64*H[-1, y]*PolyLog[2, x/y])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, y]*PolyLog[2, x/y])/((1 + x)*(1 + y)^2) + 
       (48*H[-1, y]*PolyLog[2, x/y])/(1 + y) - 
       (48*H[-1, y]*PolyLog[2, x/y])/((1 - x)*(1 + y)) - 
       (8*H[-1, y]*PolyLog[2, x/y])/(x*(1 + y)) + 
       (8*x*H[-1, y]*PolyLog[2, x/y])/(1 + y) - 
       (64*H[-1, y]*PolyLog[2, x/y])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, y]*PolyLog[2, x/y])/((1 + x)^2*(1 + y)) - 
       (80*H[-1, y]*PolyLog[2, x/y])/((1 + x)*(1 + y)) + 
       (64*H[-1, y]*PolyLog[2, x/y])/(1 + z) - 
       (48*H[-1, y]*PolyLog[2, x/y])/((1 - x)*(1 + z)) - 
       (16*H[-1, y]*PolyLog[2, x/y])/(x*(1 + z)) + 
       (16*x*H[-1, y]*PolyLog[2, x/y])/(1 + z) - 
       (64*H[-1, y]*PolyLog[2, x/y])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, y]*PolyLog[2, x/y])/((1 + x)^2*(1 + z)) - 
       (112*H[-1, y]*PolyLog[2, x/y])/((1 + x)*(1 + z)) + 
       8*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)] - 
       (16*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 - x) + 
       (64*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + y)^2 - 
       (64*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 - x)*(1 + y)^2) - 
       (64*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)*(1 + y)^2) - 
       (48*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + y) + 
       (48*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 - x)*(1 + y)) + 
       (8*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(x*(1 + y)) - 
       (8*x*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + y) + 
       (64*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)^2*(1 + y)) + 
       (80*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)*(1 + y)) - 
       (64*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + z) + 
       (48*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 - x)*(1 + z)) + 
       (16*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(x*(1 + z)) - 
       (16*x*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/(1 + z) + 
       (64*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, y]*PolyLog[2, (x*y)/(-1 + x*y)])/((1 + x)*(1 + z)) - 
       8*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)] + 
       (16*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 - x) - 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y)^2 + 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 - x)*(1 + y)^2) + (64*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/((1 + x)*(1 + y)^2) + 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y) - 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 - x)*(1 + y)) - (8*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(x*(1 + y)) + 
       (8*x*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + y) - 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 + x)^3*(1 + y)) + (96*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/((1 + x)^2*(1 + y)) - 
       (80*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 + x)*(1 + y)) + (64*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + z) - 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 - x)*(1 + z)) - (16*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(x*(1 + z)) + 
       (16*x*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/(1 + z) - 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 + x)^3*(1 + z)) + (96*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/((1 + x)^2*(1 + z)) - 
       (112*H[0, x]*PolyLog[2, x/(1 + x) + (x*y)/(1 + x)])/
        ((1 + x)*(1 + z)) - 8*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)] + 
       (16*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 - x) + 
       (64*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + y) - 
       (48*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/((1 - x)*(1 + y)) - 
       (16*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(x*(1 + y)) + 
       (16*x*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + y) - 
       (64*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/
        ((1 + x)^3*(1 + y)) + (96*H[0, x]*
          PolyLog[2, (x - z)^(-1) + x/(x - z)])/((1 + x)^2*(1 + y)) - 
       (112*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/
        ((1 + x)*(1 + y)) - (64*H[0, x]*
          PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z)^2 + 
       (64*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/
        ((1 - x)*(1 + z)^2) + (64*H[0, x]*
          PolyLog[2, (x - z)^(-1) + x/(x - z)])/((1 + x)*(1 + z)^2) + 
       (48*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z) - 
       (48*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/((1 - x)*(1 + z)) - 
       (8*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(x*(1 + z)) + 
       (8*x*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/(1 + z) - 
       (64*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/
        ((1 + x)^3*(1 + z)) + (96*H[0, x]*
          PolyLog[2, (x - z)^(-1) + x/(x - z)])/((1 + x)^2*(1 + z)) - 
       (80*H[0, x]*PolyLog[2, (x - z)^(-1) + x/(x - z)])/((1 + x)*(1 + z)) - 
       8*H[-1, z]*PolyLog[2, x/z] + (16*H[-1, z]*PolyLog[2, x/z])/(1 - x) + 
       (64*H[-1, z]*PolyLog[2, x/z])/(1 + y) - 
       (48*H[-1, z]*PolyLog[2, x/z])/((1 - x)*(1 + y)) - 
       (16*H[-1, z]*PolyLog[2, x/z])/(x*(1 + y)) + 
       (16*x*H[-1, z]*PolyLog[2, x/z])/(1 + y) - 
       (64*H[-1, z]*PolyLog[2, x/z])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, z]*PolyLog[2, x/z])/((1 + x)^2*(1 + y)) - 
       (112*H[-1, z]*PolyLog[2, x/z])/((1 + x)*(1 + y)) - 
       (64*H[-1, z]*PolyLog[2, x/z])/(1 + z)^2 + 
       (64*H[-1, z]*PolyLog[2, x/z])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, z]*PolyLog[2, x/z])/((1 + x)*(1 + z)^2) + 
       (48*H[-1, z]*PolyLog[2, x/z])/(1 + z) - 
       (48*H[-1, z]*PolyLog[2, x/z])/((1 - x)*(1 + z)) - 
       (8*H[-1, z]*PolyLog[2, x/z])/(x*(1 + z)) + 
       (8*x*H[-1, z]*PolyLog[2, x/z])/(1 + z) - 
       (64*H[-1, z]*PolyLog[2, x/z])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, z]*PolyLog[2, x/z])/((1 + x)^2*(1 + z)) - 
       (80*H[-1, z]*PolyLog[2, x/z])/((1 + x)*(1 + z)) + 
       8*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)] - 
       (16*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 - x) - 
       (64*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + y) + 
       (48*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 - x)*(1 + y)) + 
       (16*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(x*(1 + y)) - 
       (16*x*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + y) + 
       (64*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)*(1 + y)) + 
       (64*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + z)^2 - 
       (64*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 - x)*(1 + z)^2) - 
       (64*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)*(1 + z)^2) - 
       (48*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + z) + 
       (48*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 - x)*(1 + z)) + 
       (8*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(x*(1 + z)) - 
       (8*x*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/(1 + z) + 
       (64*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)^2*(1 + z)) + 
       (80*H[-1, z]*PolyLog[2, (x*z)/(-1 + x*z)])/((1 + x)*(1 + z)) - 
       8*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)] + 
       (16*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 - x) + 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + y) - 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 - x)*(1 + y)) - (16*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(x*(1 + y)) + 
       (16*x*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + y) - 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 + x)^3*(1 + y)) + (96*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/((1 + x)^2*(1 + y)) - 
       (112*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 + x)*(1 + y)) - (64*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z)^2 + 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 - x)*(1 + z)^2) + (64*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/((1 + x)*(1 + z)^2) + 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z) - 
       (48*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 - x)*(1 + z)) - (8*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(x*(1 + z)) + 
       (8*x*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/(1 + z) - 
       (64*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 + x)^3*(1 + z)) + (96*H[0, x]*
          PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/((1 + x)^2*(1 + z)) - 
       (80*H[0, x]*PolyLog[2, x/(1 + x) + (x*z)/(1 + x)])/
        ((1 + x)*(1 + z)) - 16*PolyLog[3, -x] + 
       (32*PolyLog[3, -x])/(1 - x) - (64*PolyLog[3, -x])/(1 + y)^2 + 
       (64*PolyLog[3, -x])/((1 - x)*(1 + y)^2) + 
       (64*PolyLog[3, -x])/((1 + x)*(1 + y)^2) + 
       (112*PolyLog[3, -x])/(1 + y) - 
       (96*PolyLog[3, -x])/((1 - x)*(1 + y)) - 
       (24*PolyLog[3, -x])/(x*(1 + y)) + (24*x*PolyLog[3, -x])/(1 + y) - 
       (128*PolyLog[3, -x])/((1 + x)^3*(1 + y)) + 
       (192*PolyLog[3, -x])/((1 + x)^2*(1 + y)) - 
       (192*PolyLog[3, -x])/((1 + x)*(1 + y)) - 
       (64*PolyLog[3, -x])/(1 + z)^2 + 
       (64*PolyLog[3, -x])/((1 - x)*(1 + z)^2) + 
       (64*PolyLog[3, -x])/((1 + x)*(1 + z)^2) + 
       (112*PolyLog[3, -x])/(1 + z) - 
       (96*PolyLog[3, -x])/((1 - x)*(1 + z)) - 
       (24*PolyLog[3, -x])/(x*(1 + z)) + (24*x*PolyLog[3, -x])/(1 + z) - 
       (128*PolyLog[3, -x])/((1 + x)^3*(1 + z)) + 
       (192*PolyLog[3, -x])/((1 + x)^2*(1 + z)) - 
       (192*PolyLog[3, -x])/((1 + x)*(1 + z)) + 64*PolyLog[3, x/(-1 + x)] - 
       (128*PolyLog[3, x/(-1 + x)])/(1 - x) + 
       (256*PolyLog[3, x/(-1 + x)])/(1 + y)^2 - 
       (256*PolyLog[3, x/(-1 + x)])/((1 - x)*(1 + y)^2) - 
       (256*PolyLog[3, x/(-1 + x)])/((1 + x)*(1 + y)^2) - 
       (448*PolyLog[3, x/(-1 + x)])/(1 + y) + 
       (384*PolyLog[3, x/(-1 + x)])/((1 - x)*(1 + y)) + 
       (96*PolyLog[3, x/(-1 + x)])/(x*(1 + y)) - 
       (96*x*PolyLog[3, x/(-1 + x)])/(1 + y) + 
       (512*PolyLog[3, x/(-1 + x)])/((1 + x)^3*(1 + y)) - 
       (768*PolyLog[3, x/(-1 + x)])/((1 + x)^2*(1 + y)) + 
       (768*PolyLog[3, x/(-1 + x)])/((1 + x)*(1 + y)) + 
       (256*PolyLog[3, x/(-1 + x)])/(1 + z)^2 - 
       (256*PolyLog[3, x/(-1 + x)])/((1 - x)*(1 + z)^2) - 
       (256*PolyLog[3, x/(-1 + x)])/((1 + x)*(1 + z)^2) - 
       (448*PolyLog[3, x/(-1 + x)])/(1 + z) + 
       (384*PolyLog[3, x/(-1 + x)])/((1 - x)*(1 + z)) + 
       (96*PolyLog[3, x/(-1 + x)])/(x*(1 + z)) - 
       (96*x*PolyLog[3, x/(-1 + x)])/(1 + z) + 
       (512*PolyLog[3, x/(-1 + x)])/((1 + x)^3*(1 + z)) - 
       (768*PolyLog[3, x/(-1 + x)])/((1 + x)^2*(1 + z)) + 
       (768*PolyLog[3, x/(-1 + x)])/((1 + x)*(1 + z)) + 
       32*PolyLog[3, x/(1 + x)] - (64*PolyLog[3, x/(1 + x)])/(1 - x) + 
       (128*PolyLog[3, x/(1 + x)])/(1 + y)^2 - 
       (128*PolyLog[3, x/(1 + x)])/((1 - x)*(1 + y)^2) - 
       (128*PolyLog[3, x/(1 + x)])/((1 + x)*(1 + y)^2) - 
       (224*PolyLog[3, x/(1 + x)])/(1 + y) + 
       (192*PolyLog[3, x/(1 + x)])/((1 - x)*(1 + y)) + 
       (48*PolyLog[3, x/(1 + x)])/(x*(1 + y)) - 
       (48*x*PolyLog[3, x/(1 + x)])/(1 + y) + 
       (256*PolyLog[3, x/(1 + x)])/((1 + x)^3*(1 + y)) - 
       (384*PolyLog[3, x/(1 + x)])/((1 + x)^2*(1 + y)) + 
       (384*PolyLog[3, x/(1 + x)])/((1 + x)*(1 + y)) + 
       (128*PolyLog[3, x/(1 + x)])/(1 + z)^2 - 
       (128*PolyLog[3, x/(1 + x)])/((1 - x)*(1 + z)^2) - 
       (128*PolyLog[3, x/(1 + x)])/((1 + x)*(1 + z)^2) - 
       (224*PolyLog[3, x/(1 + x)])/(1 + z) + 
       (192*PolyLog[3, x/(1 + x)])/((1 - x)*(1 + z)) + 
       (48*PolyLog[3, x/(1 + x)])/(x*(1 + z)) - 
       (48*x*PolyLog[3, x/(1 + x)])/(1 + z) + 
       (256*PolyLog[3, x/(1 + x)])/((1 + x)^3*(1 + z)) - 
       (384*PolyLog[3, x/(1 + x)])/((1 + x)^2*(1 + z)) + 
       (384*PolyLog[3, x/(1 + x)])/((1 + x)*(1 + z)) - 
       16*PolyLog[3, x^2/(-1 + x^2)] + 
       (32*PolyLog[3, x^2/(-1 + x^2)])/(1 - x) - 
       (64*PolyLog[3, x^2/(-1 + x^2)])/(1 + y)^2 + 
       (64*PolyLog[3, x^2/(-1 + x^2)])/((1 - x)*(1 + y)^2) + 
       (64*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)*(1 + y)^2) + 
       (112*PolyLog[3, x^2/(-1 + x^2)])/(1 + y) - 
       (96*PolyLog[3, x^2/(-1 + x^2)])/((1 - x)*(1 + y)) - 
       (24*PolyLog[3, x^2/(-1 + x^2)])/(x*(1 + y)) + 
       (24*x*PolyLog[3, x^2/(-1 + x^2)])/(1 + y) - 
       (128*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)^3*(1 + y)) + 
       (192*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)^2*(1 + y)) - 
       (192*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)*(1 + y)) - 
       (64*PolyLog[3, x^2/(-1 + x^2)])/(1 + z)^2 + 
       (64*PolyLog[3, x^2/(-1 + x^2)])/((1 - x)*(1 + z)^2) + 
       (64*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)*(1 + z)^2) + 
       (112*PolyLog[3, x^2/(-1 + x^2)])/(1 + z) - 
       (96*PolyLog[3, x^2/(-1 + x^2)])/((1 - x)*(1 + z)) - 
       (24*PolyLog[3, x^2/(-1 + x^2)])/(x*(1 + z)) + 
       (24*x*PolyLog[3, x^2/(-1 + x^2)])/(1 + z) - 
       (128*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)^3*(1 + z)) + 
       (192*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)^2*(1 + z)) - 
       (192*PolyLog[3, x^2/(-1 + x^2)])/((1 + x)*(1 + z)) + 
       8*PolyLog[3, x/(x - y)] - (16*PolyLog[3, x/(x - y)])/(1 - x) + 
       (64*PolyLog[3, x/(x - y)])/(1 + y)^2 - 
       (64*PolyLog[3, x/(x - y)])/((1 - x)*(1 + y)^2) - 
       (64*PolyLog[3, x/(x - y)])/((1 + x)*(1 + y)^2) - 
       (48*PolyLog[3, x/(x - y)])/(1 + y) + 
       (48*PolyLog[3, x/(x - y)])/((1 - x)*(1 + y)) + 
       (8*PolyLog[3, x/(x - y)])/(x*(1 + y)) - 
       (8*x*PolyLog[3, x/(x - y)])/(1 + y) + 
       (64*PolyLog[3, x/(x - y)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, x/(x - y)])/((1 + x)^2*(1 + y)) + 
       (80*PolyLog[3, x/(x - y)])/((1 + x)*(1 + y)) - 
       (64*PolyLog[3, x/(x - y)])/(1 + z) + 
       (48*PolyLog[3, x/(x - y)])/((1 - x)*(1 + z)) + 
       (16*PolyLog[3, x/(x - y)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, x/(x - y)])/(1 + z) + 
       (64*PolyLog[3, x/(x - y)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, x/(x - y)])/((1 + x)^2*(1 + z)) + 
       (112*PolyLog[3, x/(x - y)])/((1 + x)*(1 + z)) - 24*PolyLog[3, -y] + 
       (96*PolyLog[3, -y])/(1 + y)^3 + (48*PolyLog[3, -y])/(x*(1 + y)^3) + 
       (48*x*PolyLog[3, -y])/(1 + y)^3 + (48*PolyLog[3, -y])/(1 + y)^2 + 
       (24*PolyLog[3, -y])/(x*(1 + y)) + (24*x*PolyLog[3, -y])/(1 + y) + 
       (144*PolyLog[3, -y])/((1 + x)^2*(1 + y)) - 
       (144*PolyLog[3, -y])/((1 + x)*(1 + y)) + 
       (144*PolyLog[3, -y])/(1 + z) + (48*PolyLog[3, -y])/(x*(1 + z)) + 
       (48*x*PolyLog[3, -y])/(1 + z) + 
       (144*PolyLog[3, -y])/((1 + x)^2*(1 + z)) - 
       (144*PolyLog[3, -y])/((1 + x)*(1 + z)) - 16*PolyLog[3, y/(1 + y)] + 
       (64*PolyLog[3, y/(1 + y)])/(1 + y)^3 + 
       (32*PolyLog[3, y/(1 + y)])/(x*(1 + y)^3) + 
       (32*x*PolyLog[3, y/(1 + y)])/(1 + y)^3 + 
       (32*PolyLog[3, y/(1 + y)])/(1 + y)^2 + 
       (16*PolyLog[3, y/(1 + y)])/(x*(1 + y)) + 
       (16*x*PolyLog[3, y/(1 + y)])/(1 + y) + 
       (96*PolyLog[3, y/(1 + y)])/((1 + x)^2*(1 + y)) - 
       (96*PolyLog[3, y/(1 + y)])/((1 + x)*(1 + y)) + 
       (96*PolyLog[3, y/(1 + y)])/(1 + z) + 
       (32*PolyLog[3, y/(1 + y)])/(x*(1 + z)) + 
       (32*x*PolyLog[3, y/(1 + y)])/(1 + z) + 
       (96*PolyLog[3, y/(1 + y)])/((1 + x)^2*(1 + z)) - 
       (96*PolyLog[3, y/(1 + y)])/((1 + x)*(1 + z)) - 
       8*PolyLog[3, 1 - x*y] + (16*PolyLog[3, 1 - x*y])/(1 - x) - 
       (64*PolyLog[3, 1 - x*y])/(1 + y)^2 + 
       (64*PolyLog[3, 1 - x*y])/((1 - x)*(1 + y)^2) + 
       (64*PolyLog[3, 1 - x*y])/((1 + x)*(1 + y)^2) + 
       (48*PolyLog[3, 1 - x*y])/(1 + y) - 
       (48*PolyLog[3, 1 - x*y])/((1 - x)*(1 + y)) - 
       (8*PolyLog[3, 1 - x*y])/(x*(1 + y)) + 
       (8*x*PolyLog[3, 1 - x*y])/(1 + y) - 
       (64*PolyLog[3, 1 - x*y])/((1 + x)^3*(1 + y)) + 
       (96*PolyLog[3, 1 - x*y])/((1 + x)^2*(1 + y)) - 
       (80*PolyLog[3, 1 - x*y])/((1 + x)*(1 + y)) + 
       (64*PolyLog[3, 1 - x*y])/(1 + z) - 
       (48*PolyLog[3, 1 - x*y])/((1 - x)*(1 + z)) - 
       (16*PolyLog[3, 1 - x*y])/(x*(1 + z)) + 
       (16*x*PolyLog[3, 1 - x*y])/(1 + z) - 
       (64*PolyLog[3, 1 - x*y])/((1 + x)^3*(1 + z)) + 
       (96*PolyLog[3, 1 - x*y])/((1 + x)^2*(1 + z)) - 
       (112*PolyLog[3, 1 - x*y])/((1 + x)*(1 + z)) - 
       8*PolyLog[3, x/(x - y) + (x*y)/(x - y)] + 
       (16*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 - x) - 
       (64*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + y)^2 + 
       (64*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 - x)*(1 + y)^2) + 
       (64*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)*(1 + y)^2) + 
       (48*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + y) - 
       (48*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 - x)*(1 + y)) - 
       (8*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(x*(1 + y)) + 
       (8*x*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + y) - 
       (64*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)^3*(1 + y)) + 
       (96*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)^2*(1 + y)) - 
       (80*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)*(1 + y)) + 
       (64*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + z) - 
       (48*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 - x)*(1 + z)) - 
       (16*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(x*(1 + z)) + 
       (16*x*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/(1 + z) - 
       (64*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)^3*(1 + z)) + 
       (96*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)^2*(1 + z)) - 
       (112*PolyLog[3, x/(x - y) + (x*y)/(x - y)])/((1 + x)*(1 + z)) + 
       8*PolyLog[3, -(x/(1 + y)) + y/(1 + y)] - 
       (16*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 - x) + 
       (64*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + y)^2 - 
       (64*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 - x)*(1 + y)^2) - 
       (64*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)*(1 + y)^2) - 
       (48*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + y) + 
       (48*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 - x)*(1 + y)) + 
       (8*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(x*(1 + y)) - 
       (8*x*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + y) + 
       (64*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)^2*(1 + y)) + 
       (80*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)*(1 + y)) - 
       (64*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + z) + 
       (48*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 - x)*(1 + z)) + 
       (16*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/(1 + z) + 
       (64*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)^2*(1 + z)) + 
       (112*PolyLog[3, -(x/(1 + y)) + y/(1 + y)])/((1 + x)*(1 + z)) + 
       8*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)] - 
       (16*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 - x) + 
       (64*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + y)^2 - 
       (64*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 - x)*(1 + y)^2) - 
       (64*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)*(1 + y)^2) - 
       (48*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + y) + 
       (48*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 - x)*(1 + y)) + 
       (8*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(x*(1 + y)) - 
       (8*x*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + y) + 
       (64*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)^2*(1 + y)) + 
       (80*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)*(1 + y)) - 
       (64*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + z) + 
       (48*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 - x)*(1 + z)) + 
       (16*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(x*(1 + z)) - 
       (16*x*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/(1 + z) + 
       (64*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)^2*(1 + z)) + 
       (112*PolyLog[3, (1 + y)^(-1) - (x*y)/(1 + y)])/((1 + x)*(1 + z)) - 
       8*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)] + 
       (16*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 - x) - 
       (64*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + y)^2 + 
       (64*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/
        ((1 - x)*(1 + y)^2) + (64*
          PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/((1 + x)*(1 + y)^2) \
+ (48*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + y) - 
       (48*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/
        ((1 - x)*(1 + y)) - (8*
          PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(x*(1 + y)) + 
       (8*x*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + y) - 
       (64*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/
        ((1 + x)^3*(1 + y)) + (96*
          PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/((1 + x)^2*(1 + y)) \
- (80*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/((1 + x)*(1 + y)) + 
       (64*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + z) - 
       (48*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/
        ((1 - x)*(1 + z)) - (16*
          PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(x*(1 + z)) + 
       (16*x*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/(1 + z) - 
       (64*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/
        ((1 + x)^3*(1 + z)) + (96*
          PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/((1 + x)^2*(1 + z)) \
- (112*PolyLog[3, -(x + x*y)^(-1) + (x*y)/(x + x*y)])/((1 + x)*(1 + z)) + 
       8*PolyLog[3, x/(x - z)] - (16*PolyLog[3, x/(x - z)])/(1 - x) - 
       (64*PolyLog[3, x/(x - z)])/(1 + y) + 
       (48*PolyLog[3, x/(x - z)])/((1 - x)*(1 + y)) + 
       (16*PolyLog[3, x/(x - z)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, x/(x - z)])/(1 + y) + 
       (64*PolyLog[3, x/(x - z)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, x/(x - z)])/((1 + x)^2*(1 + y)) + 
       (112*PolyLog[3, x/(x - z)])/((1 + x)*(1 + y)) + 
       (64*PolyLog[3, x/(x - z)])/(1 + z)^2 - 
       (64*PolyLog[3, x/(x - z)])/((1 - x)*(1 + z)^2) - 
       (64*PolyLog[3, x/(x - z)])/((1 + x)*(1 + z)^2) - 
       (48*PolyLog[3, x/(x - z)])/(1 + z) + 
       (48*PolyLog[3, x/(x - z)])/((1 - x)*(1 + z)) + 
       (8*PolyLog[3, x/(x - z)])/(x*(1 + z)) - 
       (8*x*PolyLog[3, x/(x - z)])/(1 + z) + 
       (64*PolyLog[3, x/(x - z)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, x/(x - z)])/((1 + x)^2*(1 + z)) + 
       (80*PolyLog[3, x/(x - z)])/((1 + x)*(1 + z)) - 24*PolyLog[3, -z] + 
       (144*PolyLog[3, -z])/(1 + y) + (48*PolyLog[3, -z])/(x*(1 + y)) + 
       (48*x*PolyLog[3, -z])/(1 + y) + 
       (144*PolyLog[3, -z])/((1 + x)^2*(1 + y)) - 
       (144*PolyLog[3, -z])/((1 + x)*(1 + y)) + 
       (96*PolyLog[3, -z])/(1 + z)^3 + (48*PolyLog[3, -z])/(x*(1 + z)^3) + 
       (48*x*PolyLog[3, -z])/(1 + z)^3 + (48*PolyLog[3, -z])/(1 + z)^2 + 
       (24*PolyLog[3, -z])/(x*(1 + z)) + (24*x*PolyLog[3, -z])/(1 + z) + 
       (144*PolyLog[3, -z])/((1 + x)^2*(1 + z)) - 
       (144*PolyLog[3, -z])/((1 + x)*(1 + z)) - 16*PolyLog[3, z/(1 + z)] + 
       (96*PolyLog[3, z/(1 + z)])/(1 + y) + 
       (32*PolyLog[3, z/(1 + z)])/(x*(1 + y)) + 
       (32*x*PolyLog[3, z/(1 + z)])/(1 + y) + 
       (96*PolyLog[3, z/(1 + z)])/((1 + x)^2*(1 + y)) - 
       (96*PolyLog[3, z/(1 + z)])/((1 + x)*(1 + y)) + 
       (64*PolyLog[3, z/(1 + z)])/(1 + z)^3 + 
       (32*PolyLog[3, z/(1 + z)])/(x*(1 + z)^3) + 
       (32*x*PolyLog[3, z/(1 + z)])/(1 + z)^3 + 
       (32*PolyLog[3, z/(1 + z)])/(1 + z)^2 + 
       (16*PolyLog[3, z/(1 + z)])/(x*(1 + z)) + 
       (16*x*PolyLog[3, z/(1 + z)])/(1 + z) + 
       (96*PolyLog[3, z/(1 + z)])/((1 + x)^2*(1 + z)) - 
       (96*PolyLog[3, z/(1 + z)])/((1 + x)*(1 + z)) - 
       8*PolyLog[3, 1 - x*z] + (16*PolyLog[3, 1 - x*z])/(1 - x) + 
       (64*PolyLog[3, 1 - x*z])/(1 + y) - 
       (48*PolyLog[3, 1 - x*z])/((1 - x)*(1 + y)) - 
       (16*PolyLog[3, 1 - x*z])/(x*(1 + y)) + 
       (16*x*PolyLog[3, 1 - x*z])/(1 + y) - 
       (64*PolyLog[3, 1 - x*z])/((1 + x)^3*(1 + y)) + 
       (96*PolyLog[3, 1 - x*z])/((1 + x)^2*(1 + y)) - 
       (112*PolyLog[3, 1 - x*z])/((1 + x)*(1 + y)) - 
       (64*PolyLog[3, 1 - x*z])/(1 + z)^2 + 
       (64*PolyLog[3, 1 - x*z])/((1 - x)*(1 + z)^2) + 
       (64*PolyLog[3, 1 - x*z])/((1 + x)*(1 + z)^2) + 
       (48*PolyLog[3, 1 - x*z])/(1 + z) - 
       (48*PolyLog[3, 1 - x*z])/((1 - x)*(1 + z)) - 
       (8*PolyLog[3, 1 - x*z])/(x*(1 + z)) + 
       (8*x*PolyLog[3, 1 - x*z])/(1 + z) - 
       (64*PolyLog[3, 1 - x*z])/((1 + x)^3*(1 + z)) + 
       (96*PolyLog[3, 1 - x*z])/((1 + x)^2*(1 + z)) - 
       (80*PolyLog[3, 1 - x*z])/((1 + x)*(1 + z)) - 
       8*PolyLog[3, x/(x - z) + (x*z)/(x - z)] + 
       (16*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 - x) + 
       (64*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + y) - 
       (48*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 - x)*(1 + y)) - 
       (16*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(x*(1 + y)) + 
       (16*x*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + y) - 
       (64*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)^3*(1 + y)) + 
       (96*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)^2*(1 + y)) - 
       (112*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)*(1 + y)) - 
       (64*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + z)^2 + 
       (64*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 - x)*(1 + z)^2) + 
       (64*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)*(1 + z)^2) + 
       (48*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + z) - 
       (48*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 - x)*(1 + z)) - 
       (8*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(x*(1 + z)) + 
       (8*x*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/(1 + z) - 
       (64*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)^3*(1 + z)) + 
       (96*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)^2*(1 + z)) - 
       (80*PolyLog[3, x/(x - z) + (x*z)/(x - z)])/((1 + x)*(1 + z)) + 
       8*PolyLog[3, -(x/(1 + z)) + z/(1 + z)] - 
       (16*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 - x) - 
       (64*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + y) + 
       (48*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 - x)*(1 + y)) + 
       (16*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + y) + 
       (64*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)^2*(1 + y)) + 
       (112*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)*(1 + y)) + 
       (64*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + z)^2 - 
       (64*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 - x)*(1 + z)^2) - 
       (64*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)*(1 + z)^2) - 
       (48*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + z) + 
       (48*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 - x)*(1 + z)) + 
       (8*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(x*(1 + z)) - 
       (8*x*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/(1 + z) + 
       (64*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)^2*(1 + z)) + 
       (80*PolyLog[3, -(x/(1 + z)) + z/(1 + z)])/((1 + x)*(1 + z)) + 
       8*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)] - 
       (16*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 - x) - 
       (64*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + y) + 
       (48*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 - x)*(1 + y)) + 
       (16*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(x*(1 + y)) - 
       (16*x*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + y) + 
       (64*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)^3*(1 + y)) - 
       (96*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)^2*(1 + y)) + 
       (112*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)*(1 + y)) + 
       (64*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + z)^2 - 
       (64*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 - x)*(1 + z)^2) - 
       (64*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)*(1 + z)^2) - 
       (48*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + z) + 
       (48*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 - x)*(1 + z)) + 
       (8*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(x*(1 + z)) - 
       (8*x*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/(1 + z) + 
       (64*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)^3*(1 + z)) - 
       (96*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)^2*(1 + z)) + 
       (80*PolyLog[3, (1 + z)^(-1) - (x*z)/(1 + z)])/((1 + x)*(1 + z)) - 
       8*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)] + 
       (16*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 - x) + 
       (64*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + y) - 
       (48*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/
        ((1 - x)*(1 + y)) - (16*
          PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(x*(1 + y)) + 
       (16*x*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + y) - 
       (64*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/
        ((1 + x)^3*(1 + y)) + (96*
          PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/((1 + x)^2*(1 + y)) \
- (112*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/((1 + x)*(1 + y)) - 
       (64*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + z)^2 + 
       (64*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/
        ((1 - x)*(1 + z)^2) + (64*
          PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/((1 + x)*(1 + z)^2) \
+ (48*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + z) - 
       (48*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/
        ((1 - x)*(1 + z)) - (8*
          PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(x*(1 + z)) + 
       (8*x*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/(1 + z) - 
       (64*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/
        ((1 + x)^3*(1 + z)) + (96*
          PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/((1 + x)^2*(1 + z)) \
- (80*PolyLog[3, -(x + x*z)^(-1) + (x*z)/(x + x*z)])/((1 + x)*(1 + z)))/ep];



ggttDpoles = HPLConvert[(4 + 8/(1 + y)^2 - 12/(1 + y) - 2/(x*(1 + y)) - (2*x)/(1 + y) - 
       16/((1 + x)^2*(1 + y)) + 16/((1 + x)*(1 + y)) + 8/(1 + z)^2 - 
       12/(1 + z) - 2/(x*(1 + z)) - (2*x)/(1 + z) - 
       16/((1 + x)^2*(1 + z)) + 16/((1 + x)*(1 + z)) - 24*z2 - 
       (24*z2)/(1 - x)^2 + (24*z2)/(1 - x) - (24*z2)/(1 + x)^2 + 
       (24*z2)/(1 + x) - (48*z2)/(1 + y)^2 - 
       (48*z2)/((1 - x)^2*(1 + y)^2) + (48*z2)/((1 - x)*(1 + y)^2) - 
       (48*z2)/((1 + x)^2*(1 + y)^2) + (48*z2)/((1 + x)*(1 + y)^2) + 
       (72*z2)/(1 + y) + (72*z2)/((1 - x)^2*(1 + y)) - 
       (72*z2)/((1 - x)*(1 + y)) + (12*z2)/(x*(1 + y)) + 
       (12*x*z2)/(1 + y) + (96*z2)/((1 + x)^4*(1 + y)) - 
       (192*z2)/((1 + x)^3*(1 + y)) + (216*z2)/((1 + x)^2*(1 + y)) - 
       (120*z2)/((1 + x)*(1 + y)) - (48*z2)/(1 + z)^2 - 
       (48*z2)/((1 - x)^2*(1 + z)^2) + (48*z2)/((1 - x)*(1 + z)^2) - 
       (48*z2)/((1 + x)^2*(1 + z)^2) + (48*z2)/((1 + x)*(1 + z)^2) + 
       (72*z2)/(1 + z) + (72*z2)/((1 - x)^2*(1 + z)) - 
       (72*z2)/((1 - x)*(1 + z)) + (12*z2)/(x*(1 + z)) + 
       (12*x*z2)/(1 + z) + (96*z2)/((1 + x)^4*(1 + z)) - 
       (192*z2)/((1 + x)^3*(1 + z)) + (216*z2)/((1 + x)^2*(1 + z)) - 
       (120*z2)/((1 + x)*(1 + z)) - 8*H[0, x] + (8*H[0, x])/(1 - x) + 
       (8*H[0, x])/(1 + x) - (16*H[0, x])/(1 + y)^2 + 
       (16*H[0, x])/((1 - x)*(1 + y)^2) + 
       (16*H[0, x])/((1 + x)*(1 + y)^2) + (24*H[0, x])/(1 + y) - 
       (24*H[0, x])/((1 - x)*(1 + y)) - (4*H[0, x])/(x*(1 + y)) + 
       (4*x*H[0, x])/(1 + y) - (32*H[0, x])/((1 + x)^3*(1 + y)) + 
       (48*H[0, x])/((1 + x)^2*(1 + y)) - (40*H[0, x])/((1 + x)*(1 + y)) - 
       (16*H[0, x])/(1 + z)^2 + (16*H[0, x])/((1 - x)*(1 + z)^2) + 
       (16*H[0, x])/((1 + x)*(1 + z)^2) + (24*H[0, x])/(1 + z) - 
       (24*H[0, x])/((1 - x)*(1 + z)) - (4*H[0, x])/(x*(1 + z)) + 
       (4*x*H[0, x])/(1 + z) - (32*H[0, x])/((1 + x)^3*(1 + z)) + 
       (48*H[0, x])/((1 + x)^2*(1 + z)) - (40*H[0, x])/((1 + x)*(1 + z)) + 
       8*H[0, 0, x] + (8*H[0, 0, x])/(1 - x)^2 - (8*H[0, 0, x])/(1 - x) + 
       (8*H[0, 0, x])/(1 + x)^2 - (8*H[0, 0, x])/(1 + x) + 
       (16*H[0, 0, x])/(1 + y)^2 + (16*H[0, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (16*H[0, 0, x])/((1 - x)*(1 + y)^2) + 
       (16*H[0, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (16*H[0, 0, x])/((1 + x)*(1 + y)^2) - (24*H[0, 0, x])/(1 + y) - 
       (24*H[0, 0, x])/((1 - x)^2*(1 + y)) + 
       (24*H[0, 0, x])/((1 - x)*(1 + y)) - (4*H[0, 0, x])/(x*(1 + y)) - 
       (4*x*H[0, 0, x])/(1 + y) - (32*H[0, 0, x])/((1 + x)^4*(1 + y)) + 
       (64*H[0, 0, x])/((1 + x)^3*(1 + y)) - 
       (72*H[0, 0, x])/((1 + x)^2*(1 + y)) + 
       (40*H[0, 0, x])/((1 + x)*(1 + y)) + (16*H[0, 0, x])/(1 + z)^2 + 
       (16*H[0, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (16*H[0, 0, x])/((1 - x)*(1 + z)^2) + 
       (16*H[0, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (16*H[0, 0, x])/((1 + x)*(1 + z)^2) - (24*H[0, 0, x])/(1 + z) - 
       (24*H[0, 0, x])/((1 - x)^2*(1 + z)) + 
       (24*H[0, 0, x])/((1 - x)*(1 + z)) - (4*H[0, 0, x])/(x*(1 + z)) - 
       (4*x*H[0, 0, x])/(1 + z) - (32*H[0, 0, x])/((1 + x)^4*(1 + z)) + 
       (64*H[0, 0, x])/((1 + x)^3*(1 + z)) - 
       (72*H[0, 0, x])/((1 + x)^2*(1 + z)) + 
       (40*H[0, 0, x])/((1 + x)*(1 + z)))/ep^2 + 
    (8 + 8*Lmu2m2 + 2/y + 16/(1 + y)^2 + (16*Lmu2m2)/(1 + y)^2 - 
       8/(x*(1 + y)^2) - (8*x)/(1 + y)^2 - 40/(1 + y) - 
       (24*Lmu2m2)/(1 + y) - 2/(x*(1 + y)) - (4*Lmu2m2)/(x*(1 + y)) - 
       (2*x)/(1 + y) - (4*Lmu2m2*x)/(1 + y) - 64/((1 + x)^2*(1 + y)) - 
       (32*Lmu2m2)/((1 + x)^2*(1 + y)) + 64/((1 + x)*(1 + y)) + 
       (32*Lmu2m2)/((1 + x)*(1 + y)) + 2/z + 4/((1 + y)*z) + 16/(1 + z)^2 + 
       (16*Lmu2m2)/(1 + z)^2 - 8/(x*(1 + z)^2) - (8*x)/(1 + z)^2 - 
       40/(1 + z) - (24*Lmu2m2)/(1 + z) - 2/(x*(1 + z)) - 
       (4*Lmu2m2)/(x*(1 + z)) - (2*x)/(1 + z) - (4*Lmu2m2*x)/(1 + z) - 
       64/((1 + x)^2*(1 + z)) - (32*Lmu2m2)/((1 + x)^2*(1 + z)) + 
       64/((1 + x)*(1 + z)) + (32*Lmu2m2)/((1 + x)*(1 + z)) + 
       4/(y*(1 + z)) + 8*z2 - 48*Lmu2m2*z2 - (72*z2)/(1 - x)^2 - 
       (48*Lmu2m2*z2)/(1 - x)^2 + (48*z2)/(1 - x) + (48*Lmu2m2*z2)/(1 - x) + 
       (24*z2)/(1 + x)^2 - (48*Lmu2m2*z2)/(1 + x)^2 - (56*z2)/(1 + x) + 
       (48*Lmu2m2*z2)/(1 + x) + (16*z2)/(1 + y)^3 + (8*z2)/(x*(1 + y)^3) + 
       (8*x*z2)/(1 + y)^3 + (56*z2)/(1 + y)^2 - (96*Lmu2m2*z2)/(1 + y)^2 - 
       (96*Lmu2m2*z2)/((1 - x)^2*(1 + y)^2) - (48*z2)/((1 - x)*(1 + y)^2) + 
       (96*Lmu2m2*z2)/((1 - x)*(1 + y)^2) - 
       (96*Lmu2m2*z2)/((1 + x)^2*(1 + y)^2) - (48*z2)/((1 + x)*(1 + y)^2) + 
       (96*Lmu2m2*z2)/((1 + x)*(1 + y)^2) - (80*z2)/(1 + y) + 
       (144*Lmu2m2*z2)/(1 + y) + (144*Lmu2m2*z2)/((1 - x)^2*(1 + y)) + 
       (72*z2)/((1 - x)*(1 + y)) - (144*Lmu2m2*z2)/((1 - x)*(1 + y)) - 
       (20*z2)/(x*(1 + y)) + (24*Lmu2m2*z2)/(x*(1 + y)) - 
       (40*x*z2)/(1 + y) + (24*Lmu2m2*x*z2)/(1 + y) + 
       (192*Lmu2m2*z2)/((1 + x)^4*(1 + y)) + (96*z2)/((1 + x)^3*(1 + y)) - 
       (384*Lmu2m2*z2)/((1 + x)^3*(1 + y)) - (144*z2)/((1 + x)^2*(1 + y)) + 
       (432*Lmu2m2*z2)/((1 + x)^2*(1 + y)) + (112*z2)/((1 + x)*(1 + y)) - 
       (240*Lmu2m2*z2)/((1 + x)*(1 + y)) + (16*z2)/(1 + z)^3 + 
       (8*z2)/(x*(1 + z)^3) + (8*x*z2)/(1 + z)^3 + (56*z2)/(1 + z)^2 - 
       (96*Lmu2m2*z2)/(1 + z)^2 - (96*Lmu2m2*z2)/((1 - x)^2*(1 + z)^2) - 
       (48*z2)/((1 - x)*(1 + z)^2) + (96*Lmu2m2*z2)/((1 - x)*(1 + z)^2) - 
       (96*Lmu2m2*z2)/((1 + x)^2*(1 + z)^2) - (48*z2)/((1 + x)*(1 + z)^2) + 
       (96*Lmu2m2*z2)/((1 + x)*(1 + z)^2) - (80*z2)/(1 + z) + 
       (144*Lmu2m2*z2)/(1 + z) + (144*Lmu2m2*z2)/((1 - x)^2*(1 + z)) + 
       (72*z2)/((1 - x)*(1 + z)) - (144*Lmu2m2*z2)/((1 - x)*(1 + z)) - 
       (20*z2)/(x*(1 + z)) + (24*Lmu2m2*z2)/(x*(1 + z)) - 
       (40*x*z2)/(1 + z) + (24*Lmu2m2*x*z2)/(1 + z) + 
       (192*Lmu2m2*z2)/((1 + x)^4*(1 + z)) + (96*z2)/((1 + x)^3*(1 + z)) - 
       (384*Lmu2m2*z2)/((1 + x)^3*(1 + z)) - (144*z2)/((1 + x)^2*(1 + z)) + 
       (432*Lmu2m2*z2)/((1 + x)^2*(1 + z)) + (112*z2)/((1 + x)*(1 + z)) - 
       (240*Lmu2m2*z2)/((1 + x)*(1 + z)) - 48*z2*H[-1, x] - 
       (96*z2*H[-1, x])/(1 - x)^2 + (96*z2*H[-1, x])/(1 - x) - 
       (192*z2*H[-1, x])/(1 + y)^2 - 
       (192*z2*H[-1, x])/((1 - x)^2*(1 + y)^2) + 
       (192*z2*H[-1, x])/((1 - x)*(1 + y)^2) - 
       (192*z2*H[-1, x])/((1 + x)^2*(1 + y)^2) + 
       (192*z2*H[-1, x])/((1 + x)*(1 + y)^2) + (336*z2*H[-1, x])/(1 + y) + 
       (288*z2*H[-1, x])/((1 - x)^2*(1 + y)) - 
       (288*z2*H[-1, x])/((1 - x)*(1 + y)) + (72*z2*H[-1, x])/(x*(1 + y)) + 
       (72*x*z2*H[-1, x])/(1 + y) + (384*z2*H[-1, x])/((1 + x)^4*(1 + y)) - 
       (768*z2*H[-1, x])/((1 + x)^3*(1 + y)) + 
       (960*z2*H[-1, x])/((1 + x)^2*(1 + y)) - 
       (576*z2*H[-1, x])/((1 + x)*(1 + y)) - (192*z2*H[-1, x])/(1 + z)^2 - 
       (192*z2*H[-1, x])/((1 - x)^2*(1 + z)^2) + 
       (192*z2*H[-1, x])/((1 - x)*(1 + z)^2) - 
       (192*z2*H[-1, x])/((1 + x)^2*(1 + z)^2) + 
       (192*z2*H[-1, x])/((1 + x)*(1 + z)^2) + (336*z2*H[-1, x])/(1 + z) + 
       (288*z2*H[-1, x])/((1 - x)^2*(1 + z)) - 
       (288*z2*H[-1, x])/((1 - x)*(1 + z)) + (72*z2*H[-1, x])/(x*(1 + z)) + 
       (72*x*z2*H[-1, x])/(1 + z) + (384*z2*H[-1, x])/((1 + x)^4*(1 + z)) - 
       (768*z2*H[-1, x])/((1 + x)^3*(1 + z)) + 
       (960*z2*H[-1, x])/((1 + x)^2*(1 + z)) - 
       (576*z2*H[-1, x])/((1 + x)*(1 + z)) - 4*H[-1, y] - (2*H[-1, y])/y^2 - 
       (4*H[-1, y])/y - (16*H[-1, y])/(1 + y)^2 + 
       (8*H[-1, y])/(x*(1 + y)^2) + (8*x*H[-1, y])/(1 + y)^2 + 
       (40*H[-1, y])/(1 + y) + (8*H[-1, y])/(x*(1 + y)) + 
       (8*x*H[-1, y])/(1 + y) + (32*H[-1, y])/((1 + x)^2*(1 + y)) - 
       (32*H[-1, y])/((1 + x)*(1 + y)) - (2*z*H[-1, y])/y + 
       (8*H[-1, y])/(1 + z) + (32*H[-1, y])/((1 + x)^2*(1 + z)) - 
       (32*H[-1, y])/((1 + x)*(1 + z)) - (4*H[-1, y])/(y^2*(1 + z)) - 
       (4*H[-1, y])/(y*(1 + z)) + 24*z2*H[-1, y] + 
       (48*z2*H[-1, y])/(1 - x)^2 - (48*z2*H[-1, y])/(1 - x) + 
       (192*z2*H[-1, y])/(1 + y)^2 + 
       (192*z2*H[-1, y])/((1 - x)^2*(1 + y)^2) - 
       (192*z2*H[-1, y])/((1 - x)*(1 + y)^2) + 
       (192*z2*H[-1, y])/((1 + x)^2*(1 + y)^2) - 
       (192*z2*H[-1, y])/((1 + x)*(1 + y)^2) - (144*z2*H[-1, y])/(1 + y) - 
       (144*z2*H[-1, y])/((1 - x)^2*(1 + y)) + 
       (144*z2*H[-1, y])/((1 - x)*(1 + y)) - (24*z2*H[-1, y])/(x*(1 + y)) - 
       (24*x*z2*H[-1, y])/(1 + y) - (192*z2*H[-1, y])/((1 + x)^4*(1 + y)) + 
       (384*z2*H[-1, y])/((1 + x)^3*(1 + y)) - 
       (432*z2*H[-1, y])/((1 + x)^2*(1 + y)) + 
       (240*z2*H[-1, y])/((1 + x)*(1 + y)) - (192*z2*H[-1, y])/(1 + z) - 
       (144*z2*H[-1, y])/((1 - x)^2*(1 + z)) + 
       (144*z2*H[-1, y])/((1 - x)*(1 + z)) - (48*z2*H[-1, y])/(x*(1 + z)) - 
       (48*x*z2*H[-1, y])/(1 + z) - (192*z2*H[-1, y])/((1 + x)^4*(1 + z)) + 
       (384*z2*H[-1, y])/((1 + x)^3*(1 + z)) - 
       (528*z2*H[-1, y])/((1 + x)^2*(1 + z)) + 
       (336*z2*H[-1, y])/((1 + x)*(1 + z)) - 4*H[-1, z] + 
       (8*H[-1, z])/(1 + y) + (32*H[-1, z])/((1 + x)^2*(1 + y)) - 
       (32*H[-1, z])/((1 + x)*(1 + y)) - (2*H[-1, z])/z^2 - 
       (4*H[-1, z])/((1 + y)*z^2) - (4*H[-1, z])/z - (2*y*H[-1, z])/z - 
       (4*H[-1, z])/((1 + y)*z) - (16*H[-1, z])/(1 + z)^2 + 
       (8*H[-1, z])/(x*(1 + z)^2) + (8*x*H[-1, z])/(1 + z)^2 + 
       (40*H[-1, z])/(1 + z) + (8*H[-1, z])/(x*(1 + z)) + 
       (8*x*H[-1, z])/(1 + z) + (32*H[-1, z])/((1 + x)^2*(1 + z)) - 
       (32*H[-1, z])/((1 + x)*(1 + z)) + 24*z2*H[-1, z] + 
       (48*z2*H[-1, z])/(1 - x)^2 - (48*z2*H[-1, z])/(1 - x) - 
       (192*z2*H[-1, z])/(1 + y) - (144*z2*H[-1, z])/((1 - x)^2*(1 + y)) + 
       (144*z2*H[-1, z])/((1 - x)*(1 + y)) - (48*z2*H[-1, z])/(x*(1 + y)) - 
       (48*x*z2*H[-1, z])/(1 + y) - (192*z2*H[-1, z])/((1 + x)^4*(1 + y)) + 
       (384*z2*H[-1, z])/((1 + x)^3*(1 + y)) - 
       (528*z2*H[-1, z])/((1 + x)^2*(1 + y)) + 
       (336*z2*H[-1, z])/((1 + x)*(1 + y)) + (192*z2*H[-1, z])/(1 + z)^2 + 
       (192*z2*H[-1, z])/((1 - x)^2*(1 + z)^2) - 
       (192*z2*H[-1, z])/((1 - x)*(1 + z)^2) + 
       (192*z2*H[-1, z])/((1 + x)^2*(1 + z)^2) - 
       (192*z2*H[-1, z])/((1 + x)*(1 + z)^2) - (144*z2*H[-1, z])/(1 + z) - 
       (144*z2*H[-1, z])/((1 - x)^2*(1 + z)) + 
       (144*z2*H[-1, z])/((1 - x)*(1 + z)) - (24*z2*H[-1, z])/(x*(1 + z)) - 
       (24*x*z2*H[-1, z])/(1 + z) - (192*z2*H[-1, z])/((1 + x)^4*(1 + z)) + 
       (384*z2*H[-1, z])/((1 + x)^3*(1 + z)) - 
       (432*z2*H[-1, z])/((1 + x)^2*(1 + z)) + 
       (240*z2*H[-1, z])/((1 + x)*(1 + z)) - 12*H[0, x] - 
       16*Lmu2m2*H[0, x] + (20*H[0, x])/(1 - x) + 
       (16*Lmu2m2*H[0, x])/(1 - x) + (4*H[0, x])/(1 + x) + 
       (16*Lmu2m2*H[0, x])/(1 + x) - (2*H[0, x])/y + 
       (2*H[0, x])/((1 - x)*y) + (2*H[0, x])/((1 + x)*y) - 
       (16*H[0, x])/(1 + y)^2 - (32*Lmu2m2*H[0, x])/(1 + y)^2 + 
       (32*Lmu2m2*H[0, x])/((1 - x)*(1 + y)^2) - (8*H[0, x])/(x*(1 + y)^2) + 
       (8*x*H[0, x])/(1 + y)^2 + (32*H[0, x])/((1 + x)*(1 + y)^2) + 
       (32*Lmu2m2*H[0, x])/((1 + x)*(1 + y)^2) + (40*H[0, x])/(1 + y) + 
       (48*Lmu2m2*H[0, x])/(1 + y) - (28*H[0, x])/((1 - x)*(1 + y)) - 
       (48*Lmu2m2*H[0, x])/((1 - x)*(1 + y)) + (2*H[0, x])/(x*(1 + y)) - 
       (8*Lmu2m2*H[0, x])/(x*(1 + y)) - (2*x*H[0, x])/(1 + y) + 
       (8*Lmu2m2*x*H[0, x])/(1 + y) - (64*H[0, x])/((1 + x)^3*(1 + y)) - 
       (64*Lmu2m2*H[0, x])/((1 + x)^3*(1 + y)) + 
       (96*H[0, x])/((1 + x)^2*(1 + y)) + 
       (96*Lmu2m2*H[0, x])/((1 + x)^2*(1 + y)) - 
       (84*H[0, x])/((1 + x)*(1 + y)) - 
       (80*Lmu2m2*H[0, x])/((1 + x)*(1 + y)) - (2*H[0, x])/z + 
       (2*H[0, x])/((1 - x)*z) + (2*H[0, x])/((1 + x)*z) - 
       (4*H[0, x])/((1 + y)*z) + (4*H[0, x])/((1 - x)*(1 + y)*z) + 
       (4*H[0, x])/((1 + x)*(1 + y)*z) - (16*H[0, x])/(1 + z)^2 - 
       (32*Lmu2m2*H[0, x])/(1 + z)^2 + 
       (32*Lmu2m2*H[0, x])/((1 - x)*(1 + z)^2) - (8*H[0, x])/(x*(1 + z)^2) + 
       (8*x*H[0, x])/(1 + z)^2 + (32*H[0, x])/((1 + x)*(1 + z)^2) + 
       (32*Lmu2m2*H[0, x])/((1 + x)*(1 + z)^2) + (40*H[0, x])/(1 + z) + 
       (48*Lmu2m2*H[0, x])/(1 + z) - (28*H[0, x])/((1 - x)*(1 + z)) - 
       (48*Lmu2m2*H[0, x])/((1 - x)*(1 + z)) + (2*H[0, x])/(x*(1 + z)) - 
       (8*Lmu2m2*H[0, x])/(x*(1 + z)) - (2*x*H[0, x])/(1 + z) + 
       (8*Lmu2m2*x*H[0, x])/(1 + z) - (64*H[0, x])/((1 + x)^3*(1 + z)) - 
       (64*Lmu2m2*H[0, x])/((1 + x)^3*(1 + z)) + 
       (96*H[0, x])/((1 + x)^2*(1 + z)) + 
       (96*Lmu2m2*H[0, x])/((1 + x)^2*(1 + z)) - 
       (84*H[0, x])/((1 + x)*(1 + z)) - 
       (80*Lmu2m2*H[0, x])/((1 + x)*(1 + z)) - (4*H[0, x])/(y*(1 + z)) + 
       (4*H[0, x])/((1 - x)*y*(1 + z)) + (4*H[0, x])/((1 + x)*y*(1 + z)) - 
       80*z2*H[0, x] - (24*z2*H[0, x])/(1 - x)^2 + (52*z2*H[0, x])/(1 - x) - 
       (80*z2*H[0, x])/(1 + x)^2 + (108*z2*H[0, x])/(1 + x) - 
       (16*z2*H[0, x])/(1 + y)^3 + (32*z2*H[0, x])/((1 - x)*(1 + y)^3) + 
       (8*z2*H[0, x])/(x*(1 + y)^3) - (8*x*z2*H[0, x])/(1 + y)^3 - 
       (56*z2*H[0, x])/(1 + y)^2 - (48*z2*H[0, x])/((1 - x)^2*(1 + y)^2) + 
       (56*z2*H[0, x])/((1 - x)*(1 + y)^2) - 
       (48*z2*H[0, x])/((1 + x)^2*(1 + y)^2) + 
       (56*z2*H[0, x])/((1 + x)*(1 + y)^2) + (128*z2*H[0, x])/(1 + y) + 
       (72*z2*H[0, x])/((1 - x)^2*(1 + y)) - 
       (216*z2*H[0, x])/((1 - x)*(1 + y)) - (44*z2*H[0, x])/(x*(1 + y)) + 
       (40*x*z2*H[0, x])/(1 + y) + (96*z2*H[0, x])/((1 + x)^4*(1 + y)) - 
       (288*z2*H[0, x])/((1 + x)^3*(1 + y)) + 
       (304*z2*H[0, x])/((1 + x)^2*(1 + y)) - 
       (136*z2*H[0, x])/((1 + x)*(1 + y)) - (16*z2*H[0, x])/(1 + z)^3 + 
       (32*z2*H[0, x])/((1 - x)*(1 + z)^3) + (8*z2*H[0, x])/(x*(1 + z)^3) - 
       (8*x*z2*H[0, x])/(1 + z)^3 - (56*z2*H[0, x])/(1 + z)^2 - 
       (48*z2*H[0, x])/((1 - x)^2*(1 + z)^2) + 
       (56*z2*H[0, x])/((1 - x)*(1 + z)^2) - 
       (48*z2*H[0, x])/((1 + x)^2*(1 + z)^2) + 
       (56*z2*H[0, x])/((1 + x)*(1 + z)^2) + (128*z2*H[0, x])/(1 + z) + 
       (72*z2*H[0, x])/((1 - x)^2*(1 + z)) - 
       (216*z2*H[0, x])/((1 - x)*(1 + z)) - (44*z2*H[0, x])/(x*(1 + z)) + 
       (40*x*z2*H[0, x])/(1 + z) + (96*z2*H[0, x])/((1 + x)^4*(1 + z)) - 
       (288*z2*H[0, x])/((1 + x)^3*(1 + z)) + 
       (304*z2*H[0, x])/((1 + x)^2*(1 + z)) - 
       (136*z2*H[0, x])/((1 + x)*(1 + z)) + 8*H[-1, y]*H[0, x] - 
       (12*H[-1, y]*H[0, x])/(1 - x) - (4*H[-1, y]*H[0, x])/(1 + x) + 
       (2*H[-1, y]*H[0, x])/y^2 - (2*H[-1, y]*H[0, x])/((1 - x)*y^2) - 
       (2*H[-1, y]*H[0, x])/((1 + x)*y^2) + (4*H[-1, y]*H[0, x])/y - 
       (4*H[-1, y]*H[0, x])/((1 - x)*y) - (4*H[-1, y]*H[0, x])/((1 + x)*y) + 
       (48*H[-1, y]*H[0, x])/(1 + y)^2 - 
       (32*H[-1, y]*H[0, x])/((1 - x)*(1 + y)^2) + 
       (8*H[-1, y]*H[0, x])/(x*(1 + y)^2) - 
       (8*x*H[-1, y]*H[0, x])/(1 + y)^2 - 
       (64*H[-1, y]*H[0, x])/((1 + x)*(1 + y)^2) - 
       (64*H[-1, y]*H[0, x])/(1 + y) + 
       (72*H[-1, y]*H[0, x])/((1 - x)*(1 + y)) + 
       (12*H[-1, y]*H[0, x])/(x*(1 + y)) - (12*x*H[-1, y]*H[0, x])/(1 + y) + 
       (64*H[-1, y]*H[0, x])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, y]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (88*H[-1, y]*H[0, x])/((1 + x)*(1 + y)) + (2*z*H[-1, y]*H[0, x])/y - 
       (2*z*H[-1, y]*H[0, x])/((1 - x)*y) - 
       (2*z*H[-1, y]*H[0, x])/((1 + x)*y) - (40*H[-1, y]*H[0, x])/(1 + z) + 
       (24*H[-1, y]*H[0, x])/((1 - x)*(1 + z)) + 
       (8*H[-1, y]*H[0, x])/(x*(1 + z)) - (8*x*H[-1, y]*H[0, x])/(1 + z) + 
       (64*H[-1, y]*H[0, x])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, y]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (88*H[-1, y]*H[0, x])/((1 + x)*(1 + z)) + 
       (4*H[-1, y]*H[0, x])/(y^2*(1 + z)) - 
       (4*H[-1, y]*H[0, x])/((1 - x)*y^2*(1 + z)) - 
       (4*H[-1, y]*H[0, x])/((1 + x)*y^2*(1 + z)) + 
       (4*H[-1, y]*H[0, x])/(y*(1 + z)) - 
       (4*H[-1, y]*H[0, x])/((1 - x)*y*(1 + z)) - 
       (4*H[-1, y]*H[0, x])/((1 + x)*y*(1 + z)) + 8*H[-1, z]*H[0, x] - 
       (12*H[-1, z]*H[0, x])/(1 - x) - (4*H[-1, z]*H[0, x])/(1 + x) - 
       (40*H[-1, z]*H[0, x])/(1 + y) + 
       (24*H[-1, z]*H[0, x])/((1 - x)*(1 + y)) + 
       (8*H[-1, z]*H[0, x])/(x*(1 + y)) - (8*x*H[-1, z]*H[0, x])/(1 + y) + 
       (64*H[-1, z]*H[0, x])/((1 + x)^3*(1 + y)) - 
       (96*H[-1, z]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (88*H[-1, z]*H[0, x])/((1 + x)*(1 + y)) + (2*H[-1, z]*H[0, x])/z^2 - 
       (2*H[-1, z]*H[0, x])/((1 - x)*z^2) - 
       (2*H[-1, z]*H[0, x])/((1 + x)*z^2) + 
       (4*H[-1, z]*H[0, x])/((1 + y)*z^2) - 
       (4*H[-1, z]*H[0, x])/((1 - x)*(1 + y)*z^2) - 
       (4*H[-1, z]*H[0, x])/((1 + x)*(1 + y)*z^2) + (4*H[-1, z]*H[0, x])/z - 
       (4*H[-1, z]*H[0, x])/((1 - x)*z) - (4*H[-1, z]*H[0, x])/((1 + x)*z) + 
       (2*y*H[-1, z]*H[0, x])/z - (2*y*H[-1, z]*H[0, x])/((1 - x)*z) - 
       (2*y*H[-1, z]*H[0, x])/((1 + x)*z) + 
       (4*H[-1, z]*H[0, x])/((1 + y)*z) - 
       (4*H[-1, z]*H[0, x])/((1 - x)*(1 + y)*z) - 
       (4*H[-1, z]*H[0, x])/((1 + x)*(1 + y)*z) + 
       (48*H[-1, z]*H[0, x])/(1 + z)^2 - 
       (32*H[-1, z]*H[0, x])/((1 - x)*(1 + z)^2) + 
       (8*H[-1, z]*H[0, x])/(x*(1 + z)^2) - 
       (8*x*H[-1, z]*H[0, x])/(1 + z)^2 - 
       (64*H[-1, z]*H[0, x])/((1 + x)*(1 + z)^2) - 
       (64*H[-1, z]*H[0, x])/(1 + z) + 
       (72*H[-1, z]*H[0, x])/((1 - x)*(1 + z)) + 
       (12*H[-1, z]*H[0, x])/(x*(1 + z)) - (12*x*H[-1, z]*H[0, x])/(1 + z) + 
       (64*H[-1, z]*H[0, x])/((1 + x)^3*(1 + z)) - 
       (96*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (88*H[-1, z]*H[0, x])/((1 + x)*(1 + z)) - 96*z2*H[1, x] - 
       (96*z2*H[1, x])/(1 - x)^2 + (96*z2*H[1, x])/(1 - x) - 
       (96*z2*H[1, x])/(1 + x)^2 + (96*z2*H[1, x])/(1 + x) - 
       (192*z2*H[1, x])/(1 + y)^2 - (192*z2*H[1, x])/((1 - x)^2*(1 + y)^2) + 
       (192*z2*H[1, x])/((1 - x)*(1 + y)^2) - 
       (192*z2*H[1, x])/((1 + x)^2*(1 + y)^2) + 
       (192*z2*H[1, x])/((1 + x)*(1 + y)^2) + (288*z2*H[1, x])/(1 + y) + 
       (288*z2*H[1, x])/((1 - x)^2*(1 + y)) - 
       (288*z2*H[1, x])/((1 - x)*(1 + y)) + (48*z2*H[1, x])/(x*(1 + y)) + 
       (48*x*z2*H[1, x])/(1 + y) + (384*z2*H[1, x])/((1 + x)^4*(1 + y)) - 
       (768*z2*H[1, x])/((1 + x)^3*(1 + y)) + 
       (864*z2*H[1, x])/((1 + x)^2*(1 + y)) - 
       (480*z2*H[1, x])/((1 + x)*(1 + y)) - (192*z2*H[1, x])/(1 + z)^2 - 
       (192*z2*H[1, x])/((1 - x)^2*(1 + z)^2) + 
       (192*z2*H[1, x])/((1 - x)*(1 + z)^2) - 
       (192*z2*H[1, x])/((1 + x)^2*(1 + z)^2) + 
       (192*z2*H[1, x])/((1 + x)*(1 + z)^2) + (288*z2*H[1, x])/(1 + z) + 
       (288*z2*H[1, x])/((1 - x)^2*(1 + z)) - 
       (288*z2*H[1, x])/((1 - x)*(1 + z)) + (48*z2*H[1, x])/(x*(1 + z)) + 
       (48*x*z2*H[1, x])/(1 + z) + (384*z2*H[1, x])/((1 + x)^4*(1 + z)) - 
       (768*z2*H[1, x])/((1 + x)^3*(1 + z)) + 
       (864*z2*H[1, x])/((1 + x)^2*(1 + z)) - 
       (480*z2*H[1, x])/((1 + x)*(1 + z)) - 8*H[-1, 0, x] + 
       (16*H[-1, 0, x])/(1 - x) - (32*H[-1, 0, x])/(1 + y)^2 + 
       (32*H[-1, 0, x])/((1 - x)*(1 + y)^2) + 
       (32*H[-1, 0, x])/((1 + x)*(1 + y)^2) + (56*H[-1, 0, x])/(1 + y) - 
       (48*H[-1, 0, x])/((1 - x)*(1 + y)) - (12*H[-1, 0, x])/(x*(1 + y)) + 
       (12*x*H[-1, 0, x])/(1 + y) - (64*H[-1, 0, x])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, 0, x])/((1 + x)^2*(1 + y)) - 
       (96*H[-1, 0, x])/((1 + x)*(1 + y)) - (32*H[-1, 0, x])/(1 + z)^2 + 
       (32*H[-1, 0, x])/((1 - x)*(1 + z)^2) + 
       (32*H[-1, 0, x])/((1 + x)*(1 + z)^2) + (56*H[-1, 0, x])/(1 + z) - 
       (48*H[-1, 0, x])/((1 - x)*(1 + z)) - (12*H[-1, 0, x])/(x*(1 + z)) + 
       (12*x*H[-1, 0, x])/(1 + z) - (64*H[-1, 0, x])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, 0, x])/((1 + x)^2*(1 + z)) - 
       (96*H[-1, 0, x])/((1 + x)*(1 + z)) - 4*H[0, -1, y] + 
       (16*H[0, -1, y])/(1 + y)^3 + (8*H[0, -1, y])/(x*(1 + y)^3) + 
       (8*x*H[0, -1, y])/(1 + y)^3 + (8*H[0, -1, y])/(1 + y)^2 + 
       (4*H[0, -1, y])/(x*(1 + y)) + (4*x*H[0, -1, y])/(1 + y) + 
       (24*H[0, -1, y])/((1 + x)^2*(1 + y)) - 
       (24*H[0, -1, y])/((1 + x)*(1 + y)) + (24*H[0, -1, y])/(1 + z) + 
       (8*H[0, -1, y])/(x*(1 + z)) + (8*x*H[0, -1, y])/(1 + z) + 
       (24*H[0, -1, y])/((1 + x)^2*(1 + z)) - 
       (24*H[0, -1, y])/((1 + x)*(1 + z)) + 4*H[0, x]*H[0, -1, y] - 
       (4*H[0, x]*H[0, -1, y])/(1 - x) - (4*H[0, x]*H[0, -1, y])/(1 + x) - 
       (16*H[0, x]*H[0, -1, y])/(1 + y)^3 + 
       (32*H[0, x]*H[0, -1, y])/((1 - x)*(1 + y)^3) + 
       (8*H[0, x]*H[0, -1, y])/(x*(1 + y)^3) - 
       (8*x*H[0, x]*H[0, -1, y])/(1 + y)^3 - 
       (8*H[0, x]*H[0, -1, y])/(1 + y)^2 + 
       (8*H[0, x]*H[0, -1, y])/((1 - x)*(1 + y)^2) + 
       (8*H[0, x]*H[0, -1, y])/((1 + x)*(1 + y)^2) + 
       (2*H[0, x]*H[0, -1, y])/((1 - x)*(1 + y)) + 
       (4*H[0, x]*H[0, -1, y])/(x*(1 + y)) - 
       (4*x*H[0, x]*H[0, -1, y])/(1 + y) + 
       (24*H[0, x]*H[0, -1, y])/((1 + x)^3*(1 + y)) - 
       (36*H[0, x]*H[0, -1, y])/((1 + x)^2*(1 + y)) + 
       (10*H[0, x]*H[0, -1, y])/((1 + x)*(1 + y)) - 
       (24*H[0, x]*H[0, -1, y])/(1 + z) + 
       (34*H[0, x]*H[0, -1, y])/((1 - x)*(1 + z)) + 
       (8*H[0, x]*H[0, -1, y])/(x*(1 + z)) - 
       (8*x*H[0, x]*H[0, -1, y])/(1 + z) + 
       (24*H[0, x]*H[0, -1, y])/((1 + x)^3*(1 + z)) - 
       (36*H[0, x]*H[0, -1, y])/((1 + x)^2*(1 + z)) + 
       (26*H[0, x]*H[0, -1, y])/((1 + x)*(1 + z)) - 4*H[0, -1, z] + 
       (24*H[0, -1, z])/(1 + y) + (8*H[0, -1, z])/(x*(1 + y)) + 
       (8*x*H[0, -1, z])/(1 + y) + (24*H[0, -1, z])/((1 + x)^2*(1 + y)) - 
       (24*H[0, -1, z])/((1 + x)*(1 + y)) + (16*H[0, -1, z])/(1 + z)^3 + 
       (8*H[0, -1, z])/(x*(1 + z)^3) + (8*x*H[0, -1, z])/(1 + z)^3 + 
       (8*H[0, -1, z])/(1 + z)^2 + (4*H[0, -1, z])/(x*(1 + z)) + 
       (4*x*H[0, -1, z])/(1 + z) + (24*H[0, -1, z])/((1 + x)^2*(1 + z)) - 
       (24*H[0, -1, z])/((1 + x)*(1 + z)) + 4*H[0, x]*H[0, -1, z] - 
       (4*H[0, x]*H[0, -1, z])/(1 - x) - (4*H[0, x]*H[0, -1, z])/(1 + x) - 
       (24*H[0, x]*H[0, -1, z])/(1 + y) + 
       (34*H[0, x]*H[0, -1, z])/((1 - x)*(1 + y)) + 
       (8*H[0, x]*H[0, -1, z])/(x*(1 + y)) - 
       (8*x*H[0, x]*H[0, -1, z])/(1 + y) + 
       (24*H[0, x]*H[0, -1, z])/((1 + x)^3*(1 + y)) - 
       (36*H[0, x]*H[0, -1, z])/((1 + x)^2*(1 + y)) + 
       (26*H[0, x]*H[0, -1, z])/((1 + x)*(1 + y)) - 
       (16*H[0, x]*H[0, -1, z])/(1 + z)^3 + 
       (32*H[0, x]*H[0, -1, z])/((1 - x)*(1 + z)^3) + 
       (8*H[0, x]*H[0, -1, z])/(x*(1 + z)^3) - 
       (8*x*H[0, x]*H[0, -1, z])/(1 + z)^3 - 
       (8*H[0, x]*H[0, -1, z])/(1 + z)^2 + 
       (8*H[0, x]*H[0, -1, z])/((1 - x)*(1 + z)^2) + 
       (8*H[0, x]*H[0, -1, z])/((1 + x)*(1 + z)^2) + 
       (2*H[0, x]*H[0, -1, z])/((1 - x)*(1 + z)) + 
       (4*H[0, x]*H[0, -1, z])/(x*(1 + z)) - 
       (4*x*H[0, x]*H[0, -1, z])/(1 + z) + 
       (24*H[0, x]*H[0, -1, z])/((1 + x)^3*(1 + z)) - 
       (36*H[0, x]*H[0, -1, z])/((1 + x)^2*(1 + z)) + 
       (10*H[0, x]*H[0, -1, z])/((1 + x)*(1 + z)) + 16*Lmu2m2*H[0, 0, x] + 
       (24*H[0, 0, x])/(1 - x)^2 + (16*Lmu2m2*H[0, 0, x])/(1 - x)^2 - 
       (24*H[0, 0, x])/(1 - x) - (16*Lmu2m2*H[0, 0, x])/(1 - x) - 
       (8*H[0, 0, x])/(1 + x)^2 + (16*Lmu2m2*H[0, 0, x])/(1 + x)^2 + 
       (16*H[0, 0, x])/(1 + x) - (16*Lmu2m2*H[0, 0, x])/(1 + x) + 
       (32*Lmu2m2*H[0, 0, x])/(1 + y)^2 + 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + y)^2) + 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + y)^2) + (8*H[0, 0, x])/(1 + y) - 
       (48*Lmu2m2*H[0, 0, x])/(1 + y) - 
       (48*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + y)) + 
       (48*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + y)) + 
       (16*H[0, 0, x])/(x*(1 + y)) - (8*Lmu2m2*H[0, 0, x])/(x*(1 + y)) + 
       (12*x*H[0, 0, x])/(1 + y) - (8*Lmu2m2*x*H[0, 0, x])/(1 + y) - 
       (64*Lmu2m2*H[0, 0, x])/((1 + x)^4*(1 + y)) + 
       (128*Lmu2m2*H[0, 0, x])/((1 + x)^3*(1 + y)) + 
       (16*H[0, 0, x])/((1 + x)^2*(1 + y)) - 
       (144*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + y)) - 
       (8*H[0, 0, x])/((1 + x)*(1 + y)) + 
       (80*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + y)) + 
       (32*Lmu2m2*H[0, 0, x])/(1 + z)^2 + 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + z)^2) + 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + z)^2) + (8*H[0, 0, x])/(1 + z) - 
       (48*Lmu2m2*H[0, 0, x])/(1 + z) - 
       (48*Lmu2m2*H[0, 0, x])/((1 - x)^2*(1 + z)) + 
       (48*Lmu2m2*H[0, 0, x])/((1 - x)*(1 + z)) + 
       (16*H[0, 0, x])/(x*(1 + z)) - (8*Lmu2m2*H[0, 0, x])/(x*(1 + z)) + 
       (12*x*H[0, 0, x])/(1 + z) - (8*Lmu2m2*x*H[0, 0, x])/(1 + z) - 
       (64*Lmu2m2*H[0, 0, x])/((1 + x)^4*(1 + z)) + 
       (128*Lmu2m2*H[0, 0, x])/((1 + x)^3*(1 + z)) + 
       (16*H[0, 0, x])/((1 + x)^2*(1 + z)) - 
       (144*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + z)) - 
       (8*H[0, 0, x])/((1 + x)*(1 + z)) + 
       (80*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + z)) - 8*H[-1, y]*H[0, 0, x] - 
       (16*H[-1, y]*H[0, 0, x])/(1 - x)^2 + 
       (16*H[-1, y]*H[0, 0, x])/(1 - x) - 
       (64*H[-1, y]*H[0, 0, x])/(1 + y)^2 - 
       (64*H[-1, y]*H[0, 0, x])/((1 - x)^2*(1 + y)^2) + 
       (64*H[-1, y]*H[0, 0, x])/((1 - x)*(1 + y)^2) - 
       (64*H[-1, y]*H[0, 0, x])/((1 + x)^2*(1 + y)^2) + 
       (64*H[-1, y]*H[0, 0, x])/((1 + x)*(1 + y)^2) + 
       (48*H[-1, y]*H[0, 0, x])/(1 + y) + 
       (48*H[-1, y]*H[0, 0, x])/((1 - x)^2*(1 + y)) - 
       (48*H[-1, y]*H[0, 0, x])/((1 - x)*(1 + y)) + 
       (8*H[-1, y]*H[0, 0, x])/(x*(1 + y)) + 
       (8*x*H[-1, y]*H[0, 0, x])/(1 + y) + 
       (64*H[-1, y]*H[0, 0, x])/((1 + x)^4*(1 + y)) - 
       (128*H[-1, y]*H[0, 0, x])/((1 + x)^3*(1 + y)) + 
       (144*H[-1, y]*H[0, 0, x])/((1 + x)^2*(1 + y)) - 
       (80*H[-1, y]*H[0, 0, x])/((1 + x)*(1 + y)) + 
       (64*H[-1, y]*H[0, 0, x])/(1 + z) + 
       (48*H[-1, y]*H[0, 0, x])/((1 - x)^2*(1 + z)) - 
       (48*H[-1, y]*H[0, 0, x])/((1 - x)*(1 + z)) + 
       (16*H[-1, y]*H[0, 0, x])/(x*(1 + z)) + 
       (16*x*H[-1, y]*H[0, 0, x])/(1 + z) + 
       (64*H[-1, y]*H[0, 0, x])/((1 + x)^4*(1 + z)) - 
       (128*H[-1, y]*H[0, 0, x])/((1 + x)^3*(1 + z)) + 
       (176*H[-1, y]*H[0, 0, x])/((1 + x)^2*(1 + z)) - 
       (112*H[-1, y]*H[0, 0, x])/((1 + x)*(1 + z)) - 8*H[-1, z]*H[0, 0, x] - 
       (16*H[-1, z]*H[0, 0, x])/(1 - x)^2 + 
       (16*H[-1, z]*H[0, 0, x])/(1 - x) + (64*H[-1, z]*H[0, 0, x])/(1 + y) + 
       (48*H[-1, z]*H[0, 0, x])/((1 - x)^2*(1 + y)) - 
       (48*H[-1, z]*H[0, 0, x])/((1 - x)*(1 + y)) + 
       (16*H[-1, z]*H[0, 0, x])/(x*(1 + y)) + 
       (16*x*H[-1, z]*H[0, 0, x])/(1 + y) + 
       (64*H[-1, z]*H[0, 0, x])/((1 + x)^4*(1 + y)) - 
       (128*H[-1, z]*H[0, 0, x])/((1 + x)^3*(1 + y)) + 
       (176*H[-1, z]*H[0, 0, x])/((1 + x)^2*(1 + y)) - 
       (112*H[-1, z]*H[0, 0, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, z]*H[0, 0, x])/(1 + z)^2 - 
       (64*H[-1, z]*H[0, 0, x])/((1 - x)^2*(1 + z)^2) + 
       (64*H[-1, z]*H[0, 0, x])/((1 - x)*(1 + z)^2) - 
       (64*H[-1, z]*H[0, 0, x])/((1 + x)^2*(1 + z)^2) + 
       (64*H[-1, z]*H[0, 0, x])/((1 + x)*(1 + z)^2) + 
       (48*H[-1, z]*H[0, 0, x])/(1 + z) + 
       (48*H[-1, z]*H[0, 0, x])/((1 - x)^2*(1 + z)) - 
       (48*H[-1, z]*H[0, 0, x])/((1 - x)*(1 + z)) + 
       (8*H[-1, z]*H[0, 0, x])/(x*(1 + z)) + 
       (8*x*H[-1, z]*H[0, 0, x])/(1 + z) + 
       (64*H[-1, z]*H[0, 0, x])/((1 + x)^4*(1 + z)) - 
       (128*H[-1, z]*H[0, 0, x])/((1 + x)^3*(1 + z)) + 
       (144*H[-1, z]*H[0, 0, x])/((1 + x)^2*(1 + z)) - 
       (80*H[-1, z]*H[0, 0, x])/((1 + x)*(1 + z)) - 16*H[1, 0, x] + 
       (16*H[1, 0, x])/(1 - x) + (16*H[1, 0, x])/(1 + x) - 
       (32*H[1, 0, x])/(1 + y)^2 + (32*H[1, 0, x])/((1 - x)*(1 + y)^2) + 
       (32*H[1, 0, x])/((1 + x)*(1 + y)^2) + (48*H[1, 0, x])/(1 + y) - 
       (48*H[1, 0, x])/((1 - x)*(1 + y)) - (8*H[1, 0, x])/(x*(1 + y)) + 
       (8*x*H[1, 0, x])/(1 + y) - (64*H[1, 0, x])/((1 + x)^3*(1 + y)) + 
       (96*H[1, 0, x])/((1 + x)^2*(1 + y)) - 
       (80*H[1, 0, x])/((1 + x)*(1 + y)) - (32*H[1, 0, x])/(1 + z)^2 + 
       (32*H[1, 0, x])/((1 - x)*(1 + z)^2) + 
       (32*H[1, 0, x])/((1 + x)*(1 + z)^2) + (48*H[1, 0, x])/(1 + z) - 
       (48*H[1, 0, x])/((1 - x)*(1 + z)) - (8*H[1, 0, x])/(x*(1 + z)) + 
       (8*x*H[1, 0, x])/(1 + z) - (64*H[1, 0, x])/((1 + x)^3*(1 + z)) + 
       (96*H[1, 0, x])/((1 + x)^2*(1 + z)) - 
       (80*H[1, 0, x])/((1 + x)*(1 + z)) + 16*H[-1, 0, 0, x] + 
       (32*H[-1, 0, 0, x])/(1 - x)^2 - (32*H[-1, 0, 0, x])/(1 - x) + 
       (64*H[-1, 0, 0, x])/(1 + y)^2 + 
       (64*H[-1, 0, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (64*H[-1, 0, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*H[-1, 0, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (64*H[-1, 0, 0, x])/((1 + x)*(1 + y)^2) - 
       (112*H[-1, 0, 0, x])/(1 + y) - 
       (96*H[-1, 0, 0, x])/((1 - x)^2*(1 + y)) + 
       (96*H[-1, 0, 0, x])/((1 - x)*(1 + y)) - 
       (24*H[-1, 0, 0, x])/(x*(1 + y)) - (24*x*H[-1, 0, 0, x])/(1 + y) - 
       (128*H[-1, 0, 0, x])/((1 + x)^4*(1 + y)) + 
       (256*H[-1, 0, 0, x])/((1 + x)^3*(1 + y)) - 
       (320*H[-1, 0, 0, x])/((1 + x)^2*(1 + y)) + 
       (192*H[-1, 0, 0, x])/((1 + x)*(1 + y)) + 
       (64*H[-1, 0, 0, x])/(1 + z)^2 + 
       (64*H[-1, 0, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (64*H[-1, 0, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*H[-1, 0, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (64*H[-1, 0, 0, x])/((1 + x)*(1 + z)^2) - 
       (112*H[-1, 0, 0, x])/(1 + z) - 
       (96*H[-1, 0, 0, x])/((1 - x)^2*(1 + z)) + 
       (96*H[-1, 0, 0, x])/((1 - x)*(1 + z)) - 
       (24*H[-1, 0, 0, x])/(x*(1 + z)) - (24*x*H[-1, 0, 0, x])/(1 + z) - 
       (128*H[-1, 0, 0, x])/((1 + x)^4*(1 + z)) + 
       (256*H[-1, 0, 0, x])/((1 + x)^3*(1 + z)) - 
       (320*H[-1, 0, 0, x])/((1 + x)^2*(1 + z)) + 
       (192*H[-1, 0, 0, x])/((1 + x)*(1 + z)) + 8*H[0, -1, 0, x] + 
       (16*H[0, -1, 0, x])/(1 - x)^2 - (16*H[0, -1, 0, x])/(1 - x) + 
       (32*H[0, -1, 0, x])/(1 + y)^2 + 
       (32*H[0, -1, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (32*H[0, -1, 0, x])/((1 - x)*(1 + y)^2) + 
       (32*H[0, -1, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (32*H[0, -1, 0, x])/((1 + x)*(1 + y)^2) - 
       (56*H[0, -1, 0, x])/(1 + y) - 
       (48*H[0, -1, 0, x])/((1 - x)^2*(1 + y)) + 
       (48*H[0, -1, 0, x])/((1 - x)*(1 + y)) - 
       (12*H[0, -1, 0, x])/(x*(1 + y)) - (12*x*H[0, -1, 0, x])/(1 + y) - 
       (64*H[0, -1, 0, x])/((1 + x)^4*(1 + y)) + 
       (128*H[0, -1, 0, x])/((1 + x)^3*(1 + y)) - 
       (160*H[0, -1, 0, x])/((1 + x)^2*(1 + y)) + 
       (96*H[0, -1, 0, x])/((1 + x)*(1 + y)) + 
       (32*H[0, -1, 0, x])/(1 + z)^2 + 
       (32*H[0, -1, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (32*H[0, -1, 0, x])/((1 - x)*(1 + z)^2) + 
       (32*H[0, -1, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (32*H[0, -1, 0, x])/((1 + x)*(1 + z)^2) - 
       (56*H[0, -1, 0, x])/(1 + z) - 
       (48*H[0, -1, 0, x])/((1 - x)^2*(1 + z)) + 
       (48*H[0, -1, 0, x])/((1 - x)*(1 + z)) - 
       (12*H[0, -1, 0, x])/(x*(1 + z)) - (12*x*H[0, -1, 0, x])/(1 + z) - 
       (64*H[0, -1, 0, x])/((1 + x)^4*(1 + z)) + 
       (128*H[0, -1, 0, x])/((1 + x)^3*(1 + z)) - 
       (160*H[0, -1, 0, x])/((1 + x)^2*(1 + z)) + 
       (96*H[0, -1, 0, x])/((1 + x)*(1 + z)) + 24*H[0, 0, 0, x] - 
       (12*H[0, 0, 0, x])/(1 - x) + (24*H[0, 0, 0, x])/(1 + x)^2 - 
       (36*H[0, 0, 0, x])/(1 + x) - (24*H[0, 0, 0, x])/(1 + y) + 
       (60*H[0, 0, 0, x])/((1 - x)*(1 + y)) + 
       (24*H[0, 0, 0, x])/(x*(1 + y)) - (12*x*H[0, 0, 0, x])/(1 + y) + 
       (48*H[0, 0, 0, x])/((1 + x)^3*(1 + y)) - 
       (48*H[0, 0, 0, x])/((1 + x)^2*(1 + y)) + 
       (12*H[0, 0, 0, x])/((1 + x)*(1 + y)) - (24*H[0, 0, 0, x])/(1 + z) + 
       (60*H[0, 0, 0, x])/((1 - x)*(1 + z)) + 
       (24*H[0, 0, 0, x])/(x*(1 + z)) - (12*x*H[0, 0, 0, x])/(1 + z) + 
       (48*H[0, 0, 0, x])/((1 + x)^3*(1 + z)) - 
       (48*H[0, 0, 0, x])/((1 + x)^2*(1 + z)) + 
       (12*H[0, 0, 0, x])/((1 + x)*(1 + z)) + 16*H[0, 1, 0, x] + 
       (16*H[0, 1, 0, x])/(1 - x)^2 - (16*H[0, 1, 0, x])/(1 - x) + 
       (16*H[0, 1, 0, x])/(1 + x)^2 - (16*H[0, 1, 0, x])/(1 + x) + 
       (32*H[0, 1, 0, x])/(1 + y)^2 + 
       (32*H[0, 1, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (32*H[0, 1, 0, x])/((1 - x)*(1 + y)^2) + 
       (32*H[0, 1, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (32*H[0, 1, 0, x])/((1 + x)*(1 + y)^2) - (48*H[0, 1, 0, x])/(1 + y) - 
       (48*H[0, 1, 0, x])/((1 - x)^2*(1 + y)) + 
       (48*H[0, 1, 0, x])/((1 - x)*(1 + y)) - 
       (8*H[0, 1, 0, x])/(x*(1 + y)) - (8*x*H[0, 1, 0, x])/(1 + y) - 
       (64*H[0, 1, 0, x])/((1 + x)^4*(1 + y)) + 
       (128*H[0, 1, 0, x])/((1 + x)^3*(1 + y)) - 
       (144*H[0, 1, 0, x])/((1 + x)^2*(1 + y)) + 
       (80*H[0, 1, 0, x])/((1 + x)*(1 + y)) + (32*H[0, 1, 0, x])/(1 + z)^2 + 
       (32*H[0, 1, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (32*H[0, 1, 0, x])/((1 - x)*(1 + z)^2) + 
       (32*H[0, 1, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (32*H[0, 1, 0, x])/((1 + x)*(1 + z)^2) - (48*H[0, 1, 0, x])/(1 + z) - 
       (48*H[0, 1, 0, x])/((1 - x)^2*(1 + z)) + 
       (48*H[0, 1, 0, x])/((1 - x)*(1 + z)) - 
       (8*H[0, 1, 0, x])/(x*(1 + z)) - (8*x*H[0, 1, 0, x])/(1 + z) - 
       (64*H[0, 1, 0, x])/((1 + x)^4*(1 + z)) + 
       (128*H[0, 1, 0, x])/((1 + x)^3*(1 + z)) - 
       (144*H[0, 1, 0, x])/((1 + x)^2*(1 + z)) + 
       (80*H[0, 1, 0, x])/((1 + x)*(1 + z)) + 32*H[1, 0, 0, x] + 
       (32*H[1, 0, 0, x])/(1 - x)^2 - (32*H[1, 0, 0, x])/(1 - x) + 
       (32*H[1, 0, 0, x])/(1 + x)^2 - (32*H[1, 0, 0, x])/(1 + x) + 
       (64*H[1, 0, 0, x])/(1 + y)^2 + 
       (64*H[1, 0, 0, x])/((1 - x)^2*(1 + y)^2) - 
       (64*H[1, 0, 0, x])/((1 - x)*(1 + y)^2) + 
       (64*H[1, 0, 0, x])/((1 + x)^2*(1 + y)^2) - 
       (64*H[1, 0, 0, x])/((1 + x)*(1 + y)^2) - (96*H[1, 0, 0, x])/(1 + y) - 
       (96*H[1, 0, 0, x])/((1 - x)^2*(1 + y)) + 
       (96*H[1, 0, 0, x])/((1 - x)*(1 + y)) - 
       (16*H[1, 0, 0, x])/(x*(1 + y)) - (16*x*H[1, 0, 0, x])/(1 + y) - 
       (128*H[1, 0, 0, x])/((1 + x)^4*(1 + y)) + 
       (256*H[1, 0, 0, x])/((1 + x)^3*(1 + y)) - 
       (288*H[1, 0, 0, x])/((1 + x)^2*(1 + y)) + 
       (160*H[1, 0, 0, x])/((1 + x)*(1 + y)) + 
       (64*H[1, 0, 0, x])/(1 + z)^2 + 
       (64*H[1, 0, 0, x])/((1 - x)^2*(1 + z)^2) - 
       (64*H[1, 0, 0, x])/((1 - x)*(1 + z)^2) + 
       (64*H[1, 0, 0, x])/((1 + x)^2*(1 + z)^2) - 
       (64*H[1, 0, 0, x])/((1 + x)*(1 + z)^2) - (96*H[1, 0, 0, x])/(1 + z) - 
       (96*H[1, 0, 0, x])/((1 - x)^2*(1 + z)) + 
       (96*H[1, 0, 0, x])/((1 - x)*(1 + z)) - 
       (16*H[1, 0, 0, x])/(x*(1 + z)) - (16*x*H[1, 0, 0, x])/(1 + z) - 
       (128*H[1, 0, 0, x])/((1 + x)^4*(1 + z)) + 
       (256*H[1, 0, 0, x])/((1 + x)^3*(1 + z)) - 
       (288*H[1, 0, 0, x])/((1 + x)^2*(1 + z)) + 
       (160*H[1, 0, 0, x])/((1 + x)*(1 + z)))/ep];



ggttElpoles = HPLConvert[(112/3 + 112/(3*(1 + x)^4) - 224/(3*(1 + x)^3) + 
       112/(3*(1 + x)) - (32*y)/(3*(1 + x)^4) + (64*y)/(3*(1 + x)^3) - 
       (16*y)/(1 + x)^2 + (16*y)/(3*(1 + x)) - (16*y^2)/(3*(1 + x)^4) + 
       (32*y^2)/(3*(1 + x)^3) - (16*y^2)/(3*(1 + x)^2) + 
       112/(3*(1 + y)^2) - 56/(1 + y) - 28/(3*x*(1 + y)) - 
       (28*x)/(3*(1 + y)) + (256*z)/(3*(1 + x)^4) - (512*z)/(3*(1 + x)^3) + 
       (128*z)/(1 + x)^2 - (128*z)/(3*(1 + x)) + (128*z^2)/(3*(1 + x)^4) - 
       (256*z^2)/(3*(1 + x)^3) + (128*z^2)/(3*(1 + x)^2) + 
       112/(3*(1 + z)^2) - 56/(1 + z) - 28/(3*x*(1 + z)) - 
       (28*x)/(3*(1 + z)))/ep^3 + 
    (88/3 + 32*Lmu2m2 + 48/(1 + x)^4 + (32*Lmu2m2)/(1 + x)^4 - 
       96/(1 + x)^3 - (64*Lmu2m2)/(1 + x)^3 - 256/(3*(1 + x)^2) + 
       400/(3*(1 + x)) + (32*Lmu2m2)/(1 + x) - (160*y)/(9*(1 + x)^4) - 
       (64*Lmu2m2*y)/(3*(1 + x)^4) + (320*y)/(9*(1 + x)^3) + 
       (128*Lmu2m2*y)/(3*(1 + x)^3) - (80*y)/(3*(1 + x)^2) - 
       (32*Lmu2m2*y)/(1 + x)^2 + (80*y)/(9*(1 + x)) + 
       (32*Lmu2m2*y)/(3*(1 + x)) - (80*y^2)/(9*(1 + x)^4) - 
       (32*Lmu2m2*y^2)/(3*(1 + x)^4) + (160*y^2)/(9*(1 + x)^3) + 
       (64*Lmu2m2*y^2)/(3*(1 + x)^3) - (80*y^2)/(9*(1 + x)^2) - 
       (32*Lmu2m2*y^2)/(3*(1 + x)^2) + 256/(3*(1 + y)^2) + 
       (32*Lmu2m2)/(1 + y)^2 - 280/(3*(1 + y)) - (48*Lmu2m2)/(1 + y) - 
       8/(3*x*(1 + y)) - (8*Lmu2m2)/(x*(1 + y)) - (8*x)/(3*(1 + y)) - 
       (8*Lmu2m2*x)/(1 + y) + (1024*z)/(9*(1 + x)^4) + 
       (256*Lmu2m2*z)/(3*(1 + x)^4) - (2048*z)/(9*(1 + x)^3) - 
       (512*Lmu2m2*z)/(3*(1 + x)^3) + (512*z)/(3*(1 + x)^2) + 
       (128*Lmu2m2*z)/(1 + x)^2 - (512*z)/(9*(1 + x)) - 
       (128*Lmu2m2*z)/(3*(1 + x)) + (512*z^2)/(9*(1 + x)^4) + 
       (128*Lmu2m2*z^2)/(3*(1 + x)^4) - (1024*z^2)/(9*(1 + x)^3) - 
       (256*Lmu2m2*z^2)/(3*(1 + x)^3) + (512*z^2)/(9*(1 + x)^2) + 
       (128*Lmu2m2*z^2)/(3*(1 + x)^2) + 256/(3*(1 + z)^2) + 
       (32*Lmu2m2)/(1 + z)^2 - 280/(3*(1 + z)) - (48*Lmu2m2)/(1 + z) - 
       8/(3*x*(1 + z)) - (8*Lmu2m2)/(x*(1 + z)) - (8*x)/(3*(1 + z)) - 
       (8*Lmu2m2*x)/(1 + z) - 32*H[-1, x] - (32*H[-1, x])/(1 + x)^4 + 
       (64*H[-1, x])/(1 + x)^3 - (32*H[-1, x])/(1 + x) + 
       (64*y*H[-1, x])/(3*(1 + x)^4) - (128*y*H[-1, x])/(3*(1 + x)^3) + 
       (32*y*H[-1, x])/(1 + x)^2 - (32*y*H[-1, x])/(3*(1 + x)) + 
       (32*y^2*H[-1, x])/(3*(1 + x)^4) - (64*y^2*H[-1, x])/(3*(1 + x)^3) + 
       (32*y^2*H[-1, x])/(3*(1 + x)^2) - (32*H[-1, x])/(1 + y)^2 + 
       (48*H[-1, x])/(1 + y) + (8*H[-1, x])/(x*(1 + y)) + 
       (8*x*H[-1, x])/(1 + y) - (256*z*H[-1, x])/(3*(1 + x)^4) + 
       (512*z*H[-1, x])/(3*(1 + x)^3) - (128*z*H[-1, x])/(1 + x)^2 + 
       (128*z*H[-1, x])/(3*(1 + x)) - (128*z^2*H[-1, x])/(3*(1 + x)^4) + 
       (256*z^2*H[-1, x])/(3*(1 + x)^3) - 
       (128*z^2*H[-1, x])/(3*(1 + x)^2) - (32*H[-1, x])/(1 + z)^2 + 
       (48*H[-1, x])/(1 + z) + (8*H[-1, x])/(x*(1 + z)) + 
       (8*x*H[-1, x])/(1 + z) - (8*H[-1, y])/3 - (16*H[-1, y])/(1 + x)^4 + 
       (32*H[-1, y])/(1 + x)^3 + (80*H[-1, y])/(3*(1 + x)^2) - 
       (128*H[-1, y])/(3*(1 + x)) + (32*y*H[-1, y])/(3*(1 + x)^4) - 
       (64*y*H[-1, y])/(3*(1 + x)^3) + (64*y*H[-1, y])/(3*(1 + x)^2) - 
       (32*y*H[-1, y])/(3*(1 + x)) + (16*y^2*H[-1, y])/(3*(1 + x)^4) - 
       (32*y^2*H[-1, y])/(3*(1 + x)^3) + (16*y^2*H[-1, y])/(3*(1 + x)^2) - 
       (32*H[-1, y])/(1 + y)^2 + (48*H[-1, y])/(1 + y) + 
       (8*H[-1, y])/(x*(1 + y)) + (8*x*H[-1, y])/(1 + y) - 
       (128*z*H[-1, y])/(3*(1 + x)^4) + (256*z*H[-1, y])/(3*(1 + x)^3) - 
       (128*z*H[-1, y])/(3*(1 + x)^2) - (64*z^2*H[-1, y])/(3*(1 + x)^4) + 
       (128*z^2*H[-1, y])/(3*(1 + x)^3) - (64*z^2*H[-1, y])/(3*(1 + x)^2) - 
       (88*H[-1, z])/3 - (16*H[-1, z])/(1 + x)^4 + 
       (32*H[-1, z])/(1 + x)^3 - (80*H[-1, z])/(3*(1 + x)^2) + 
       (32*H[-1, z])/(3*(1 + x)) + (32*y*H[-1, z])/(3*(1 + x)^4) - 
       (64*y*H[-1, z])/(3*(1 + x)^3) + (32*y*H[-1, z])/(3*(1 + x)^2) + 
       (16*y^2*H[-1, z])/(3*(1 + x)^4) - (32*y^2*H[-1, z])/(3*(1 + x)^3) + 
       (16*y^2*H[-1, z])/(3*(1 + x)^2) - (128*z*H[-1, z])/(3*(1 + x)^4) + 
       (256*z*H[-1, z])/(3*(1 + x)^3) - (256*z*H[-1, z])/(3*(1 + x)^2) + 
       (128*z*H[-1, z])/(3*(1 + x)) - (64*z^2*H[-1, z])/(3*(1 + x)^4) + 
       (128*z^2*H[-1, z])/(3*(1 + x)^3) - (64*z^2*H[-1, z])/(3*(1 + x)^2) - 
       (32*H[-1, z])/(1 + z)^2 + (48*H[-1, z])/(1 + z) + 
       (8*H[-1, z])/(x*(1 + z)) + (8*x*H[-1, z])/(1 + z) + 16*H[0, x] + 
       (16*H[0, x])/(1 + x)^4 - (32*H[0, x])/(1 + x)^3 + 
       (16*H[0, x])/(1 + x) - (32*y*H[0, x])/(3*(1 + x)^4) + 
       (64*y*H[0, x])/(3*(1 + x)^3) - (16*y*H[0, x])/(1 + x)^2 + 
       (16*y*H[0, x])/(3*(1 + x)) - (16*y^2*H[0, x])/(3*(1 + x)^4) + 
       (32*y^2*H[0, x])/(3*(1 + x)^3) - (16*y^2*H[0, x])/(3*(1 + x)^2) + 
       (16*H[0, x])/(1 + y)^2 - (24*H[0, x])/(1 + y) - 
       (4*H[0, x])/(x*(1 + y)) - (4*x*H[0, x])/(1 + y) + 
       (128*z*H[0, x])/(3*(1 + x)^4) - (256*z*H[0, x])/(3*(1 + x)^3) + 
       (64*z*H[0, x])/(1 + x)^2 - (64*z*H[0, x])/(3*(1 + x)) + 
       (64*z^2*H[0, x])/(3*(1 + x)^4) - (128*z^2*H[0, x])/(3*(1 + x)^3) + 
       (64*z^2*H[0, x])/(3*(1 + x)^2) + (16*H[0, x])/(1 + z)^2 - 
       (24*H[0, x])/(1 + z) - (4*H[0, x])/(x*(1 + z)) - 
       (4*x*H[0, x])/(1 + z))/ep^2 + 
    (-3964/27 - (496*Lmu2m2)/9 + (32*Lmu2m2^2)/3 - 40/(3*(1 - x)^2) + 
       40/(3*(1 - x)) - 2920/(27*(1 + x)^4) - (352*Lmu2m2)/(9*(1 + x)^4) + 
       (32*Lmu2m2^2)/(3*(1 + x)^4) + 5840/(27*(1 + x)^3) + 
       (704*Lmu2m2)/(9*(1 + x)^3) - (64*Lmu2m2^2)/(3*(1 + x)^3) - 
       2000/(9*(1 + x)^2) - (256*Lmu2m2)/(3*(1 + x)^2) + 3080/(27*(1 + x)) + 
       (416*Lmu2m2)/(9*(1 + x)) + (32*Lmu2m2^2)/(3*(1 + x)) + 4/(3*y) - 
       4/(3*(1 + x)^2*y) + 4/(3*(1 + x)*y) + (8*y)/3 + 
       (16*y)/(3*(1 - x)^2) - (16*y)/(3*(1 - x)) - (2192*y)/(27*(1 + x)^4) - 
       (128*Lmu2m2*y)/(9*(1 + x)^4) + (4384*y)/(27*(1 + x)^3) + 
       (256*Lmu2m2*y)/(9*(1 + x)^3) - (1096*y)/(9*(1 + x)^2) - 
       (64*Lmu2m2*y)/(3*(1 + x)^2) + (1096*y)/(27*(1 + x)) + 
       (64*Lmu2m2*y)/(9*(1 + x)) - (8*y^2)/(3*(1 - x)^2) + 
       (8*y^2)/(3*(1 - x)) - (1096*y^2)/(27*(1 + x)^4) - 
       (64*Lmu2m2*y^2)/(9*(1 + x)^4) + (2192*y^2)/(27*(1 + x)^3) + 
       (128*Lmu2m2*y^2)/(9*(1 + x)^3) - (1096*y^2)/(27*(1 + x)^2) - 
       (64*Lmu2m2*y^2)/(9*(1 + x)^2) - 904/(27*(1 + y)^2) - 
       (64*Lmu2m2)/(9*(1 + y)^2) + (32*Lmu2m2^2)/(3*(1 + y)^2) + 
       308/(3*(1 + y)) + (112*Lmu2m2)/(3*(1 + y)) - (16*Lmu2m2^2)/(1 + y) + 
       32/(3*(1 - x)^2*(1 + y)) - 32/(3*(1 - x)*(1 + y)) + 
       1162/(27*x*(1 + y)) + (160*Lmu2m2)/(9*x*(1 + y)) - 
       (8*Lmu2m2^2)/(3*x*(1 + y)) + (1162*x)/(27*(1 + y)) + 
       (160*Lmu2m2*x)/(9*(1 + y)) - (8*Lmu2m2^2*x)/(3*(1 + y)) + 4/(3*z) - 
       4/(3*(1 + x)^2*z) + 4/(3*(1 + x)*z) - (8*z)/3 - 
       (1216*z)/(9*(1 + x)^4) - (64*Lmu2m2*z)/(1 + x)^4 + 
       (64*Lmu2m2^2*z)/(3*(1 + x)^4) + (2432*z)/(9*(1 + x)^3) + 
       (128*Lmu2m2*z)/(1 + x)^3 - (128*Lmu2m2^2*z)/(3*(1 + x)^3) - 
       (208*z)/(1 + x)^2 - (96*Lmu2m2*z)/(1 + x)^2 + 
       (32*Lmu2m2^2*z)/(1 + x)^2 + (656*z)/(9*(1 + x)) + 
       (32*Lmu2m2*z)/(1 + x) - (32*Lmu2m2^2*z)/(3*(1 + x)) - 
       (608*z^2)/(9*(1 + x)^4) - (32*Lmu2m2*z^2)/(1 + x)^4 + 
       (32*Lmu2m2^2*z^2)/(3*(1 + x)^4) + (1216*z^2)/(9*(1 + x)^3) + 
       (64*Lmu2m2*z^2)/(1 + x)^3 - (64*Lmu2m2^2*z^2)/(3*(1 + x)^3) - 
       (632*z^2)/(9*(1 + x)^2) - (32*Lmu2m2*z^2)/(1 + x)^2 + 
       (32*Lmu2m2^2*z^2)/(3*(1 + x)^2) + (8*z^2)/(3*(1 + x)) - 
       904/(27*(1 + z)^2) - (64*Lmu2m2)/(9*(1 + z)^2) + 
       (32*Lmu2m2^2)/(3*(1 + z)^2) + 308/(3*(1 + z)) + 
       (112*Lmu2m2)/(3*(1 + z)) - (16*Lmu2m2^2)/(1 + z) + 
       32/(3*(1 - x)^2*(1 + z)) - 32/(3*(1 - x)*(1 + z)) + 
       1162/(27*x*(1 + z)) + (160*Lmu2m2)/(9*x*(1 + z)) - 
       (8*Lmu2m2^2)/(3*x*(1 + z)) + (1162*x)/(27*(1 + z)) + 
       (160*Lmu2m2*x)/(9*(1 + z)) - (8*Lmu2m2^2*x)/(3*(1 + z)) - (80*z2)/3 - 
       (80*z2)/(1 - x)^5 + (200*z2)/(1 - x)^4 - (508*z2)/(3*(1 - x)^3) + 
       (54*z2)/(1 - x)^2 - (65*z2)/(3*(1 - x)) - (112*z2)/(3*(1 + x)^4) + 
       (200*z2)/(3*(1 + x)^3) + (4*z2)/(3*(1 + x)^2) - (89*z2)/(3*(1 + x)) - 
       4*y*z2 + (32*y*z2)/(1 - x)^5 - (80*y*z2)/(1 - x)^4 + 
       (200*y*z2)/(3*(1 - x)^3) - (20*y*z2)/(1 - x)^2 + (2*y*z2)/(1 - x) + 
       (32*y*z2)/(3*(1 + x)^4) - (64*y*z2)/(3*(1 + x)^3) + 
       (16*y*z2)/(1 + x)^2 + (2*y*z2)/(1 + x) - (16*y^2*z2)/(1 - x)^5 + 
       (40*y^2*z2)/(1 - x)^4 - (76*y^2*z2)/(3*(1 - x)^3) - 
       (2*y^2*z2)/(1 - x)^2 - (y^2*z2)/(3*(1 - x)) + 
       (16*y^2*z2)/(3*(1 + x)^4) - (32*y^2*z2)/(3*(1 + x)^3) + 
       (16*y^2*z2)/(3*(1 + x)^2) + (11*y^2*z2)/(3*(1 + x)) - 
       (112*z2)/(3*(1 + y)^2) + (40*z2)/(1 + y) + 
       (64*z2)/((1 - x)^5*(1 + y)) - (160*z2)/((1 - x)^4*(1 + y)) + 
       (144*z2)/((1 - x)^3*(1 + y)) - (56*z2)/((1 - x)^2*(1 + y)) + 
       (64*z2)/(3*(1 - x)*(1 + y)) + (28*z2)/(3*x*(1 + y)) + 
       (20*x*z2)/(3*(1 + y)) + (8*z2)/(3*(1 + x)*(1 + y)) + 4*z*z2 - 
       (256*z*z2)/(3*(1 + x)^4) + (464*z*z2)/(3*(1 + x)^3) - 
       (104*z*z2)/(1 + x)^2 + (80*z*z2)/(3*(1 + x)) - 
       (128*z^2*z2)/(3*(1 + x)^4) + (232*z^2*z2)/(3*(1 + x)^3) - 
       (92*z^2*z2)/(3*(1 + x)^2) - (4*z^2*z2)/(1 + x) - 
       (112*z2)/(3*(1 + z)^2) + (40*z2)/(1 + z) + 
       (64*z2)/((1 - x)^5*(1 + z)) - (160*z2)/((1 - x)^4*(1 + z)) + 
       (144*z2)/((1 - x)^3*(1 + z)) - (56*z2)/((1 - x)^2*(1 + z)) + 
       (64*z2)/(3*(1 - x)*(1 + z)) + (28*z2)/(3*x*(1 + z)) + 
       (20*x*z2)/(3*(1 + z)) + (8*z2)/(3*(1 + x)*(1 + z)) + 
       (568*H[-1, x])/9 - (64*Lmu2m2*H[-1, x])/3 + 
       (160*H[-1, x])/(1 - x)^4 - (320*H[-1, x])/(1 - x)^3 + 
       (192*H[-1, x])/(1 - x)^2 - (32*H[-1, x])/(1 - x) + 
       (256*H[-1, x])/(9*(1 + x)^4) - (64*Lmu2m2*H[-1, x])/(3*(1 + x)^4) - 
       (512*H[-1, x])/(9*(1 + x)^3) + (128*Lmu2m2*H[-1, x])/(3*(1 + x)^3) + 
       (64*H[-1, x])/(1 + x)^2 - (320*H[-1, x])/(9*(1 + x)) - 
       (64*Lmu2m2*H[-1, x])/(3*(1 + x)) + (32*y*H[-1, x])/3 - 
       (64*y*H[-1, x])/(1 - x)^4 + (128*y*H[-1, x])/(1 - x)^3 - 
       (224*y*H[-1, x])/(3*(1 - x)^2) + (32*y*H[-1, x])/(3*(1 - x)) + 
       (128*y*H[-1, x])/(9*(1 + x)^4) - (256*y*H[-1, x])/(9*(1 + x)^3) + 
       (64*y*H[-1, x])/(3*(1 + x)^2) - (64*y*H[-1, x])/(9*(1 + x)) + 
       (32*y^2*H[-1, x])/(1 - x)^4 - (64*y^2*H[-1, x])/(1 - x)^3 + 
       (64*y^2*H[-1, x])/(3*(1 - x)^2) + (32*y^2*H[-1, x])/(3*(1 - x)) + 
       (64*y^2*H[-1, x])/(9*(1 + x)^4) - (128*y^2*H[-1, x])/(9*(1 + x)^3) + 
       (64*y^2*H[-1, x])/(9*(1 + x)^2) + (160*H[-1, x])/(9*(1 + y)^2) - 
       (64*Lmu2m2*H[-1, x])/(3*(1 + y)^2) - (48*H[-1, x])/(1 + y) + 
       (32*Lmu2m2*H[-1, x])/(1 + y) - (128*H[-1, x])/((1 - x)^4*(1 + y)) + 
       (256*H[-1, x])/((1 - x)^3*(1 + y)) - 
       (512*H[-1, x])/(3*(1 - x)^2*(1 + y)) + 
       (128*H[-1, x])/(3*(1 - x)*(1 + y)) - (184*H[-1, x])/(9*x*(1 + y)) + 
       (16*Lmu2m2*H[-1, x])/(3*x*(1 + y)) - (184*x*H[-1, x])/(9*(1 + y)) + 
       (16*Lmu2m2*x*H[-1, x])/(3*(1 + y)) - (32*z*H[-1, x])/3 + 
       (128*z*H[-1, x])/(3*(1 + x)^4) - 
       (128*Lmu2m2*z*H[-1, x])/(3*(1 + x)^4) - 
       (256*z*H[-1, x])/(3*(1 + x)^3) + 
       (256*Lmu2m2*z*H[-1, x])/(3*(1 + x)^3) + 
       (128*z*H[-1, x])/(3*(1 + x)^2) - (64*Lmu2m2*z*H[-1, x])/(1 + x)^2 + 
       (64*Lmu2m2*z*H[-1, x])/(3*(1 + x)) + 
       (64*z^2*H[-1, x])/(3*(1 + x)^4) - 
       (64*Lmu2m2*z^2*H[-1, x])/(3*(1 + x)^4) - 
       (128*z^2*H[-1, x])/(3*(1 + x)^3) + 
       (128*Lmu2m2*z^2*H[-1, x])/(3*(1 + x)^3) + 
       (32*z^2*H[-1, x])/(3*(1 + x)^2) - 
       (64*Lmu2m2*z^2*H[-1, x])/(3*(1 + x)^2) + 
       (32*z^2*H[-1, x])/(3*(1 + x)) + (160*H[-1, x])/(9*(1 + z)^2) - 
       (64*Lmu2m2*H[-1, x])/(3*(1 + z)^2) - (48*H[-1, x])/(1 + z) + 
       (32*Lmu2m2*H[-1, x])/(1 + z) - (128*H[-1, x])/((1 - x)^4*(1 + z)) + 
       (256*H[-1, x])/((1 - x)^3*(1 + z)) - 
       (512*H[-1, x])/(3*(1 - x)^2*(1 + z)) + 
       (128*H[-1, x])/(3*(1 - x)*(1 + z)) - (184*H[-1, x])/(9*x*(1 + z)) + 
       (16*Lmu2m2*H[-1, x])/(3*x*(1 + z)) - (184*x*H[-1, x])/(9*(1 + z)) + 
       (16*Lmu2m2*x*H[-1, x])/(3*(1 + z)) + (56*H[-1, y])/3 - 
       (16*Lmu2m2*H[-1, y])/3 + (224*H[-1, y])/(9*(1 + x)^4) - 
       (32*Lmu2m2*H[-1, y])/(3*(1 + x)^4) - (448*H[-1, y])/(9*(1 + x)^3) + 
       (64*Lmu2m2*H[-1, y])/(3*(1 + x)^3) + (284*H[-1, y])/(9*(1 + x)^2) + 
       (32*Lmu2m2*H[-1, y])/(3*(1 + x)^2) - (20*H[-1, y])/(3*(1 + x)) - 
       (64*Lmu2m2*H[-1, y])/(3*(1 + x)) - (4*H[-1, y])/(3*y^2) + 
       (4*H[-1, y])/(3*(1 + x)^2*y^2) - (4*H[-1, y])/(3*(1 + x)*y^2) + 
       (4*H[-1, y])/y - (4*H[-1, y])/((1 + x)^2*y) + 
       (4*H[-1, y])/((1 + x)*y) + (64*y*H[-1, y])/(9*(1 + x)^4) - 
       (128*y*H[-1, y])/(9*(1 + x)^3) + (128*y*H[-1, y])/(9*(1 + x)^2) - 
       (64*y*H[-1, y])/(9*(1 + x)) + (32*y^2*H[-1, y])/(9*(1 + x)^4) - 
       (64*y^2*H[-1, y])/(9*(1 + x)^3) + (32*y^2*H[-1, y])/(9*(1 + x)^2) - 
       (32*H[-1, y])/(9*(1 + y)^2) - (64*Lmu2m2*H[-1, y])/(3*(1 + y)^2) - 
       (104*H[-1, y])/(3*(1 + y)) + (32*Lmu2m2*H[-1, y])/(1 + y) - 
       (136*H[-1, y])/(9*x*(1 + y)) + (16*Lmu2m2*H[-1, y])/(3*x*(1 + y)) - 
       (136*x*H[-1, y])/(9*(1 + y)) + (16*Lmu2m2*x*H[-1, y])/(3*(1 + y)) + 
       (128*z*H[-1, y])/(3*(1 + x)^4) - 
       (64*Lmu2m2*z*H[-1, y])/(3*(1 + x)^4) - 
       (256*z*H[-1, y])/(3*(1 + x)^3) + 
       (128*Lmu2m2*z*H[-1, y])/(3*(1 + x)^3) + 
       (148*z*H[-1, y])/(3*(1 + x)^2) - 
       (64*Lmu2m2*z*H[-1, y])/(3*(1 + x)^2) - (20*z*H[-1, y])/(3*(1 + x)) - 
       (4*z*H[-1, y])/(3*y) + (64*z^2*H[-1, y])/(3*(1 + x)^4) - 
       (32*Lmu2m2*z^2*H[-1, y])/(3*(1 + x)^4) - 
       (128*z^2*H[-1, y])/(3*(1 + x)^3) + 
       (64*Lmu2m2*z^2*H[-1, y])/(3*(1 + x)^3) + 
       (64*z^2*H[-1, y])/(3*(1 + x)^2) - 
       (32*Lmu2m2*z^2*H[-1, y])/(3*(1 + x)^2) + 16*H[-1, x]*H[-1, y] + 
       (64*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (128*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (64*H[-1, x]*H[-1, y])/(3*(1 + x)^2) + 
       (128*H[-1, x]*H[-1, y])/(3*(1 + y)^2) - 
       (32*H[-1, x]*H[-1, y])/(1 + y) - 
       (16*H[-1, x]*H[-1, y])/(3*x*(1 + y)) - 
       (16*x*H[-1, x]*H[-1, y])/(3*(1 + y)) + 
       (128*z*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (256*z*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (64*z*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (64*z*H[-1, x]*H[-1, y])/(3*(1 + x)) + 
       (64*z^2*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (128*z^2*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (64*z^2*H[-1, x]*H[-1, y])/(3*(1 + x)^2) + (268*H[-1, z])/9 - 
       16*Lmu2m2*H[-1, z] + (224*H[-1, z])/(9*(1 + x)^4) - 
       (32*Lmu2m2*H[-1, z])/(3*(1 + x)^4) - (448*H[-1, z])/(9*(1 + x)^3) + 
       (64*Lmu2m2*H[-1, z])/(3*(1 + x)^3) + (484*H[-1, z])/(9*(1 + x)^2) - 
       (32*Lmu2m2*H[-1, z])/(3*(1 + x)^2) - (260*H[-1, z])/(9*(1 + x)) + 
       (64*y*H[-1, z])/(9*(1 + x)^4) - (128*y*H[-1, z])/(9*(1 + x)^3) + 
       (64*y*H[-1, z])/(9*(1 + x)^2) + (32*y^2*H[-1, z])/(9*(1 + x)^4) - 
       (64*y^2*H[-1, z])/(9*(1 + x)^3) + (32*y^2*H[-1, z])/(9*(1 + x)^2) - 
       (4*H[-1, z])/(3*z^2) + (4*H[-1, z])/(3*(1 + x)^2*z^2) - 
       (4*H[-1, z])/(3*(1 + x)*z^2) + (4*H[-1, z])/z - 
       (4*H[-1, z])/((1 + x)^2*z) + (4*H[-1, z])/((1 + x)*z) - 
       (4*y*H[-1, z])/(3*z) + (128*z*H[-1, z])/(3*(1 + x)^4) - 
       (64*Lmu2m2*z*H[-1, z])/(3*(1 + x)^4) - 
       (256*z*H[-1, z])/(3*(1 + x)^3) + 
       (128*Lmu2m2*z*H[-1, z])/(3*(1 + x)^3) + 
       (236*z*H[-1, z])/(3*(1 + x)^2) - 
       (128*Lmu2m2*z*H[-1, z])/(3*(1 + x)^2) - (36*z*H[-1, z])/(1 + x) + 
       (64*Lmu2m2*z*H[-1, z])/(3*(1 + x)) + 
       (64*z^2*H[-1, z])/(3*(1 + x)^4) - 
       (32*Lmu2m2*z^2*H[-1, z])/(3*(1 + x)^4) - 
       (128*z^2*H[-1, z])/(3*(1 + x)^3) + 
       (64*Lmu2m2*z^2*H[-1, z])/(3*(1 + x)^3) + 
       (64*z^2*H[-1, z])/(3*(1 + x)^2) - 
       (32*Lmu2m2*z^2*H[-1, z])/(3*(1 + x)^2) - 
       (32*H[-1, z])/(9*(1 + z)^2) - (64*Lmu2m2*H[-1, z])/(3*(1 + z)^2) - 
       (104*H[-1, z])/(3*(1 + z)) + (32*Lmu2m2*H[-1, z])/(1 + z) - 
       (136*H[-1, z])/(9*x*(1 + z)) + (16*Lmu2m2*H[-1, z])/(3*x*(1 + z)) - 
       (136*x*H[-1, z])/(9*(1 + z)) + (16*Lmu2m2*x*H[-1, z])/(3*(1 + z)) + 
       16*H[-1, x]*H[-1, z] + (64*H[-1, x]*H[-1, z])/(3*(1 + x)^4) - 
       (128*H[-1, x]*H[-1, z])/(3*(1 + x)^3) + 
       (64*H[-1, x]*H[-1, z])/(3*(1 + x)^2) + 
       (128*z*H[-1, x]*H[-1, z])/(3*(1 + x)^4) - 
       (256*z*H[-1, x]*H[-1, z])/(3*(1 + x)^3) + 
       (64*z*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (64*z*H[-1, x]*H[-1, z])/(3*(1 + x)) + 
       (64*z^2*H[-1, x]*H[-1, z])/(3*(1 + x)^4) - 
       (128*z^2*H[-1, x]*H[-1, z])/(3*(1 + x)^3) + 
       (64*z^2*H[-1, x]*H[-1, z])/(3*(1 + x)^2) + 
       (128*H[-1, x]*H[-1, z])/(3*(1 + z)^2) - 
       (32*H[-1, x]*H[-1, z])/(1 + z) - 
       (16*H[-1, x]*H[-1, z])/(3*x*(1 + z)) - 
       (16*x*H[-1, x]*H[-1, z])/(3*(1 + z)) - (284*H[0, x])/9 + 
       (32*Lmu2m2*H[0, x])/3 - (80*H[0, x])/(1 - x)^4 + 
       (160*H[0, x])/(1 - x)^3 - (96*H[0, x])/(1 - x)^2 + 
       (16*H[0, x])/(1 - x) - (128*H[0, x])/(9*(1 + x)^4) + 
       (32*Lmu2m2*H[0, x])/(3*(1 + x)^4) + (256*H[0, x])/(9*(1 + x)^3) - 
       (64*Lmu2m2*H[0, x])/(3*(1 + x)^3) - (32*H[0, x])/(1 + x)^2 + 
       (160*H[0, x])/(9*(1 + x)) + (32*Lmu2m2*H[0, x])/(3*(1 + x)) - 
       (16*y*H[0, x])/3 + (32*y*H[0, x])/(1 - x)^4 - 
       (64*y*H[0, x])/(1 - x)^3 + (112*y*H[0, x])/(3*(1 - x)^2) - 
       (16*y*H[0, x])/(3*(1 - x)) - (64*y*H[0, x])/(9*(1 + x)^4) + 
       (128*y*H[0, x])/(9*(1 + x)^3) - (32*y*H[0, x])/(3*(1 + x)^2) + 
       (32*y*H[0, x])/(9*(1 + x)) - (16*y^2*H[0, x])/(1 - x)^4 + 
       (32*y^2*H[0, x])/(1 - x)^3 - (32*y^2*H[0, x])/(3*(1 - x)^2) - 
       (16*y^2*H[0, x])/(3*(1 - x)) - (32*y^2*H[0, x])/(9*(1 + x)^4) + 
       (64*y^2*H[0, x])/(9*(1 + x)^3) - (32*y^2*H[0, x])/(9*(1 + x)^2) - 
       (80*H[0, x])/(9*(1 + y)^2) + (32*Lmu2m2*H[0, x])/(3*(1 + y)^2) + 
       (24*H[0, x])/(1 + y) - (16*Lmu2m2*H[0, x])/(1 + y) + 
       (64*H[0, x])/((1 - x)^4*(1 + y)) - 
       (128*H[0, x])/((1 - x)^3*(1 + y)) + 
       (256*H[0, x])/(3*(1 - x)^2*(1 + y)) - 
       (64*H[0, x])/(3*(1 - x)*(1 + y)) + (92*H[0, x])/(9*x*(1 + y)) - 
       (8*Lmu2m2*H[0, x])/(3*x*(1 + y)) + (92*x*H[0, x])/(9*(1 + y)) - 
       (8*Lmu2m2*x*H[0, x])/(3*(1 + y)) + (16*z*H[0, x])/3 - 
       (64*z*H[0, x])/(3*(1 + x)^4) + (64*Lmu2m2*z*H[0, x])/(3*(1 + x)^4) + 
       (128*z*H[0, x])/(3*(1 + x)^3) - 
       (128*Lmu2m2*z*H[0, x])/(3*(1 + x)^3) - (64*z*H[0, x])/(3*(1 + x)^2) + 
       (32*Lmu2m2*z*H[0, x])/(1 + x)^2 - (32*Lmu2m2*z*H[0, x])/(3*(1 + x)) - 
       (32*z^2*H[0, x])/(3*(1 + x)^4) + 
       (32*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^4) + 
       (64*z^2*H[0, x])/(3*(1 + x)^3) - 
       (64*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^3) - 
       (16*z^2*H[0, x])/(3*(1 + x)^2) + 
       (32*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^2) - 
       (16*z^2*H[0, x])/(3*(1 + x)) - (80*H[0, x])/(9*(1 + z)^2) + 
       (32*Lmu2m2*H[0, x])/(3*(1 + z)^2) + (24*H[0, x])/(1 + z) - 
       (16*Lmu2m2*H[0, x])/(1 + z) + (64*H[0, x])/((1 - x)^4*(1 + z)) - 
       (128*H[0, x])/((1 - x)^3*(1 + z)) + 
       (256*H[0, x])/(3*(1 - x)^2*(1 + z)) - 
       (64*H[0, x])/(3*(1 - x)*(1 + z)) + (92*H[0, x])/(9*x*(1 + z)) - 
       (8*Lmu2m2*H[0, x])/(3*x*(1 + z)) + (92*x*H[0, x])/(9*(1 + z)) - 
       (8*Lmu2m2*x*H[0, x])/(3*(1 + z)) - 8*H[-1, y]*H[0, x] - 
       (32*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (64*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (32*H[-1, y]*H[0, x])/(3*(1 + x)^2) - 
       (64*H[-1, y]*H[0, x])/(3*(1 + y)^2) + (16*H[-1, y]*H[0, x])/(1 + y) + 
       (8*H[-1, y]*H[0, x])/(3*x*(1 + y)) + 
       (8*x*H[-1, y]*H[0, x])/(3*(1 + y)) - 
       (64*z*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (128*z*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (32*z*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (32*z*H[-1, y]*H[0, x])/(3*(1 + x)) - 
       (32*z^2*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (64*z^2*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (32*z^2*H[-1, y]*H[0, x])/(3*(1 + x)^2) - 8*H[-1, z]*H[0, x] - 
       (32*H[-1, z]*H[0, x])/(3*(1 + x)^4) + 
       (64*H[-1, z]*H[0, x])/(3*(1 + x)^3) - 
       (32*H[-1, z]*H[0, x])/(3*(1 + x)^2) - 
       (64*z*H[-1, z]*H[0, x])/(3*(1 + x)^4) + 
       (128*z*H[-1, z]*H[0, x])/(3*(1 + x)^3) - 
       (32*z*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (32*z*H[-1, z]*H[0, x])/(3*(1 + x)) - 
       (32*z^2*H[-1, z]*H[0, x])/(3*(1 + x)^4) + 
       (64*z^2*H[-1, z]*H[0, x])/(3*(1 + x)^3) - 
       (32*z^2*H[-1, z]*H[0, x])/(3*(1 + x)^2) - 
       (64*H[-1, z]*H[0, x])/(3*(1 + z)^2) + (16*H[-1, z]*H[0, x])/(1 + z) + 
       (8*H[-1, z]*H[0, x])/(3*x*(1 + z)) + 
       (8*x*H[-1, z]*H[0, x])/(3*(1 + z)) + (32*H[-1, -1, x])/3 - 
       (128*H[-1, -1, x])/(3*(1 + x)^2) + (128*H[-1, -1, x])/(3*(1 + x)) - 
       (32*H[-1, -1, x])/(1 + y) - (16*H[-1, -1, x])/(3*x*(1 + y)) - 
       (16*x*H[-1, -1, x])/(3*(1 + y)) - (32*H[-1, -1, x])/(1 + z) - 
       (16*H[-1, -1, x])/(3*x*(1 + z)) - (16*x*H[-1, -1, x])/(3*(1 + z)) - 
       (16*H[-1, -1, y])/3 - (128*H[-1, -1, y])/(3*(1 + x)^2) + 
       (128*H[-1, -1, y])/(3*(1 + x)) - (32*H[-1, -1, y])/(1 + y) - 
       (16*H[-1, -1, y])/(3*x*(1 + y)) - (16*x*H[-1, -1, y])/(3*(1 + y)) - 
       (64*z*H[-1, -1, y])/(3*(1 + x)^2) + (64*z*H[-1, -1, y])/(3*(1 + x)) + 
       16*H[-1, -1, z] + (64*z*H[-1, -1, z])/(3*(1 + x)^2) - 
       (64*z*H[-1, -1, z])/(3*(1 + x)) - (32*H[-1, -1, z])/(1 + z) - 
       (16*H[-1, -1, z])/(3*x*(1 + z)) - (16*x*H[-1, -1, z])/(3*(1 + z)) - 
       (16*H[-1, 0, x])/3 + (64*H[-1, 0, x])/(3*(1 + x)^2) - 
       (64*H[-1, 0, x])/(3*(1 + x)) + (16*H[-1, 0, x])/(1 + y) + 
       (8*H[-1, 0, x])/(3*x*(1 + y)) + (8*x*H[-1, 0, x])/(3*(1 + y)) + 
       (16*H[-1, 0, x])/(1 + z) + (8*H[-1, 0, x])/(3*x*(1 + z)) + 
       (8*x*H[-1, 0, x])/(3*(1 + z)) - (64*H[0, -1, x])/3 + 
       (160*H[0, -1, x])/(1 - x)^5 - (400*H[0, -1, x])/(1 - x)^4 + 
       (1016*H[0, -1, x])/(3*(1 - x)^3) - (108*H[0, -1, x])/(1 - x)^2 + 
       (130*H[0, -1, x])/(3*(1 - x)) + (16*H[0, -1, x])/(1 + x)^3 - 
       (8*H[0, -1, x])/(3*(1 + x)^2) - (46*H[0, -1, x])/(3*(1 + x)) + 
       8*y*H[0, -1, x] - (64*y*H[0, -1, x])/(1 - x)^5 + 
       (160*y*H[0, -1, x])/(1 - x)^4 - (400*y*H[0, -1, x])/(3*(1 - x)^3) + 
       (40*y*H[0, -1, x])/(1 - x)^2 - (4*y*H[0, -1, x])/(1 - x) - 
       (44*y*H[0, -1, x])/(3*(1 + x)) + (32*y^2*H[0, -1, x])/(1 - x)^5 - 
       (80*y^2*H[0, -1, x])/(1 - x)^4 + 
       (152*y^2*H[0, -1, x])/(3*(1 - x)^3) + (4*y^2*H[0, -1, x])/(1 - x)^2 + 
       (2*y^2*H[0, -1, x])/(3*(1 - x)) - (22*y^2*H[0, -1, x])/(3*(1 + x)) + 
       (32*H[0, -1, x])/(1 + y) - (128*H[0, -1, x])/((1 - x)^5*(1 + y)) + 
       (320*H[0, -1, x])/((1 - x)^4*(1 + y)) - 
       (288*H[0, -1, x])/((1 - x)^3*(1 + y)) + 
       (112*H[0, -1, x])/((1 - x)^2*(1 + y)) - 
       (128*H[0, -1, x])/(3*(1 - x)*(1 + y)) + 
       (16*x*H[0, -1, x])/(3*(1 + y)) - 
       (16*H[0, -1, x])/(3*(1 + x)*(1 + y)) - 8*z*H[0, -1, x] + 
       (32*z*H[0, -1, x])/(1 + x)^3 - (48*z*H[0, -1, x])/(1 + x)^2 + 
       (32*z*H[0, -1, x])/(1 + x) + (16*z^2*H[0, -1, x])/(1 + x)^3 - 
       (24*z^2*H[0, -1, x])/(1 + x)^2 + (8*z^2*H[0, -1, x])/(1 + x) + 
       (32*H[0, -1, x])/(1 + z) - (128*H[0, -1, x])/((1 - x)^5*(1 + z)) + 
       (320*H[0, -1, x])/((1 - x)^4*(1 + z)) - 
       (288*H[0, -1, x])/((1 - x)^3*(1 + z)) + 
       (112*H[0, -1, x])/((1 - x)^2*(1 + z)) - 
       (128*H[0, -1, x])/(3*(1 - x)*(1 + z)) + 
       (16*x*H[0, -1, x])/(3*(1 + z)) - 
       (16*H[0, -1, x])/(3*(1 + x)*(1 + z)) + (8*H[0, -1, y])/3 + 
       (64*H[0, -1, y])/(3*(1 + x)^2) - (64*H[0, -1, y])/(3*(1 + x)) + 
       (16*H[0, -1, y])/(1 + y) + (8*H[0, -1, y])/(3*x*(1 + y)) + 
       (8*x*H[0, -1, y])/(3*(1 + y)) + (32*z*H[0, -1, y])/(3*(1 + x)^2) - 
       (32*z*H[0, -1, y])/(3*(1 + x)) - 8*H[0, -1, z] - 
       (32*z*H[0, -1, z])/(3*(1 + x)^2) + (32*z*H[0, -1, z])/(3*(1 + x)) + 
       (16*H[0, -1, z])/(1 + z) + (8*H[0, -1, z])/(3*x*(1 + z)) + 
       (8*x*H[0, -1, z])/(3*(1 + z)) + (32*H[0, 0, x])/3 - 
       (80*H[0, 0, x])/(1 - x)^5 + (200*H[0, 0, x])/(1 - x)^4 - 
       (508*H[0, 0, x])/(3*(1 - x)^3) + (54*H[0, 0, x])/(1 - x)^2 - 
       (65*H[0, 0, x])/(3*(1 - x)) - (8*H[0, 0, x])/(1 + x)^3 + 
       (4*H[0, 0, x])/(3*(1 + x)^2) + (23*H[0, 0, x])/(3*(1 + x)) - 
       4*y*H[0, 0, x] + (32*y*H[0, 0, x])/(1 - x)^5 - 
       (80*y*H[0, 0, x])/(1 - x)^4 + (200*y*H[0, 0, x])/(3*(1 - x)^3) - 
       (20*y*H[0, 0, x])/(1 - x)^2 + (2*y*H[0, 0, x])/(1 - x) + 
       (22*y*H[0, 0, x])/(3*(1 + x)) - (16*y^2*H[0, 0, x])/(1 - x)^5 + 
       (40*y^2*H[0, 0, x])/(1 - x)^4 - (76*y^2*H[0, 0, x])/(3*(1 - x)^3) - 
       (2*y^2*H[0, 0, x])/(1 - x)^2 - (y^2*H[0, 0, x])/(3*(1 - x)) + 
       (11*y^2*H[0, 0, x])/(3*(1 + x)) - (16*H[0, 0, x])/(1 + y) + 
       (64*H[0, 0, x])/((1 - x)^5*(1 + y)) - 
       (160*H[0, 0, x])/((1 - x)^4*(1 + y)) + 
       (144*H[0, 0, x])/((1 - x)^3*(1 + y)) - 
       (56*H[0, 0, x])/((1 - x)^2*(1 + y)) + 
       (64*H[0, 0, x])/(3*(1 - x)*(1 + y)) - (8*x*H[0, 0, x])/(3*(1 + y)) + 
       (8*H[0, 0, x])/(3*(1 + x)*(1 + y)) + 4*z*H[0, 0, x] - 
       (16*z*H[0, 0, x])/(1 + x)^3 + (24*z*H[0, 0, x])/(1 + x)^2 - 
       (16*z*H[0, 0, x])/(1 + x) - (8*z^2*H[0, 0, x])/(1 + x)^3 + 
       (12*z^2*H[0, 0, x])/(1 + x)^2 - (4*z^2*H[0, 0, x])/(1 + x) - 
       (16*H[0, 0, x])/(1 + z) + (64*H[0, 0, x])/((1 - x)^5*(1 + z)) - 
       (160*H[0, 0, x])/((1 - x)^4*(1 + z)) + 
       (144*H[0, 0, x])/((1 - x)^3*(1 + z)) - 
       (56*H[0, 0, x])/((1 - x)^2*(1 + z)) + 
       (64*H[0, 0, x])/(3*(1 - x)*(1 + z)) - (8*x*H[0, 0, x])/(3*(1 + z)) + 
       (8*H[0, 0, x])/(3*(1 + x)*(1 + z)))/ep];



ggttEhpoles = HPLConvert[((-128*Lmu2m2)/3 + 256/(1 + x)^4 - (128*Lmu2m2)/(3*(1 + x)^4) - 
       512/(1 + x)^3 + (256*Lmu2m2)/(3*(1 + x)^3) + 736/(3*(1 + x)^2) + 
       32/(3*(1 + x)) - (128*Lmu2m2)/(3*(1 + x)) - 
       (128*Lmu2m2*y)/(3*(1 + x)^4) + (256*Lmu2m2*y)/(3*(1 + x)^3) - 
       (64*Lmu2m2*y)/(1 + x)^2 + (64*Lmu2m2*y)/(3*(1 + x)) - 
       (64*Lmu2m2*y^2)/(3*(1 + x)^4) + (128*Lmu2m2*y^2)/(3*(1 + x)^3) - 
       (64*Lmu2m2*y^2)/(3*(1 + x)^2) - (128*Lmu2m2)/(3*(1 + y)^2) - 
       8/(3*(1 + y)) + (64*Lmu2m2)/(1 + y) + (32*Lmu2m2)/(3*x*(1 + y)) + 
       (32*Lmu2m2*x)/(3*(1 + y)) + 64/((1 + x)^2*(1 + y)) - 
       64/((1 + x)*(1 + y)) - (128*Lmu2m2*z)/(3*(1 + x)^4) + 
       (256*Lmu2m2*z)/(3*(1 + x)^3) - (64*Lmu2m2*z)/(1 + x)^2 + 
       (64*Lmu2m2*z)/(3*(1 + x)) - (64*Lmu2m2*z^2)/(3*(1 + x)^4) + 
       (128*Lmu2m2*z^2)/(3*(1 + x)^3) - (64*Lmu2m2*z^2)/(3*(1 + x)^2) - 
       (128*Lmu2m2)/(3*(1 + z)^2) - 8/(3*(1 + z)) + (64*Lmu2m2)/(1 + z) + 
       (32*Lmu2m2)/(3*x*(1 + z)) + (32*Lmu2m2*x)/(3*(1 + z)) + 
       64/((1 + x)^2*(1 + z)) - 64/((1 + x)*(1 + z)) - (192*z2)/(1 + x)^4 + 
       (384*z2)/(1 + x)^3 - (192*z2)/(1 + x)^2 - 
       (48*z2)/((1 + x)^2*(1 + y)) + (48*z2)/((1 + x)*(1 + y)) - 
       (48*z2)/((1 + x)^2*(1 + z)) + (48*z2)/((1 + x)*(1 + z)) + 
       (256*H[0, x])/(1 + x)^5 - (640*H[0, x])/(1 + x)^4 + 
       (512*H[0, x])/(1 + x)^3 - (128*H[0, x])/(1 + x)^2 + 
       (64*H[0, x])/((1 + x)^3*(1 + y)) - 
       (96*H[0, x])/((1 + x)^2*(1 + y)) + (32*H[0, x])/((1 + x)*(1 + y)) + 
       (64*H[0, x])/((1 + x)^3*(1 + z)) - 
       (96*H[0, x])/((1 + x)^2*(1 + z)) + (32*H[0, x])/((1 + x)*(1 + z)) + 
       (64*H[0, 0, x])/(1 + x)^4 - (128*H[0, 0, x])/(1 + x)^3 + 
       (64*H[0, 0, x])/(1 + x)^2 + (16*H[0, 0, x])/((1 + x)^2*(1 + y)) - 
       (16*H[0, 0, x])/((1 + x)*(1 + y)) + 
       (16*H[0, 0, x])/((1 + x)^2*(1 + z)) - 
       (16*H[0, 0, x])/((1 + x)*(1 + z)))/ep^2 + 
    (8/3 - (320*Lmu2m2)/9 - 64*Lmu2m2^2 - 256/(1 + x)^6 + 768/(1 + x)^5 + 
       800/(3*(1 + x)^4) + (4096*Lmu2m2)/(9*(1 + x)^4) - 
       (64*Lmu2m2^2)/(1 + x)^4 - 5440/(3*(1 + x)^3) - 
       (8192*Lmu2m2)/(9*(1 + x)^3) + (128*Lmu2m2^2)/(1 + x)^3 + 
       2752/(3*(1 + x)^2) + (576*Lmu2m2)/(1 + x)^2 + 352/(3*(1 + x)) - 
       (1088*Lmu2m2)/(9*(1 + x)) - (64*Lmu2m2^2)/(1 + x) - 
       (512*Lmu2m2*y)/(9*(1 + x)^4) - (64*Lmu2m2^2*y)/(1 + x)^4 + 
       (1024*Lmu2m2*y)/(9*(1 + x)^3) + (128*Lmu2m2^2*y)/(1 + x)^3 - 
       (256*Lmu2m2*y)/(3*(1 + x)^2) - (96*Lmu2m2^2*y)/(1 + x)^2 + 
       (256*Lmu2m2*y)/(9*(1 + x)) + (32*Lmu2m2^2*y)/(1 + x) - 
       (256*Lmu2m2*y^2)/(9*(1 + x)^4) - (32*Lmu2m2^2*y^2)/(1 + x)^4 + 
       (512*Lmu2m2*y^2)/(9*(1 + x)^3) + (64*Lmu2m2^2*y^2)/(1 + x)^3 - 
       (256*Lmu2m2*y^2)/(9*(1 + x)^2) - (32*Lmu2m2^2*y^2)/(1 + x)^2 - 
       (896*Lmu2m2)/(9*(1 + y)^2) - (64*Lmu2m2^2)/(1 + y)^2 - 16/(1 + y) + 
       (304*Lmu2m2)/(3*(1 + y)) + (96*Lmu2m2^2)/(1 + y) + 
       (32*Lmu2m2)/(9*x*(1 + y)) + (16*Lmu2m2^2)/(x*(1 + y)) + 
       (32*Lmu2m2*x)/(9*(1 + y)) + (16*Lmu2m2^2*x)/(1 + y) + 
       320/((1 + x)^2*(1 + y)) + (128*Lmu2m2)/((1 + x)^2*(1 + y)) - 
       320/((1 + x)*(1 + y)) - (128*Lmu2m2)/((1 + x)*(1 + y)) - 
       (512*z)/(1 + x)^6 + (1536*z)/(1 + x)^5 - (5312*z)/(3*(1 + x)^4) - 
       (512*Lmu2m2*z)/(9*(1 + x)^4) - (64*Lmu2m2^2*z)/(1 + x)^4 + 
       (2944*z)/(3*(1 + x)^3) + (1024*Lmu2m2*z)/(9*(1 + x)^3) + 
       (128*Lmu2m2^2*z)/(1 + x)^3 - (224*z)/(1 + x)^2 - 
       (256*Lmu2m2*z)/(3*(1 + x)^2) - (96*Lmu2m2^2*z)/(1 + x)^2 - 
       (32*z)/(3*(1 + x)) + (256*Lmu2m2*z)/(9*(1 + x)) + 
       (32*Lmu2m2^2*z)/(1 + x) - (256*z^2)/(1 + x)^6 + (768*z^2)/(1 + x)^5 - 
       (2272*z^2)/(3*(1 + x)^4) - (256*Lmu2m2*z^2)/(9*(1 + x)^4) - 
       (32*Lmu2m2^2*z^2)/(1 + x)^4 + (704*z^2)/(3*(1 + x)^3) + 
       (512*Lmu2m2*z^2)/(9*(1 + x)^3) + (64*Lmu2m2^2*z^2)/(1 + x)^3 + 
       (32*z^2)/(3*(1 + x)^2) - (256*Lmu2m2*z^2)/(9*(1 + x)^2) - 
       (32*Lmu2m2^2*z^2)/(1 + x)^2 - (896*Lmu2m2)/(9*(1 + z)^2) - 
       (64*Lmu2m2^2)/(1 + z)^2 - 16/(1 + z) + (304*Lmu2m2)/(3*(1 + z)) + 
       (96*Lmu2m2^2)/(1 + z) + (32*Lmu2m2)/(9*x*(1 + z)) + 
       (16*Lmu2m2^2)/(x*(1 + z)) + (32*Lmu2m2*x)/(9*(1 + z)) + 
       (16*Lmu2m2^2*x)/(1 + z) + 320/((1 + x)^2*(1 + z)) + 
       (128*Lmu2m2)/((1 + x)^2*(1 + z)) - 320/((1 + x)*(1 + z)) - 
       (128*Lmu2m2)/((1 + x)*(1 + z)) - (64*z2)/3 + (192*z2)/(1 + x)^6 - 
       (2368*z2)/(1 + x)^5 + (13760*z2)/(3*(1 + x)^4) - 
       (384*Lmu2m2*z2)/(1 + x)^4 - (8512*z2)/(3*(1 + x)^3) + 
       (768*Lmu2m2*z2)/(1 + x)^3 + (496*z2)/(1 + x)^2 - 
       (384*Lmu2m2*z2)/(1 + x)^2 - (208*z2)/(3*(1 + x)) - 
       (64*y*z2)/(3*(1 + x)^4) + (128*y*z2)/(3*(1 + x)^3) - 
       (32*y*z2)/(1 + x)^2 + (32*y*z2)/(3*(1 + x)) - 
       (32*y^2*z2)/(3*(1 + x)^4) + (64*y^2*z2)/(3*(1 + x)^3) - 
       (32*y^2*z2)/(3*(1 + x)^2) - (64*z2)/(3*(1 + y)^2) + (32*z2)/(1 + y) + 
       (16*z2)/(3*x*(1 + y)) + (16*x*z2)/(3*(1 + y)) - 
       (448*z2)/((1 + x)^3*(1 + y)) + (512*z2)/((1 + x)^2*(1 + y)) - 
       (96*Lmu2m2*z2)/((1 + x)^2*(1 + y)) - (64*z2)/((1 + x)*(1 + y)) + 
       (96*Lmu2m2*z2)/((1 + x)*(1 + y)) + (384*z*z2)/(1 + x)^6 - 
       (1152*z*z2)/(1 + x)^5 + (3968*z*z2)/(3*(1 + x)^4) - 
       (2176*z*z2)/(3*(1 + x)^3) + (160*z*z2)/(1 + x)^2 + 
       (32*z*z2)/(3*(1 + x)) + (192*z^2*z2)/(1 + x)^6 - 
       (576*z^2*z2)/(1 + x)^5 + (1696*z^2*z2)/(3*(1 + x)^4) - 
       (512*z^2*z2)/(3*(1 + x)^3) - (32*z^2*z2)/(3*(1 + x)^2) - 
       (64*z2)/(3*(1 + z)^2) + (32*z2)/(1 + z) + (16*z2)/(3*x*(1 + z)) + 
       (16*x*z2)/(3*(1 + z)) - (448*z2)/((1 + x)^3*(1 + z)) + 
       (512*z2)/((1 + x)^2*(1 + z)) - (96*Lmu2m2*z2)/((1 + x)^2*(1 + z)) - 
       (64*z2)/((1 + x)*(1 + z)) + (96*Lmu2m2*z2)/((1 + x)*(1 + z)) - 
       (192*z3)/(1 + x)^4 + (384*z3)/(1 + x)^3 - (192*z3)/(1 + x)^2 - 
       (48*z3)/((1 + x)^2*(1 + y)) + (48*z3)/((1 + x)*(1 + y)) - 
       (48*z3)/((1 + x)^2*(1 + z)) + (48*z3)/((1 + x)*(1 + z)) + 
       (128*Lmu2m2*H[-1, x])/3 - (256*H[-1, x])/(1 + x)^4 + 
       (128*Lmu2m2*H[-1, x])/(3*(1 + x)^4) + (512*H[-1, x])/(1 + x)^3 - 
       (256*Lmu2m2*H[-1, x])/(3*(1 + x)^3) - (736*H[-1, x])/(3*(1 + x)^2) - 
       (32*H[-1, x])/(3*(1 + x)) + (128*Lmu2m2*H[-1, x])/(3*(1 + x)) + 
       (128*Lmu2m2*y*H[-1, x])/(3*(1 + x)^4) - 
       (256*Lmu2m2*y*H[-1, x])/(3*(1 + x)^3) + 
       (64*Lmu2m2*y*H[-1, x])/(1 + x)^2 - 
       (64*Lmu2m2*y*H[-1, x])/(3*(1 + x)) + 
       (64*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^4) - 
       (128*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^3) + 
       (64*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^2) + 
       (128*Lmu2m2*H[-1, x])/(3*(1 + y)^2) + (8*H[-1, x])/(3*(1 + y)) - 
       (64*Lmu2m2*H[-1, x])/(1 + y) - (32*Lmu2m2*H[-1, x])/(3*x*(1 + y)) - 
       (32*Lmu2m2*x*H[-1, x])/(3*(1 + y)) - 
       (64*H[-1, x])/((1 + x)^2*(1 + y)) + (64*H[-1, x])/((1 + x)*(1 + y)) + 
       (128*Lmu2m2*z*H[-1, x])/(3*(1 + x)^4) - 
       (256*Lmu2m2*z*H[-1, x])/(3*(1 + x)^3) + 
       (64*Lmu2m2*z*H[-1, x])/(1 + x)^2 - 
       (64*Lmu2m2*z*H[-1, x])/(3*(1 + x)) + 
       (64*Lmu2m2*z^2*H[-1, x])/(3*(1 + x)^4) - 
       (128*Lmu2m2*z^2*H[-1, x])/(3*(1 + x)^3) + 
       (64*Lmu2m2*z^2*H[-1, x])/(3*(1 + x)^2) + 
       (128*Lmu2m2*H[-1, x])/(3*(1 + z)^2) + (8*H[-1, x])/(3*(1 + z)) - 
       (64*Lmu2m2*H[-1, x])/(1 + z) - (32*Lmu2m2*H[-1, x])/(3*x*(1 + z)) - 
       (32*Lmu2m2*x*H[-1, x])/(3*(1 + z)) - 
       (64*H[-1, x])/((1 + x)^2*(1 + z)) + (64*H[-1, x])/((1 + x)*(1 + z)) + 
       (192*z2*H[-1, x])/(1 + x)^4 - (384*z2*H[-1, x])/(1 + x)^3 + 
       (192*z2*H[-1, x])/(1 + x)^2 + (48*z2*H[-1, x])/((1 + x)^2*(1 + y)) - 
       (48*z2*H[-1, x])/((1 + x)*(1 + y)) + 
       (48*z2*H[-1, x])/((1 + x)^2*(1 + z)) - 
       (48*z2*H[-1, x])/((1 + x)*(1 + z)) + (64*Lmu2m2*H[-1, y])/3 - 
       (128*H[-1, y])/(1 + x)^4 + (64*Lmu2m2*H[-1, y])/(3*(1 + x)^4) + 
       (256*H[-1, y])/(1 + x)^3 - (128*Lmu2m2*H[-1, y])/(3*(1 + x)^3) - 
       (368*H[-1, y])/(3*(1 + x)^2) - (16*H[-1, y])/(3*(1 + x)) + 
       (64*Lmu2m2*H[-1, y])/(3*(1 + x)) + 
       (64*Lmu2m2*y*H[-1, y])/(3*(1 + x)^4) - 
       (128*Lmu2m2*y*H[-1, y])/(3*(1 + x)^3) + 
       (128*Lmu2m2*y*H[-1, y])/(3*(1 + x)^2) - 
       (64*Lmu2m2*y*H[-1, y])/(3*(1 + x)) + 
       (32*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^4) - 
       (64*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^3) + 
       (32*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^2) + 
       (128*Lmu2m2*H[-1, y])/(3*(1 + y)^2) + (8*H[-1, y])/(3*(1 + y)) - 
       (64*Lmu2m2*H[-1, y])/(1 + y) - (32*Lmu2m2*H[-1, y])/(3*x*(1 + y)) - 
       (32*Lmu2m2*x*H[-1, y])/(3*(1 + y)) - 
       (64*H[-1, y])/((1 + x)^2*(1 + y)) + (64*H[-1, y])/((1 + x)*(1 + y)) + 
       (64*Lmu2m2*z*H[-1, y])/(3*(1 + x)^4) - 
       (128*Lmu2m2*z*H[-1, y])/(3*(1 + x)^3) + 
       (64*Lmu2m2*z*H[-1, y])/(3*(1 + x)^2) + 
       (32*Lmu2m2*z^2*H[-1, y])/(3*(1 + x)^4) - 
       (64*Lmu2m2*z^2*H[-1, y])/(3*(1 + x)^3) + 
       (32*Lmu2m2*z^2*H[-1, y])/(3*(1 + x)^2) + (96*z2*H[-1, y])/(1 + x)^4 - 
       (192*z2*H[-1, y])/(1 + x)^3 + (96*z2*H[-1, y])/(1 + x)^2 + 
       (48*z2*H[-1, y])/((1 + x)^2*(1 + y)) - 
       (48*z2*H[-1, y])/((1 + x)*(1 + y)) + (64*Lmu2m2*H[-1, z])/3 - 
       (128*H[-1, z])/(1 + x)^4 + (64*Lmu2m2*H[-1, z])/(3*(1 + x)^4) + 
       (256*H[-1, z])/(1 + x)^3 - (128*Lmu2m2*H[-1, z])/(3*(1 + x)^3) - 
       (368*H[-1, z])/(3*(1 + x)^2) - (16*H[-1, z])/(3*(1 + x)) + 
       (64*Lmu2m2*H[-1, z])/(3*(1 + x)) + 
       (64*Lmu2m2*y*H[-1, z])/(3*(1 + x)^4) - 
       (128*Lmu2m2*y*H[-1, z])/(3*(1 + x)^3) + 
       (64*Lmu2m2*y*H[-1, z])/(3*(1 + x)^2) + 
       (32*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^4) - 
       (64*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^3) + 
       (32*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^2) + 
       (64*Lmu2m2*z*H[-1, z])/(3*(1 + x)^4) - 
       (128*Lmu2m2*z*H[-1, z])/(3*(1 + x)^3) + 
       (128*Lmu2m2*z*H[-1, z])/(3*(1 + x)^2) - 
       (64*Lmu2m2*z*H[-1, z])/(3*(1 + x)) + 
       (32*Lmu2m2*z^2*H[-1, z])/(3*(1 + x)^4) - 
       (64*Lmu2m2*z^2*H[-1, z])/(3*(1 + x)^3) + 
       (32*Lmu2m2*z^2*H[-1, z])/(3*(1 + x)^2) + 
       (128*Lmu2m2*H[-1, z])/(3*(1 + z)^2) + (8*H[-1, z])/(3*(1 + z)) - 
       (64*Lmu2m2*H[-1, z])/(1 + z) - (32*Lmu2m2*H[-1, z])/(3*x*(1 + z)) - 
       (32*Lmu2m2*x*H[-1, z])/(3*(1 + z)) - 
       (64*H[-1, z])/((1 + x)^2*(1 + z)) + (64*H[-1, z])/((1 + x)*(1 + z)) + 
       (96*z2*H[-1, z])/(1 + x)^4 - (192*z2*H[-1, z])/(1 + x)^3 + 
       (96*z2*H[-1, z])/(1 + x)^2 + (48*z2*H[-1, z])/((1 + x)^2*(1 + z)) - 
       (48*z2*H[-1, z])/((1 + x)*(1 + z)) - (64*Lmu2m2*H[0, x])/3 - 
       (256*H[0, x])/(1 + x)^7 + (896*H[0, x])/(1 + x)^6 - 
       (128*H[0, x])/(1 + x)^5 + (512*Lmu2m2*H[0, x])/(1 + x)^5 - 
       (1792*H[0, x])/(1 + x)^4 - (3904*Lmu2m2*H[0, x])/(3*(1 + x)^4) + 
       (4736*H[0, x])/(3*(1 + x)^3) + (3200*Lmu2m2*H[0, x])/(3*(1 + x)^3) - 
       (784*H[0, x])/(3*(1 + x)^2) - (256*Lmu2m2*H[0, x])/(1 + x)^2 - 
       (112*H[0, x])/(3*(1 + x)) - (64*Lmu2m2*H[0, x])/(3*(1 + x)) - 
       (64*Lmu2m2*y*H[0, x])/(3*(1 + x)^4) + 
       (128*Lmu2m2*y*H[0, x])/(3*(1 + x)^3) - 
       (32*Lmu2m2*y*H[0, x])/(1 + x)^2 + (32*Lmu2m2*y*H[0, x])/(3*(1 + x)) - 
       (32*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^4) + 
       (64*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^3) - 
       (32*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^2) - 
       (64*Lmu2m2*H[0, x])/(3*(1 + y)^2) + (4*H[0, x])/(3*(1 + y)) + 
       (32*Lmu2m2*H[0, x])/(1 + y) + (16*Lmu2m2*H[0, x])/(3*x*(1 + y)) + 
       (16*Lmu2m2*x*H[0, x])/(3*(1 + y)) + 
       (320*H[0, x])/((1 + x)^3*(1 + y)) + 
       (128*Lmu2m2*H[0, x])/((1 + x)^3*(1 + y)) - 
       (448*H[0, x])/((1 + x)^2*(1 + y)) - 
       (192*Lmu2m2*H[0, x])/((1 + x)^2*(1 + y)) + 
       (368*H[0, x])/(3*(1 + x)*(1 + y)) + 
       (64*Lmu2m2*H[0, x])/((1 + x)*(1 + y)) - (512*z*H[0, x])/(1 + x)^7 + 
       (1792*z*H[0, x])/(1 + x)^6 - (2560*z*H[0, x])/(1 + x)^5 + 
       (1920*z*H[0, x])/(1 + x)^4 - (64*Lmu2m2*z*H[0, x])/(3*(1 + x)^4) - 
       (768*z*H[0, x])/(1 + x)^3 + (128*Lmu2m2*z*H[0, x])/(3*(1 + x)^3) + 
       (128*z*H[0, x])/(1 + x)^2 - (32*Lmu2m2*z*H[0, x])/(1 + x)^2 + 
       (32*Lmu2m2*z*H[0, x])/(3*(1 + x)) - (256*z^2*H[0, x])/(1 + x)^7 + 
       (896*z^2*H[0, x])/(1 + x)^6 - (1152*z^2*H[0, x])/(1 + x)^5 + 
       (640*z^2*H[0, x])/(1 + x)^4 - (32*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^4) - 
       (128*z^2*H[0, x])/(1 + x)^3 + (64*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^3) - 
       (32*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^2) - 
       (64*Lmu2m2*H[0, x])/(3*(1 + z)^2) + (4*H[0, x])/(3*(1 + z)) + 
       (32*Lmu2m2*H[0, x])/(1 + z) + (16*Lmu2m2*H[0, x])/(3*x*(1 + z)) + 
       (16*Lmu2m2*x*H[0, x])/(3*(1 + z)) + 
       (320*H[0, x])/((1 + x)^3*(1 + z)) + 
       (128*Lmu2m2*H[0, x])/((1 + x)^3*(1 + z)) - 
       (448*H[0, x])/((1 + x)^2*(1 + z)) - 
       (192*Lmu2m2*H[0, x])/((1 + x)^2*(1 + z)) + 
       (368*H[0, x])/(3*(1 + x)*(1 + z)) + 
       (64*Lmu2m2*H[0, x])/((1 + x)*(1 + z)) - (544*z2*H[0, x])/(1 + x)^4 + 
       (1088*z2*H[0, x])/(1 + x)^3 - (544*z2*H[0, x])/(1 + x)^2 - 
       (136*z2*H[0, x])/((1 + x)^2*(1 + y)) + 
       (136*z2*H[0, x])/((1 + x)*(1 + y)) - 
       (136*z2*H[0, x])/((1 + x)^2*(1 + z)) + 
       (136*z2*H[0, x])/((1 + x)*(1 + z)) - 
       (128*H[-1, y]*H[0, x])/(1 + x)^5 + (320*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (256*H[-1, y]*H[0, x])/(1 + x)^3 + (64*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (64*H[-1, y]*H[0, x])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, y]*H[0, x])/((1 + x)^2*(1 + y)) - 
       (32*H[-1, y]*H[0, x])/((1 + x)*(1 + y)) - 
       (128*H[-1, z]*H[0, x])/(1 + x)^5 + (320*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (256*H[-1, z]*H[0, x])/(1 + x)^3 + (64*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (64*H[-1, z]*H[0, x])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) - 
       (32*H[-1, z]*H[0, x])/((1 + x)*(1 + z)) - 
       (256*H[-1, 0, x])/(1 + x)^5 + (640*H[-1, 0, x])/(1 + x)^4 - 
       (512*H[-1, 0, x])/(1 + x)^3 + (128*H[-1, 0, x])/(1 + x)^2 - 
       (64*H[-1, 0, x])/((1 + x)^3*(1 + y)) + 
       (96*H[-1, 0, x])/((1 + x)^2*(1 + y)) - 
       (32*H[-1, 0, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, 0, x])/((1 + x)^3*(1 + z)) + 
       (96*H[-1, 0, x])/((1 + x)^2*(1 + z)) - 
       (32*H[-1, 0, x])/((1 + x)*(1 + z)) - (256*H[0, -1, x])/(1 + x)^5 + 
       (640*H[0, -1, x])/(1 + x)^4 - (512*H[0, -1, x])/(1 + x)^3 + 
       (128*H[0, -1, x])/(1 + x)^2 - (64*H[0, -1, x])/((1 + x)^3*(1 + y)) + 
       (96*H[0, -1, x])/((1 + x)^2*(1 + y)) - 
       (32*H[0, -1, x])/((1 + x)*(1 + y)) - 
       (64*H[0, -1, x])/((1 + x)^3*(1 + z)) + 
       (96*H[0, -1, x])/((1 + x)^2*(1 + z)) - 
       (32*H[0, -1, x])/((1 + x)*(1 + z)) - (64*H[0, 0, x])/(1 + x)^6 + 
       (704*H[0, 0, x])/(1 + x)^5 - (3968*H[0, 0, x])/(3*(1 + x)^4) + 
       (128*Lmu2m2*H[0, 0, x])/(1 + x)^4 + (2368*H[0, 0, x])/(3*(1 + x)^3) - 
       (256*Lmu2m2*H[0, 0, x])/(1 + x)^3 - (368*H[0, 0, x])/(3*(1 + x)^2) + 
       (128*Lmu2m2*H[0, 0, x])/(1 + x)^2 + (16*H[0, 0, x])/(1 + x) + 
       (128*H[0, 0, x])/((1 + x)^3*(1 + y)) - 
       (416*H[0, 0, x])/(3*(1 + x)^2*(1 + y)) + 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + y)) + 
       (32*H[0, 0, x])/(3*(1 + x)*(1 + y)) - 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + y)) - 
       (128*z*H[0, 0, x])/(1 + x)^6 + (384*z*H[0, 0, x])/(1 + x)^5 - 
       (448*z*H[0, 0, x])/(1 + x)^4 + (256*z*H[0, 0, x])/(1 + x)^3 - 
       (64*z*H[0, 0, x])/(1 + x)^2 - (64*z^2*H[0, 0, x])/(1 + x)^6 + 
       (192*z^2*H[0, 0, x])/(1 + x)^5 - (192*z^2*H[0, 0, x])/(1 + x)^4 + 
       (64*z^2*H[0, 0, x])/(1 + x)^3 + 
       (128*H[0, 0, x])/((1 + x)^3*(1 + z)) - 
       (416*H[0, 0, x])/(3*(1 + x)^2*(1 + z)) + 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)^2*(1 + z)) + 
       (32*H[0, 0, x])/(3*(1 + x)*(1 + z)) - 
       (32*Lmu2m2*H[0, 0, x])/((1 + x)*(1 + z)) - 
       (32*H[-1, y]*H[0, 0, x])/(1 + x)^4 + 
       (64*H[-1, y]*H[0, 0, x])/(1 + x)^3 - 
       (32*H[-1, y]*H[0, 0, x])/(1 + x)^2 - 
       (16*H[-1, y]*H[0, 0, x])/((1 + x)^2*(1 + y)) + 
       (16*H[-1, y]*H[0, 0, x])/((1 + x)*(1 + y)) - 
       (32*H[-1, z]*H[0, 0, x])/(1 + x)^4 + 
       (64*H[-1, z]*H[0, 0, x])/(1 + x)^3 - 
       (32*H[-1, z]*H[0, 0, x])/(1 + x)^2 - 
       (16*H[-1, z]*H[0, 0, x])/((1 + x)^2*(1 + z)) + 
       (16*H[-1, z]*H[0, 0, x])/((1 + x)*(1 + z)) + 
       (512*H[1, 0, x])/(1 + x)^5 - (1280*H[1, 0, x])/(1 + x)^4 + 
       (1024*H[1, 0, x])/(1 + x)^3 - (256*H[1, 0, x])/(1 + x)^2 + 
       (128*H[1, 0, x])/((1 + x)^3*(1 + y)) - 
       (192*H[1, 0, x])/((1 + x)^2*(1 + y)) + 
       (64*H[1, 0, x])/((1 + x)*(1 + y)) + 
       (128*H[1, 0, x])/((1 + x)^3*(1 + z)) - 
       (192*H[1, 0, x])/((1 + x)^2*(1 + z)) + 
       (64*H[1, 0, x])/((1 + x)*(1 + z)) - (64*H[-1, 0, 0, x])/(1 + x)^4 + 
       (128*H[-1, 0, 0, x])/(1 + x)^3 - (64*H[-1, 0, 0, x])/(1 + x)^2 - 
       (16*H[-1, 0, 0, x])/((1 + x)^2*(1 + y)) + 
       (16*H[-1, 0, 0, x])/((1 + x)*(1 + y)) - 
       (16*H[-1, 0, 0, x])/((1 + x)^2*(1 + z)) + 
       (16*H[-1, 0, 0, x])/((1 + x)*(1 + z)) - 
       (64*H[0, -1, 0, x])/(1 + x)^4 + (128*H[0, -1, 0, x])/(1 + x)^3 - 
       (64*H[0, -1, 0, x])/(1 + x)^2 - 
       (16*H[0, -1, 0, x])/((1 + x)^2*(1 + y)) + 
       (16*H[0, -1, 0, x])/((1 + x)*(1 + y)) - 
       (16*H[0, -1, 0, x])/((1 + x)^2*(1 + z)) + 
       (16*H[0, -1, 0, x])/((1 + x)*(1 + z)) - 
       (64*H[0, 0, -1, x])/(1 + x)^4 + (128*H[0, 0, -1, x])/(1 + x)^3 - 
       (64*H[0, 0, -1, x])/(1 + x)^2 - 
       (16*H[0, 0, -1, x])/((1 + x)^2*(1 + y)) + 
       (16*H[0, 0, -1, x])/((1 + x)*(1 + y)) - 
       (16*H[0, 0, -1, x])/((1 + x)^2*(1 + z)) + 
       (16*H[0, 0, -1, x])/((1 + x)*(1 + z)) + 
       (160*H[0, 0, 0, x])/(1 + x)^4 - (320*H[0, 0, 0, x])/(1 + x)^3 + 
       (160*H[0, 0, 0, x])/(1 + x)^2 + 
       (40*H[0, 0, 0, x])/((1 + x)^2*(1 + y)) - 
       (40*H[0, 0, 0, x])/((1 + x)*(1 + y)) + 
       (40*H[0, 0, 0, x])/((1 + x)^2*(1 + z)) - 
       (40*H[0, 0, 0, x])/((1 + x)*(1 + z)) + 
       (128*H[0, 1, 0, x])/(1 + x)^4 - (256*H[0, 1, 0, x])/(1 + x)^3 + 
       (128*H[0, 1, 0, x])/(1 + x)^2 + 
       (32*H[0, 1, 0, x])/((1 + x)^2*(1 + y)) - 
       (32*H[0, 1, 0, x])/((1 + x)*(1 + y)) + 
       (32*H[0, 1, 0, x])/((1 + x)^2*(1 + z)) - 
       (32*H[0, 1, 0, x])/((1 + x)*(1 + z)))/ep];



ggttFlpoles = HPLConvert[(-56/3 - 112/(3*(1 + y)^2) + 56/(1 + y) + 28/(3*x*(1 + y)) + 
       (28*x)/(3*(1 + y)) + 224/(3*(1 + x)^2*(1 + y)) - 
       224/(3*(1 + x)*(1 + y)) - 112/(3*(1 + z)^2) + 56/(1 + z) + 
       28/(3*x*(1 + z)) + (28*x)/(3*(1 + z)) + 224/(3*(1 + x)^2*(1 + z)) - 
       224/(3*(1 + x)*(1 + z)))/ep^3 + 
    (-40 - 16*Lmu2m2 - 16/(1 + x)^4 + 32/(1 + x)^3 - 16/(1 + x) + 
       (32*y)/(3*(1 + x)^4) - (64*y)/(3*(1 + x)^3) + (16*y)/(1 + x)^2 - 
       (16*y)/(3*(1 + x)) + (16*y^2)/(3*(1 + x)^4) - 
       (32*y^2)/(3*(1 + x)^3) + (16*y^2)/(3*(1 + x)^2) - 
       304/(3*(1 + y)^2) - (32*Lmu2m2)/(1 + y)^2 + 344/(3*(1 + y)) + 
       (48*Lmu2m2)/(1 + y) + 20/(3*x*(1 + y)) + (8*Lmu2m2)/(x*(1 + y)) + 
       (20*x)/(3*(1 + y)) + (8*Lmu2m2*x)/(1 + y) + 
       512/(3*(1 + x)^2*(1 + y)) + (64*Lmu2m2)/((1 + x)^2*(1 + y)) - 
       512/(3*(1 + x)*(1 + y)) - (64*Lmu2m2)/((1 + x)*(1 + y)) - 
       (128*z)/(3*(1 + x)^4) + (256*z)/(3*(1 + x)^3) - (64*z)/(1 + x)^2 + 
       (64*z)/(3*(1 + x)) - (64*z^2)/(3*(1 + x)^4) + 
       (128*z^2)/(3*(1 + x)^3) - (64*z^2)/(3*(1 + x)^2) - 
       304/(3*(1 + z)^2) - (32*Lmu2m2)/(1 + z)^2 + 344/(3*(1 + z)) + 
       (48*Lmu2m2)/(1 + z) + 20/(3*x*(1 + z)) + (8*Lmu2m2)/(x*(1 + z)) + 
       (20*x)/(3*(1 + z)) + (8*Lmu2m2*x)/(1 + z) + 
       512/(3*(1 + x)^2*(1 + z)) + (64*Lmu2m2)/((1 + x)^2*(1 + z)) - 
       512/(3*(1 + x)*(1 + z)) - (64*Lmu2m2)/((1 + x)*(1 + z)) + 
       16*H[-1, y] + (32*H[-1, y])/(1 + y)^2 - (48*H[-1, y])/(1 + y) - 
       (8*H[-1, y])/(x*(1 + y)) - (8*x*H[-1, y])/(1 + y) - 
       (64*H[-1, y])/((1 + x)^2*(1 + y)) + 
       (64*H[-1, y])/((1 + x)*(1 + y)) + (32*H[-1, y])/(1 + z)^2 - 
       (48*H[-1, y])/(1 + z) - (8*H[-1, y])/(x*(1 + z)) - 
       (8*x*H[-1, y])/(1 + z) - (64*H[-1, y])/((1 + x)^2*(1 + z)) + 
       (64*H[-1, y])/((1 + x)*(1 + z)) + 16*H[-1, z] + 
       (32*H[-1, z])/(1 + y)^2 - (48*H[-1, z])/(1 + y) - 
       (8*H[-1, z])/(x*(1 + y)) - (8*x*H[-1, z])/(1 + y) - 
       (64*H[-1, z])/((1 + x)^2*(1 + y)) + 
       (64*H[-1, z])/((1 + x)*(1 + y)) + (32*H[-1, z])/(1 + z)^2 - 
       (48*H[-1, z])/(1 + z) - (8*H[-1, z])/(x*(1 + z)) - 
       (8*x*H[-1, z])/(1 + z) - (64*H[-1, z])/((1 + x)^2*(1 + z)) + 
       (64*H[-1, z])/((1 + x)*(1 + z)) + 8*H[0, x] - (13*H[0, x])/(1 - x) - 
       (16*H[0, x])/(1 + x)^5 + (40*H[0, x])/(1 + x)^4 - 
       (20*H[0, x])/(1 + x)^3 - (10*H[0, x])/(1 + x)^2 + 
       (3*H[0, x])/(1 + x) - (4*y*H[0, x])/3 + (2*y*H[0, x])/(3*(1 - x)) + 
       (32*y*H[0, x])/(3*(1 + x)^5) - (80*y*H[0, x])/(3*(1 + x)^4) + 
       (88*y*H[0, x])/(3*(1 + x)^3) - (52*y*H[0, x])/(3*(1 + x)^2) + 
       (6*y*H[0, x])/(1 + x) - (y^2*H[0, x])/(3*(1 - x)) + 
       (16*y^2*H[0, x])/(3*(1 + x)^5) - (40*y^2*H[0, x])/(3*(1 + x)^4) + 
       (12*y^2*H[0, x])/(1 + x)^3 - (14*y^2*H[0, x])/(3*(1 + x)^2) + 
       (y^2*H[0, x])/(1 + x) + (8*H[0, x])/((1 - x)*(1 + y)) - 
       (32*H[0, x])/((1 + x)^3*(1 + y)) + 
       (48*H[0, x])/((1 + x)^2*(1 + y)) - (24*H[0, x])/((1 + x)*(1 + y)) + 
       (4*z*H[0, x])/3 + (4*z*H[0, x])/(3*(1 - x)) - 
       (128*z*H[0, x])/(3*(1 + x)^5) + (320*z*H[0, x])/(3*(1 + x)^4) - 
       (352*z*H[0, x])/(3*(1 + x)^3) + (208*z*H[0, x])/(3*(1 + x)^2) - 
       (20*z*H[0, x])/(1 + x) - (2*z^2*H[0, x])/(3*(1 - x)) - 
       (64*z^2*H[0, x])/(3*(1 + x)^5) + (160*z^2*H[0, x])/(3*(1 + x)^4) - 
       (48*z^2*H[0, x])/(1 + x)^3 + (56*z^2*H[0, x])/(3*(1 + x)^2) - 
       (2*z^2*H[0, x])/(1 + x) + (8*H[0, x])/((1 - x)*(1 + z)) - 
       (32*H[0, x])/((1 + x)^3*(1 + z)) + 
       (48*H[0, x])/((1 + x)^2*(1 + z)) - (24*H[0, x])/((1 + x)*(1 + z)))/
     ep^2 + (2312/27 + (80*Lmu2m2)/9 - (16*Lmu2m2^2)/3 + 104/(9*(1 + x)^4) - 
       (32*Lmu2m2)/(3*(1 + x)^4) - 208/(9*(1 + x)^3) + 
       (64*Lmu2m2)/(3*(1 + x)^3) + 40/(1 + x)^2 - 256/(9*(1 + x)) - 
       (32*Lmu2m2)/(3*(1 + x)) - 8/(3*y) + 4/(3*(1 + x)^2*y) - 
       4/(3*(1 + x)*y) + (208*y)/(9*(1 + x)^4) - (416*y)/(9*(1 + x)^3) + 
       (104*y)/(3*(1 + x)^2) - (104*y)/(9*(1 + x)) + 
       (104*y^2)/(9*(1 + x)^4) - (208*y^2)/(9*(1 + x)^3) + 
       (104*y^2)/(9*(1 + x)^2) + 1072/(27*(1 + y)^2) - 
       (32*Lmu2m2)/(9*(1 + y)^2) - (32*Lmu2m2^2)/(3*(1 + y)^2) + 
       16/(3*x*(1 + y)^2) + (16*x)/(3*(1 + y)^2) - 1172/(9*(1 + y)) - 
       (80*Lmu2m2)/(3*(1 + y)) + (16*Lmu2m2^2)/(1 + y) - 
       1384/(27*x*(1 + y)) - (136*Lmu2m2)/(9*x*(1 + y)) + 
       (8*Lmu2m2^2)/(3*x*(1 + y)) - (1384*x)/(27*(1 + y)) - 
       (136*Lmu2m2*x)/(9*(1 + y)) + (8*Lmu2m2^2*x)/(3*(1 + y)) - 
       1808/(27*(1 + x)^2*(1 + y)) - (128*Lmu2m2)/(9*(1 + x)^2*(1 + y)) + 
       (64*Lmu2m2^2)/(3*(1 + x)^2*(1 + y)) + 1808/(27*(1 + x)*(1 + y)) + 
       (128*Lmu2m2)/(9*(1 + x)*(1 + y)) - 
       (64*Lmu2m2^2)/(3*(1 + x)*(1 + y)) - 8/(3*z) + 4/(3*(1 + x)^2*z) - 
       4/(3*(1 + x)*z) - 8/(3*(1 + y)*z) - (64*Lmu2m2*z)/(3*(1 + x)^4) + 
       (128*Lmu2m2*z)/(3*(1 + x)^3) - (32*Lmu2m2*z)/(1 + x)^2 + 
       (32*Lmu2m2*z)/(3*(1 + x)) - (32*Lmu2m2*z^2)/(3*(1 + x)^4) + 
       (64*Lmu2m2*z^2)/(3*(1 + x)^3) - (32*Lmu2m2*z^2)/(3*(1 + x)^2) + 
       1072/(27*(1 + z)^2) - (32*Lmu2m2)/(9*(1 + z)^2) - 
       (32*Lmu2m2^2)/(3*(1 + z)^2) + 16/(3*x*(1 + z)^2) + 
       (16*x)/(3*(1 + z)^2) - 1172/(9*(1 + z)) - (80*Lmu2m2)/(3*(1 + z)) + 
       (16*Lmu2m2^2)/(1 + z) - 1384/(27*x*(1 + z)) - 
       (136*Lmu2m2)/(9*x*(1 + z)) + (8*Lmu2m2^2)/(3*x*(1 + z)) - 
       (1384*x)/(27*(1 + z)) - (136*Lmu2m2*x)/(9*(1 + z)) + 
       (8*Lmu2m2^2*x)/(3*(1 + z)) - 1808/(27*(1 + x)^2*(1 + z)) - 
       (128*Lmu2m2)/(9*(1 + x)^2*(1 + z)) + 
       (64*Lmu2m2^2)/(3*(1 + x)^2*(1 + z)) + 1808/(27*(1 + x)*(1 + z)) + 
       (128*Lmu2m2)/(9*(1 + x)*(1 + z)) - 
       (64*Lmu2m2^2)/(3*(1 + x)*(1 + z)) - 8/(3*y*(1 + z)) + (8*z2)/3 + 
       (112*z2)/(3*(1 - x)) + (128*z2)/(3*(1 + x)^5) - 
       (320*z2)/(3*(1 + x)^4) + (128*z2)/(3*(1 + x)^3) + (32*z2)/(1 + x)^2 + 
       (8*z2)/(3*(1 + x)) + (16*y*z2)/3 - (16*y*z2)/(3*(1 - x)) - 
       (16*y*z2)/(3*(1 + x)) + (8*y^2*z2)/(3*(1 - x)) - 
       (8*y^2*z2)/(3*(1 + x)) - (32*z2)/(3*(1 + y)^3) - 
       (16*z2)/(3*x*(1 + y)^3) - (16*x*z2)/(3*(1 + y)^3) + 
       (208*z2)/(3*(1 + y)^2) - (112*z2)/(3*(1 + y)) - 
       (80*z2)/(3*(1 - x)*(1 + y)) - (52*z2)/(3*x*(1 + y)) - 
       (12*x*z2)/(1 + y) + (64*z2)/((1 + x)^3*(1 + y)) - 
       (144*z2)/((1 + x)^2*(1 + y)) + (256*z2)/(3*(1 + x)*(1 + y)) - 
       (16*z*z2)/3 + (256*z*z2)/(3*(1 + x)^5) - (640*z*z2)/(3*(1 + x)^4) + 
       (704*z*z2)/(3*(1 + x)^3) - (416*z*z2)/(3*(1 + x)^2) + 
       (128*z*z2)/(3*(1 + x)) + (128*z^2*z2)/(3*(1 + x)^5) - 
       (320*z^2*z2)/(3*(1 + x)^4) + (96*z^2*z2)/(1 + x)^3 - 
       (112*z^2*z2)/(3*(1 + x)^2) + (16*z^2*z2)/(3*(1 + x)) - 
       (32*z2)/(3*(1 + z)^3) - (16*z2)/(3*x*(1 + z)^3) - 
       (16*x*z2)/(3*(1 + z)^3) + (208*z2)/(3*(1 + z)^2) - 
       (112*z2)/(3*(1 + z)) - (80*z2)/(3*(1 - x)*(1 + z)) - 
       (52*z2)/(3*x*(1 + z)) - (12*x*z2)/(1 + z) + 
       (64*z2)/((1 + x)^3*(1 + z)) - (144*z2)/((1 + x)^2*(1 + z)) + 
       (256*z2)/(3*(1 + x)*(1 + z)) - (104*H[-1, y])/9 + 
       (32*Lmu2m2*H[-1, y])/3 - (12*H[-1, y])/(1 + x)^2 + 
       (12*H[-1, y])/(1 + x) + (8*H[-1, y])/(3*y^2) - 
       (4*H[-1, y])/(3*(1 + x)^2*y^2) + (4*H[-1, y])/(3*(1 + x)*y^2) - 
       (4*H[-1, y])/(3*y) - (4*H[-1, y])/(3*(1 + x)^2*y) + 
       (4*H[-1, y])/(3*(1 + x)*y) + (128*H[-1, y])/(9*(1 + y)^2) + 
       (64*Lmu2m2*H[-1, y])/(3*(1 + y)^2) - (16*H[-1, y])/(3*x*(1 + y)^2) - 
       (16*x*H[-1, y])/(3*(1 + y)^2) + (16*H[-1, y])/(1 + y) - 
       (32*Lmu2m2*H[-1, y])/(1 + y) + (88*H[-1, y])/(9*x*(1 + y)) - 
       (16*Lmu2m2*H[-1, y])/(3*x*(1 + y)) + (88*x*H[-1, y])/(9*(1 + y)) - 
       (16*Lmu2m2*x*H[-1, y])/(3*(1 + y)) + 
       (128*H[-1, y])/(9*(1 + x)^2*(1 + y)) - 
       (128*Lmu2m2*H[-1, y])/(3*(1 + x)^2*(1 + y)) - 
       (128*H[-1, y])/(9*(1 + x)*(1 + y)) + 
       (128*Lmu2m2*H[-1, y])/(3*(1 + x)*(1 + y)) - 
       (4*z*H[-1, y])/(3*(1 + x)^2) + (4*z*H[-1, y])/(3*(1 + x)) + 
       (8*z*H[-1, y])/(3*y) - (160*H[-1, y])/(9*(1 + z)^2) + 
       (64*Lmu2m2*H[-1, y])/(3*(1 + z)^2) + (48*H[-1, y])/(1 + z) - 
       (32*Lmu2m2*H[-1, y])/(1 + z) + (184*H[-1, y])/(9*x*(1 + z)) - 
       (16*Lmu2m2*H[-1, y])/(3*x*(1 + z)) + (184*x*H[-1, y])/(9*(1 + z)) - 
       (16*Lmu2m2*x*H[-1, y])/(3*(1 + z)) + 
       (128*H[-1, y])/(9*(1 + x)^2*(1 + z)) - 
       (128*Lmu2m2*H[-1, y])/(3*(1 + x)^2*(1 + z)) - 
       (128*H[-1, y])/(9*(1 + x)*(1 + z)) + 
       (128*Lmu2m2*H[-1, y])/(3*(1 + x)*(1 + z)) + 
       (8*H[-1, y])/(3*y^2*(1 + z)) - (8*H[-1, y])/(y*(1 + z)) - 
       (92*H[-1, z])/9 + (32*Lmu2m2*H[-1, z])/3 - 
       (28*H[-1, z])/(3*(1 + x)^2) + (28*H[-1, z])/(3*(1 + x)) - 
       (160*H[-1, z])/(9*(1 + y)^2) + (64*Lmu2m2*H[-1, z])/(3*(1 + y)^2) + 
       (48*H[-1, z])/(1 + y) - (32*Lmu2m2*H[-1, z])/(1 + y) + 
       (184*H[-1, z])/(9*x*(1 + y)) - (16*Lmu2m2*H[-1, z])/(3*x*(1 + y)) + 
       (184*x*H[-1, z])/(9*(1 + y)) - (16*Lmu2m2*x*H[-1, z])/(3*(1 + y)) + 
       (128*H[-1, z])/(9*(1 + x)^2*(1 + y)) - 
       (128*Lmu2m2*H[-1, z])/(3*(1 + x)^2*(1 + y)) - 
       (128*H[-1, z])/(9*(1 + x)*(1 + y)) + 
       (128*Lmu2m2*H[-1, z])/(3*(1 + x)*(1 + y)) + (8*H[-1, z])/(3*z^2) - 
       (4*H[-1, z])/(3*(1 + x)^2*z^2) + (4*H[-1, z])/(3*(1 + x)*z^2) + 
       (8*H[-1, z])/(3*(1 + y)*z^2) - (4*H[-1, z])/(3*z) - 
       (4*H[-1, z])/(3*(1 + x)^2*z) + (4*H[-1, z])/(3*(1 + x)*z) + 
       (8*y*H[-1, z])/(3*z) - (8*H[-1, z])/((1 + y)*z) + 
       (4*z*H[-1, z])/(3*(1 + x)^2) - (4*z*H[-1, z])/(3*(1 + x)) + 
       (128*H[-1, z])/(9*(1 + z)^2) + (64*Lmu2m2*H[-1, z])/(3*(1 + z)^2) - 
       (16*H[-1, z])/(3*x*(1 + z)^2) - (16*x*H[-1, z])/(3*(1 + z)^2) + 
       (16*H[-1, z])/(1 + z) - (32*Lmu2m2*H[-1, z])/(1 + z) + 
       (88*H[-1, z])/(9*x*(1 + z)) - (16*Lmu2m2*H[-1, z])/(3*x*(1 + z)) + 
       (88*x*H[-1, z])/(9*(1 + z)) - (16*Lmu2m2*x*H[-1, z])/(3*(1 + z)) + 
       (128*H[-1, z])/(9*(1 + x)^2*(1 + z)) - 
       (128*Lmu2m2*H[-1, z])/(3*(1 + x)^2*(1 + z)) - 
       (128*H[-1, z])/(9*(1 + x)*(1 + z)) + 
       (128*Lmu2m2*H[-1, z])/(3*(1 + x)*(1 + z)) - 
       (32*H[-1, y]*H[-1, z])/3 - (128*H[-1, y]*H[-1, z])/(3*(1 + y)^2) + 
       (32*H[-1, y]*H[-1, z])/(1 + y) + 
       (16*H[-1, y]*H[-1, z])/(3*x*(1 + y)) + 
       (16*x*H[-1, y]*H[-1, z])/(3*(1 + y)) + 
       (128*H[-1, y]*H[-1, z])/(3*(1 + x)^2*(1 + y)) - 
       (128*H[-1, y]*H[-1, z])/(3*(1 + x)*(1 + y)) - 
       (128*H[-1, y]*H[-1, z])/(3*(1 + z)^2) + 
       (32*H[-1, y]*H[-1, z])/(1 + z) + 
       (16*H[-1, y]*H[-1, z])/(3*x*(1 + z)) + 
       (16*x*H[-1, y]*H[-1, z])/(3*(1 + z)) + 
       (128*H[-1, y]*H[-1, z])/(3*(1 + x)^2*(1 + z)) - 
       (128*H[-1, y]*H[-1, z])/(3*(1 + x)*(1 + z)) - (172*H[0, x])/9 + 
       (16*Lmu2m2*H[0, x])/3 + (188*H[0, x])/(9*(1 - x)) - 
       (26*Lmu2m2*H[0, x])/(3*(1 - x)) + (32*H[0, x])/(9*(1 + x)^5) - 
       (32*Lmu2m2*H[0, x])/(3*(1 + x)^5) - (80*H[0, x])/(9*(1 + x)^4) + 
       (80*Lmu2m2*H[0, x])/(3*(1 + x)^4) + (208*H[0, x])/(9*(1 + x)^3) - 
       (40*Lmu2m2*H[0, x])/(3*(1 + x)^3) - (232*H[0, x])/(9*(1 + x)^2) - 
       (20*Lmu2m2*H[0, x])/(3*(1 + x)^2) + (76*H[0, x])/(3*(1 + x)) + 
       (2*Lmu2m2*H[0, x])/(1 + x) - (4*Lmu2m2*y*H[0, x])/3 - 
       (4*y*H[0, x])/(9*(1 - x)) + (4*Lmu2m2*y*H[0, x])/(3*(1 - x)) + 
       (64*y*H[0, x])/(9*(1 + x)^5) - (160*y*H[0, x])/(9*(1 + x)^4) + 
       (176*y*H[0, x])/(9*(1 + x)^3) - (104*y*H[0, x])/(9*(1 + x)^2) + 
       (28*y*H[0, x])/(9*(1 + x)) + (4*Lmu2m2*y*H[0, x])/(3*(1 + x)) + 
       (2*y^2*H[0, x])/(9*(1 - x)) - (2*Lmu2m2*y^2*H[0, x])/(3*(1 - x)) + 
       (32*y^2*H[0, x])/(9*(1 + x)^5) - (80*y^2*H[0, x])/(9*(1 + x)^4) + 
       (8*y^2*H[0, x])/(1 + x)^3 - (28*y^2*H[0, x])/(9*(1 + x)^2) + 
       (2*y^2*H[0, x])/(9*(1 + x)) + (2*Lmu2m2*y^2*H[0, x])/(3*(1 + x)) - 
       (8*H[0, x])/(3*(1 + y)) - (52*H[0, x])/(9*(1 - x)*(1 + y)) + 
       (16*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + y)) + 
       (160*H[0, x])/(9*(1 + x)^3*(1 + y)) - 
       (64*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + y)) - 
       (80*H[0, x])/(3*(1 + x)^2*(1 + y)) + 
       (32*Lmu2m2*H[0, x])/((1 + x)^2*(1 + y)) + 
       (20*H[0, x])/((1 + x)*(1 + y)) - 
       (16*Lmu2m2*H[0, x])/((1 + x)*(1 + y)) + (4*Lmu2m2*z*H[0, x])/3 - 
       (4*z*H[0, x])/(3*(1 - x)) - (64*Lmu2m2*z*H[0, x])/(3*(1 + x)^5) + 
       (160*Lmu2m2*z*H[0, x])/(3*(1 + x)^4) + (16*z*H[0, x])/(3*(1 + x)^3) - 
       (176*Lmu2m2*z*H[0, x])/(3*(1 + x)^3) - (8*z*H[0, x])/(1 + x)^2 + 
       (104*Lmu2m2*z*H[0, x])/(3*(1 + x)^2) + (4*z*H[0, x])/(1 + x) - 
       (32*Lmu2m2*z*H[0, x])/(3*(1 + x)) + (2*z^2*H[0, x])/(3*(1 - x)) - 
       (32*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^5) + 
       (80*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^4) + 
       (8*z^2*H[0, x])/(3*(1 + x)^3) - (24*Lmu2m2*z^2*H[0, x])/(1 + x)^3 - 
       (4*z^2*H[0, x])/(1 + x)^2 + (28*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^2) + 
       (2*z^2*H[0, x])/(3*(1 + x)) - (4*Lmu2m2*z^2*H[0, x])/(3*(1 + x)) - 
       (8*H[0, x])/(3*(1 + z)) - (52*H[0, x])/(9*(1 - x)*(1 + z)) + 
       (16*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + z)) + 
       (160*H[0, x])/(9*(1 + x)^3*(1 + z)) - 
       (64*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + z)) - 
       (80*H[0, x])/(3*(1 + x)^2*(1 + z)) + 
       (32*Lmu2m2*H[0, x])/((1 + x)^2*(1 + z)) + 
       (20*H[0, x])/((1 + x)*(1 + z)) - 
       (16*Lmu2m2*H[0, x])/((1 + x)*(1 + z)) + (8*H[-1, y]*H[0, x])/3 - 
       (4*H[-1, y]*H[0, x])/(3*(1 - x)) + 
       (32*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (16*H[-1, y]*H[0, x])/(1 + x)^2 + (4*H[-1, y]*H[0, x])/(3*(1 + x)) - 
       (4*y*H[-1, y]*H[0, x])/(3*(1 - x)) + 
       (4*y*H[-1, y]*H[0, x])/(3*(1 + x)) - 
       (16*H[-1, y]*H[0, x])/(3*(1 - x)*(1 + y)) + 
       (64*H[-1, y]*H[0, x])/(3*(1 + x)^3*(1 + y)) - 
       (32*H[-1, y]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (16*H[-1, y]*H[0, x])/((1 + x)*(1 + y)) - 
       (64*H[-1, y]*H[0, x])/(3*(1 + z)) + 
       (16*H[-1, y]*H[0, x])/((1 - x)*(1 + z)) + 
       (16*H[-1, y]*H[0, x])/(3*x*(1 + z)) - 
       (16*x*H[-1, y]*H[0, x])/(3*(1 + z)) + 
       (64*H[-1, y]*H[0, x])/(3*(1 + x)^3*(1 + z)) - 
       (32*H[-1, y]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, y]*H[0, x])/(3*(1 + x)*(1 + z)) + 
       (16*H[-1, z]*H[0, x])/3 - (4*H[-1, z]*H[0, x])/(1 - x) + 
       (32*H[-1, z]*H[0, x])/(3*(1 + x)^3) - 
       (16*H[-1, z]*H[0, x])/(1 + x)^2 - (4*H[-1, z]*H[0, x])/(3*(1 + x)) + 
       (4*y*H[-1, z]*H[0, x])/(3*(1 - x)) - 
       (4*y*H[-1, z]*H[0, x])/(3*(1 + x)) - 
       (64*H[-1, z]*H[0, x])/(3*(1 + y)) + 
       (16*H[-1, z]*H[0, x])/((1 - x)*(1 + y)) + 
       (16*H[-1, z]*H[0, x])/(3*x*(1 + y)) - 
       (16*x*H[-1, z]*H[0, x])/(3*(1 + y)) + 
       (64*H[-1, z]*H[0, x])/(3*(1 + x)^3*(1 + y)) - 
       (32*H[-1, z]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, z]*H[0, x])/(3*(1 + x)*(1 + y)) - 
       (16*H[-1, z]*H[0, x])/(3*(1 - x)*(1 + z)) + 
       (64*H[-1, z]*H[0, x])/(3*(1 + x)^3*(1 + z)) - 
       (32*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (16*H[-1, z]*H[0, x])/((1 + x)*(1 + z)) - (32*H[-1, -1, y])/3 + 
       (32*H[-1, -1, y])/(1 + y) + (16*H[-1, -1, y])/(3*x*(1 + y)) + 
       (16*x*H[-1, -1, y])/(3*(1 + y)) + 
       (128*H[-1, -1, y])/(3*(1 + x)^2*(1 + y)) - 
       (128*H[-1, -1, y])/(3*(1 + x)*(1 + y)) + (32*H[-1, -1, y])/(1 + z) + 
       (16*H[-1, -1, y])/(3*x*(1 + z)) + (16*x*H[-1, -1, y])/(3*(1 + z)) + 
       (128*H[-1, -1, y])/(3*(1 + x)^2*(1 + z)) - 
       (128*H[-1, -1, y])/(3*(1 + x)*(1 + z)) - (32*H[-1, -1, z])/3 + 
       (32*H[-1, -1, z])/(1 + y) + (16*H[-1, -1, z])/(3*x*(1 + y)) + 
       (16*x*H[-1, -1, z])/(3*(1 + y)) + 
       (128*H[-1, -1, z])/(3*(1 + x)^2*(1 + y)) - 
       (128*H[-1, -1, z])/(3*(1 + x)*(1 + y)) + (32*H[-1, -1, z])/(1 + z) + 
       (16*H[-1, -1, z])/(3*x*(1 + z)) + (16*x*H[-1, -1, z])/(3*(1 + z)) + 
       (128*H[-1, -1, z])/(3*(1 + x)^2*(1 + z)) - 
       (128*H[-1, -1, z])/(3*(1 + x)*(1 + z)) - 8*H[-1, 0, x] + 
       (16*H[-1, 0, x])/(3*(1 - x)) - (64*H[-1, 0, x])/(3*(1 + x)^3) + 
       (32*H[-1, 0, x])/(1 + x)^2 + (64*H[-1, 0, x])/(3*(1 + y)) - 
       (32*H[-1, 0, x])/(3*(1 - x)*(1 + y)) - 
       (16*H[-1, 0, x])/(3*x*(1 + y)) + (16*x*H[-1, 0, x])/(3*(1 + y)) - 
       (128*H[-1, 0, x])/(3*(1 + x)^3*(1 + y)) + 
       (64*H[-1, 0, x])/((1 + x)^2*(1 + y)) - 
       (160*H[-1, 0, x])/(3*(1 + x)*(1 + y)) + 
       (64*H[-1, 0, x])/(3*(1 + z)) - (32*H[-1, 0, x])/(3*(1 - x)*(1 + z)) - 
       (16*H[-1, 0, x])/(3*x*(1 + z)) + (16*x*H[-1, 0, x])/(3*(1 + z)) - 
       (128*H[-1, 0, x])/(3*(1 + x)^3*(1 + z)) + 
       (64*H[-1, 0, x])/((1 + x)^2*(1 + z)) - 
       (160*H[-1, 0, x])/(3*(1 + x)*(1 + z)) + (16*H[0, -1, y])/3 + 
       (8*H[0, -1, y])/(1 + x)^2 - (8*H[0, -1, y])/(1 + x) - 
       (32*H[0, -1, y])/(3*(1 + y)^3) - (16*H[0, -1, y])/(3*x*(1 + y)^3) - 
       (16*x*H[0, -1, y])/(3*(1 + y)^3) - (16*H[0, -1, y])/(1 + y) - 
       (16*H[0, -1, y])/(3*x*(1 + y)) - (16*x*H[0, -1, y])/(3*(1 + y)) - 
       (64*H[0, -1, y])/(3*(1 + x)^2*(1 + y)) + 
       (64*H[0, -1, y])/(3*(1 + x)*(1 + y)) - 
       (8*z*H[0, -1, y])/(3*(1 + x)^2) + (8*z*H[0, -1, y])/(3*(1 + x)) + 
       8*H[0, -1, z] + (40*H[0, -1, z])/(3*(1 + x)^2) - 
       (40*H[0, -1, z])/(3*(1 + x)) + (8*z*H[0, -1, z])/(3*(1 + x)^2) - 
       (8*z*H[0, -1, z])/(3*(1 + x)) - (32*H[0, -1, z])/(3*(1 + z)^3) - 
       (16*H[0, -1, z])/(3*x*(1 + z)^3) - (16*x*H[0, -1, z])/(3*(1 + z)^3) - 
       (16*H[0, -1, z])/(1 + z) - (16*H[0, -1, z])/(3*x*(1 + z)) - 
       (16*x*H[0, -1, z])/(3*(1 + z)) - 
       (64*H[0, -1, z])/(3*(1 + x)^2*(1 + z)) + 
       (64*H[0, -1, z])/(3*(1 + x)*(1 + z)) + (16*H[0, 0, x])/3 - 
       (34*H[0, 0, x])/(3*(1 - x)) - (32*H[0, 0, x])/(3*(1 + x)^5) + 
       (80*H[0, 0, x])/(3*(1 + x)^4) - (8*H[0, 0, x])/(3*(1 + x)^3) - 
       (12*H[0, 0, x])/(1 + x)^2 - (26*H[0, 0, x])/(3*(1 + x)) - 
       (4*y*H[0, 0, x])/3 + (4*y*H[0, 0, x])/(3*(1 - x)) + 
       (4*y*H[0, 0, x])/(3*(1 + x)) - (2*y^2*H[0, 0, x])/(3*(1 - x)) + 
       (2*y^2*H[0, 0, x])/(3*(1 + x)) - (8*H[0, 0, x])/(3*(1 + y)) + 
       (32*H[0, 0, x])/(3*(1 - x)*(1 + y)) + (16*H[0, 0, x])/(3*x*(1 + y)) + 
       (16*H[0, 0, x])/(3*(1 + x)^2*(1 + y)) + 
       (16*H[0, 0, x])/(3*(1 + x)*(1 + y)) + (4*z*H[0, 0, x])/3 - 
       (64*z*H[0, 0, x])/(3*(1 + x)^5) + (160*z*H[0, 0, x])/(3*(1 + x)^4) - 
       (176*z*H[0, 0, x])/(3*(1 + x)^3) + (104*z*H[0, 0, x])/(3*(1 + x)^2) - 
       (32*z*H[0, 0, x])/(3*(1 + x)) - (32*z^2*H[0, 0, x])/(3*(1 + x)^5) + 
       (80*z^2*H[0, 0, x])/(3*(1 + x)^4) - (24*z^2*H[0, 0, x])/(1 + x)^3 + 
       (28*z^2*H[0, 0, x])/(3*(1 + x)^2) - (4*z^2*H[0, 0, x])/(3*(1 + x)) - 
       (8*H[0, 0, x])/(3*(1 + z)) + (32*H[0, 0, x])/(3*(1 - x)*(1 + z)) + 
       (16*H[0, 0, x])/(3*x*(1 + z)) + 
       (16*H[0, 0, x])/(3*(1 + x)^2*(1 + z)) + 
       (16*H[0, 0, x])/(3*(1 + x)*(1 + z)) + (32*H[1, 0, x])/3 - 
       (52*H[1, 0, x])/(3*(1 - x)) - (64*H[1, 0, x])/(3*(1 + x)^5) + 
       (160*H[1, 0, x])/(3*(1 + x)^4) - (80*H[1, 0, x])/(3*(1 + x)^3) - 
       (40*H[1, 0, x])/(3*(1 + x)^2) + (4*H[1, 0, x])/(1 + x) - 
       (8*y*H[1, 0, x])/3 + (8*y*H[1, 0, x])/(3*(1 - x)) + 
       (8*y*H[1, 0, x])/(3*(1 + x)) - (4*y^2*H[1, 0, x])/(3*(1 - x)) + 
       (4*y^2*H[1, 0, x])/(3*(1 + x)) + 
       (32*H[1, 0, x])/(3*(1 - x)*(1 + y)) - 
       (128*H[1, 0, x])/(3*(1 + x)^3*(1 + y)) + 
       (64*H[1, 0, x])/((1 + x)^2*(1 + y)) - 
       (32*H[1, 0, x])/((1 + x)*(1 + y)) + (8*z*H[1, 0, x])/3 - 
       (128*z*H[1, 0, x])/(3*(1 + x)^5) + (320*z*H[1, 0, x])/(3*(1 + x)^4) - 
       (352*z*H[1, 0, x])/(3*(1 + x)^3) + (208*z*H[1, 0, x])/(3*(1 + x)^2) - 
       (64*z*H[1, 0, x])/(3*(1 + x)) - (64*z^2*H[1, 0, x])/(3*(1 + x)^5) + 
       (160*z^2*H[1, 0, x])/(3*(1 + x)^4) - (48*z^2*H[1, 0, x])/(1 + x)^3 + 
       (56*z^2*H[1, 0, x])/(3*(1 + x)^2) - (8*z^2*H[1, 0, x])/(3*(1 + x)) + 
       (32*H[1, 0, x])/(3*(1 - x)*(1 + z)) - 
       (128*H[1, 0, x])/(3*(1 + x)^3*(1 + z)) + 
       (64*H[1, 0, x])/((1 + x)^2*(1 + z)) - 
       (32*H[1, 0, x])/((1 + x)*(1 + z)))/ep];



ggttFhpoles = HPLConvert[((64*Lmu2m2)/3 + (128*Lmu2m2)/(3*(1 + y)^2) - 
       (64*Lmu2m2)/(1 + y) - (32*Lmu2m2)/(3*x*(1 + y)) - 
       (32*Lmu2m2*x)/(3*(1 + y)) - (256*Lmu2m2)/(3*(1 + x)^2*(1 + y)) + 
       (256*Lmu2m2)/(3*(1 + x)*(1 + y)) + (128*Lmu2m2)/(3*(1 + z)^2) - 
       (64*Lmu2m2)/(1 + z) - (32*Lmu2m2)/(3*x*(1 + z)) - 
       (32*Lmu2m2*x)/(3*(1 + z)) - (256*Lmu2m2)/(3*(1 + x)^2*(1 + z)) + 
       (256*Lmu2m2)/(3*(1 + x)*(1 + z)))/ep^2 + 
    ((448*Lmu2m2)/9 + 32*Lmu2m2^2 - 128/(1 + x)^4 + 
       (64*Lmu2m2)/(3*(1 + x)^4) + 256/(1 + x)^3 - 
       (128*Lmu2m2)/(3*(1 + x)^3) - 368/(3*(1 + x)^2) - 16/(3*(1 + x)) + 
       (64*Lmu2m2)/(3*(1 + x)) + (64*Lmu2m2*y)/(3*(1 + x)^4) - 
       (128*Lmu2m2*y)/(3*(1 + x)^3) + (32*Lmu2m2*y)/(1 + x)^2 - 
       (32*Lmu2m2*y)/(3*(1 + x)) + (32*Lmu2m2*y^2)/(3*(1 + x)^4) - 
       (64*Lmu2m2*y^2)/(3*(1 + x)^3) + (32*Lmu2m2*y^2)/(3*(1 + x)^2) + 
       (1088*Lmu2m2)/(9*(1 + y)^2) + (64*Lmu2m2^2)/(1 + y)^2 + 
       4/(3*(1 + y)) - (416*Lmu2m2)/(3*(1 + y)) - (96*Lmu2m2^2)/(1 + y) - 
       (80*Lmu2m2)/(9*x*(1 + y)) - (16*Lmu2m2^2)/(x*(1 + y)) - 
       (80*Lmu2m2*x)/(9*(1 + y)) - (16*Lmu2m2^2*x)/(1 + y) - 
       32/((1 + x)^2*(1 + y)) - (1792*Lmu2m2)/(9*(1 + x)^2*(1 + y)) - 
       (128*Lmu2m2^2)/((1 + x)^2*(1 + y)) + 32/((1 + x)*(1 + y)) + 
       (1792*Lmu2m2)/(9*(1 + x)*(1 + y)) + 
       (128*Lmu2m2^2)/((1 + x)*(1 + y)) + (64*Lmu2m2*z)/(3*(1 + x)^4) - 
       (128*Lmu2m2*z)/(3*(1 + x)^3) + (32*Lmu2m2*z)/(1 + x)^2 - 
       (32*Lmu2m2*z)/(3*(1 + x)) + (32*Lmu2m2*z^2)/(3*(1 + x)^4) - 
       (64*Lmu2m2*z^2)/(3*(1 + x)^3) + (32*Lmu2m2*z^2)/(3*(1 + x)^2) + 
       (1088*Lmu2m2)/(9*(1 + z)^2) + (64*Lmu2m2^2)/(1 + z)^2 + 
       4/(3*(1 + z)) - (416*Lmu2m2)/(3*(1 + z)) - (96*Lmu2m2^2)/(1 + z) - 
       (80*Lmu2m2)/(9*x*(1 + z)) - (16*Lmu2m2^2)/(x*(1 + z)) - 
       (80*Lmu2m2*x)/(9*(1 + z)) - (16*Lmu2m2^2*x)/(1 + z) - 
       32/((1 + x)^2*(1 + z)) - (1792*Lmu2m2)/(9*(1 + x)^2*(1 + z)) - 
       (128*Lmu2m2^2)/((1 + x)^2*(1 + z)) + 32/((1 + x)*(1 + z)) + 
       (1792*Lmu2m2)/(9*(1 + x)*(1 + z)) + 
       (128*Lmu2m2^2)/((1 + x)*(1 + z)) + (32*z2)/3 + (768*z2)/(1 + x)^6 - 
       (2304*z2)/(1 + x)^5 + (2784*z2)/(1 + x)^4 - (1728*z2)/(1 + x)^3 + 
       (480*z2)/(1 + x)^2 + (64*z2)/(3*(1 + y)^2) - (32*z2)/(1 + y) - 
       (16*z2)/(3*x*(1 + y)) - (16*x*z2)/(3*(1 + y)) + 
       (192*z2)/((1 + x)^4*(1 + y)) - (384*z2)/((1 + x)^3*(1 + y)) + 
       (808*z2)/(3*(1 + x)^2*(1 + y)) - (232*z2)/(3*(1 + x)*(1 + y)) + 
       (64*z2)/(3*(1 + z)^2) - (32*z2)/(1 + z) - (16*z2)/(3*x*(1 + z)) - 
       (16*x*z2)/(3*(1 + z)) + (192*z2)/((1 + x)^4*(1 + z)) - 
       (384*z2)/((1 + x)^3*(1 + z)) + (808*z2)/(3*(1 + x)^2*(1 + z)) - 
       (232*z2)/(3*(1 + x)*(1 + z)) - (64*Lmu2m2*H[-1, y])/3 - 
       (128*Lmu2m2*H[-1, y])/(3*(1 + y)^2) + (64*Lmu2m2*H[-1, y])/(1 + y) + 
       (32*Lmu2m2*H[-1, y])/(3*x*(1 + y)) + 
       (32*Lmu2m2*x*H[-1, y])/(3*(1 + y)) + 
       (256*Lmu2m2*H[-1, y])/(3*(1 + x)^2*(1 + y)) - 
       (256*Lmu2m2*H[-1, y])/(3*(1 + x)*(1 + y)) - 
       (128*Lmu2m2*H[-1, y])/(3*(1 + z)^2) + (64*Lmu2m2*H[-1, y])/(1 + z) + 
       (32*Lmu2m2*H[-1, y])/(3*x*(1 + z)) + 
       (32*Lmu2m2*x*H[-1, y])/(3*(1 + z)) + 
       (256*Lmu2m2*H[-1, y])/(3*(1 + x)^2*(1 + z)) - 
       (256*Lmu2m2*H[-1, y])/(3*(1 + x)*(1 + z)) - (64*Lmu2m2*H[-1, z])/3 - 
       (128*Lmu2m2*H[-1, z])/(3*(1 + y)^2) + (64*Lmu2m2*H[-1, z])/(1 + y) + 
       (32*Lmu2m2*H[-1, z])/(3*x*(1 + y)) + 
       (32*Lmu2m2*x*H[-1, z])/(3*(1 + y)) + 
       (256*Lmu2m2*H[-1, z])/(3*(1 + x)^2*(1 + y)) - 
       (256*Lmu2m2*H[-1, z])/(3*(1 + x)*(1 + y)) - 
       (128*Lmu2m2*H[-1, z])/(3*(1 + z)^2) + (64*Lmu2m2*H[-1, z])/(1 + z) + 
       (32*Lmu2m2*H[-1, z])/(3*x*(1 + z)) + 
       (32*Lmu2m2*x*H[-1, z])/(3*(1 + z)) + 
       (256*Lmu2m2*H[-1, z])/(3*(1 + x)^2*(1 + z)) - 
       (256*Lmu2m2*H[-1, z])/(3*(1 + x)*(1 + z)) - (32*Lmu2m2*H[0, x])/3 - 
       (28*H[0, x])/(3*(1 - x)) + (52*Lmu2m2*H[0, x])/(3*(1 - x)) - 
       (256*H[0, x])/(1 + x)^5 + (64*Lmu2m2*H[0, x])/(3*(1 + x)^5) + 
       (640*H[0, x])/(1 + x)^4 - (160*Lmu2m2*H[0, x])/(3*(1 + x)^4) - 
       (1616*H[0, x])/(3*(1 + x)^3) + (80*Lmu2m2*H[0, x])/(3*(1 + x)^3) + 
       (168*H[0, x])/(1 + x)^2 + (40*Lmu2m2*H[0, x])/(3*(1 + x)^2) - 
       (4*H[0, x])/(1 + x) - (4*Lmu2m2*H[0, x])/(1 + x) - 
       (4*Lmu2m2*y*H[0, x])/(3*(1 - x)) + 
       (64*Lmu2m2*y*H[0, x])/(3*(1 + x)^5) - 
       (160*Lmu2m2*y*H[0, x])/(3*(1 + x)^4) + 
       (176*Lmu2m2*y*H[0, x])/(3*(1 + x)^3) - 
       (104*Lmu2m2*y*H[0, x])/(3*(1 + x)^2) + 
       (28*Lmu2m2*y*H[0, x])/(3*(1 + x)) + 
       (2*Lmu2m2*y^2*H[0, x])/(3*(1 - x)) + 
       (32*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^5) - 
       (80*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^4) + 
       (24*Lmu2m2*y^2*H[0, x])/(1 + x)^3 - 
       (28*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^2) + 
       (2*Lmu2m2*y^2*H[0, x])/(3*(1 + x)) - (4*H[0, x])/(3*(1 + y)) + 
       (28*H[0, x])/(3*(1 - x)*(1 + y)) - 
       (32*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + y)) - 
       (64*H[0, x])/((1 + x)^3*(1 + y)) + 
       (128*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + y)) + 
       (96*H[0, x])/((1 + x)^2*(1 + y)) - 
       (64*Lmu2m2*H[0, x])/((1 + x)^2*(1 + y)) - 
       (116*H[0, x])/(3*(1 + x)*(1 + y)) + 
       (32*Lmu2m2*H[0, x])/((1 + x)*(1 + y)) - 
       (4*Lmu2m2*z*H[0, x])/(3*(1 - x)) + 
       (64*Lmu2m2*z*H[0, x])/(3*(1 + x)^5) - 
       (160*Lmu2m2*z*H[0, x])/(3*(1 + x)^4) + 
       (176*Lmu2m2*z*H[0, x])/(3*(1 + x)^3) - 
       (104*Lmu2m2*z*H[0, x])/(3*(1 + x)^2) + 
       (28*Lmu2m2*z*H[0, x])/(3*(1 + x)) + 
       (2*Lmu2m2*z^2*H[0, x])/(3*(1 - x)) + 
       (32*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^5) - 
       (80*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^4) + 
       (24*Lmu2m2*z^2*H[0, x])/(1 + x)^3 - 
       (28*Lmu2m2*z^2*H[0, x])/(3*(1 + x)^2) + 
       (2*Lmu2m2*z^2*H[0, x])/(3*(1 + x)) - (4*H[0, x])/(3*(1 + z)) + 
       (28*H[0, x])/(3*(1 - x)*(1 + z)) - 
       (32*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + z)) - 
       (64*H[0, x])/((1 + x)^3*(1 + z)) + 
       (128*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + z)) + 
       (96*H[0, x])/((1 + x)^2*(1 + z)) - 
       (64*Lmu2m2*H[0, x])/((1 + x)^2*(1 + z)) - 
       (116*H[0, x])/(3*(1 + x)*(1 + z)) + 
       (32*Lmu2m2*H[0, x])/((1 + x)*(1 + z)) + (18*z2*H[0, x])/(1 - x) + 
       (288*z2*H[0, x])/(1 + x)^5 - (720*z2*H[0, x])/(1 + x)^4 + 
       (648*z2*H[0, x])/(1 + x)^3 - (252*z2*H[0, x])/(1 + x)^2 + 
       (18*z2*H[0, x])/(1 + x) - (18*z2*H[0, x])/((1 - x)*(1 + y)) + 
       (72*z2*H[0, x])/((1 + x)^3*(1 + y)) - 
       (108*z2*H[0, x])/((1 + x)^2*(1 + y)) + 
       (54*z2*H[0, x])/((1 + x)*(1 + y)) - 
       (18*z2*H[0, x])/((1 - x)*(1 + z)) + 
       (72*z2*H[0, x])/((1 + x)^3*(1 + z)) - 
       (108*z2*H[0, x])/((1 + x)^2*(1 + z)) + 
       (54*z2*H[0, x])/((1 + x)*(1 + z)) - (256*H[0, 0, x])/(1 + x)^6 + 
       (768*H[0, 0, x])/(1 + x)^5 - (928*H[0, 0, x])/(1 + x)^4 + 
       (576*H[0, 0, x])/(1 + x)^3 - (160*H[0, 0, x])/(1 + x)^2 - 
       (64*H[0, 0, x])/((1 + x)^4*(1 + y)) + 
       (128*H[0, 0, x])/((1 + x)^3*(1 + y)) - 
       (104*H[0, 0, x])/((1 + x)^2*(1 + y)) + 
       (40*H[0, 0, x])/((1 + x)*(1 + y)) - 
       (64*H[0, 0, x])/((1 + x)^4*(1 + z)) + 
       (128*H[0, 0, x])/((1 + x)^3*(1 + z)) - 
       (104*H[0, 0, x])/((1 + x)^2*(1 + z)) + 
       (40*H[0, 0, x])/((1 + x)*(1 + z)) - (6*H[0, 0, 0, x])/(1 - x) - 
       (96*H[0, 0, 0, x])/(1 + x)^5 + (240*H[0, 0, 0, x])/(1 + x)^4 - 
       (216*H[0, 0, 0, x])/(1 + x)^3 + (84*H[0, 0, 0, x])/(1 + x)^2 - 
       (6*H[0, 0, 0, x])/(1 + x) + (6*H[0, 0, 0, x])/((1 - x)*(1 + y)) - 
       (24*H[0, 0, 0, x])/((1 + x)^3*(1 + y)) + 
       (36*H[0, 0, 0, x])/((1 + x)^2*(1 + y)) - 
       (18*H[0, 0, 0, x])/((1 + x)*(1 + y)) + 
       (6*H[0, 0, 0, x])/((1 - x)*(1 + z)) - 
       (24*H[0, 0, 0, x])/((1 + x)^3*(1 + z)) + 
       (36*H[0, 0, 0, x])/((1 + x)^2*(1 + z)) - 
       (18*H[0, 0, 0, x])/((1 + x)*(1 + z)))/ep];



ggttGlpoles = HPLConvert[(8 + 16/(1 + y)^2 - 24/(1 + y) - 4/(x*(1 + y)) - (4*x)/(1 + y) - 
       32/((1 + x)^2*(1 + y)) + 32/((1 + x)*(1 + y)) + 16/(1 + z)^2 - 
       24/(1 + z) - 4/(x*(1 + z)) - (4*x)/(1 + z) - 
       32/((1 + x)^2*(1 + z)) + 32/((1 + x)*(1 + z)) - 8*H[0, x] + 
       (8*H[0, x])/(1 - x) + (8*H[0, x])/(1 + x) - (16*H[0, x])/(1 + y)^2 + 
       (16*H[0, x])/((1 - x)*(1 + y)^2) + 
       (16*H[0, x])/((1 + x)*(1 + y)^2) + (24*H[0, x])/(1 + y) - 
       (24*H[0, x])/((1 - x)*(1 + y)) - (4*H[0, x])/(x*(1 + y)) + 
       (4*x*H[0, x])/(1 + y) - (32*H[0, x])/((1 + x)^3*(1 + y)) + 
       (48*H[0, x])/((1 + x)^2*(1 + y)) - (40*H[0, x])/((1 + x)*(1 + y)) - 
       (16*H[0, x])/(1 + z)^2 + (16*H[0, x])/((1 - x)*(1 + z)^2) + 
       (16*H[0, x])/((1 + x)*(1 + z)^2) + (24*H[0, x])/(1 + z) - 
       (24*H[0, x])/((1 - x)*(1 + z)) - (4*H[0, x])/(x*(1 + z)) + 
       (4*x*H[0, x])/(1 + z) - (32*H[0, x])/((1 + x)^3*(1 + z)) + 
       (48*H[0, x])/((1 + x)^2*(1 + z)) - (40*H[0, x])/((1 + x)*(1 + z)))/
     ep^2 + (-76/9 + (16*Lmu2m2)/3 + 4/(3*y) - 56/(9*(1 + y)^2) + 
       (32*Lmu2m2)/(3*(1 + y)^2) - 16/(3*x*(1 + y)^2) - 
       (16*x)/(3*(1 + y)^2) + 28/(3*(1 + y)) - (16*Lmu2m2)/(1 + y) + 
       74/(9*x*(1 + y)) - (8*Lmu2m2)/(3*x*(1 + y)) + (74*x)/(9*(1 + y)) - 
       (8*Lmu2m2*x)/(3*(1 + y)) - 80/(9*(1 + x)^2*(1 + y)) - 
       (64*Lmu2m2)/(3*(1 + x)^2*(1 + y)) + 80/(9*(1 + x)*(1 + y)) + 
       (64*Lmu2m2)/(3*(1 + x)*(1 + y)) + 4/(3*z) + 8/(3*(1 + y)*z) - 
       56/(9*(1 + z)^2) + (32*Lmu2m2)/(3*(1 + z)^2) - 16/(3*x*(1 + z)^2) - 
       (16*x)/(3*(1 + z)^2) + 28/(3*(1 + z)) - (16*Lmu2m2)/(1 + z) + 
       74/(9*x*(1 + z)) - (8*Lmu2m2)/(3*x*(1 + z)) + (74*x)/(9*(1 + z)) - 
       (8*Lmu2m2*x)/(3*(1 + z)) - 80/(9*(1 + x)^2*(1 + z)) - 
       (64*Lmu2m2)/(3*(1 + x)^2*(1 + z)) + 80/(9*(1 + x)*(1 + z)) + 
       (64*Lmu2m2)/(3*(1 + x)*(1 + z)) + 8/(3*y*(1 + z)) + (64*z2)/3 - 
       (16*z2)/(1 - x) - (64*z2)/(3*(1 + x)) + (32*z2)/(3*(1 + y)^3) + 
       (16*z2)/(3*x*(1 + y)^3) + (16*x*z2)/(3*(1 + y)^3) + 
       (112*z2)/(3*(1 + y)^2) - (32*z2)/((1 - x)*(1 + y)^2) - 
       (32*z2)/((1 + x)*(1 + y)^2) - (160*z2)/(3*(1 + y)) + 
       (48*z2)/((1 - x)*(1 + y)) + (8*z2)/(3*x*(1 + y)) - 
       (32*x*z2)/(3*(1 + y)) + (64*z2)/((1 + x)^3*(1 + y)) - 
       (96*z2)/((1 + x)^2*(1 + y)) + (224*z2)/(3*(1 + x)*(1 + y)) + 
       (32*z2)/(3*(1 + z)^3) + (16*z2)/(3*x*(1 + z)^3) + 
       (16*x*z2)/(3*(1 + z)^3) + (112*z2)/(3*(1 + z)^2) - 
       (32*z2)/((1 - x)*(1 + z)^2) - (32*z2)/((1 + x)*(1 + z)^2) - 
       (160*z2)/(3*(1 + z)) + (48*z2)/((1 - x)*(1 + z)) + 
       (8*z2)/(3*x*(1 + z)) - (32*x*z2)/(3*(1 + z)) + 
       (64*z2)/((1 + x)^3*(1 + z)) - (96*z2)/((1 + x)^2*(1 + z)) + 
       (224*z2)/(3*(1 + x)*(1 + z)) - (8*H[-1, y])/3 - 
       (4*H[-1, y])/(3*y^2) - (8*H[-1, y])/(3*y) - 
       (32*H[-1, y])/(3*(1 + y)^2) + (16*H[-1, y])/(3*x*(1 + y)^2) + 
       (16*x*H[-1, y])/(3*(1 + y)^2) + (80*H[-1, y])/(3*(1 + y)) + 
       (16*H[-1, y])/(3*x*(1 + y)) + (16*x*H[-1, y])/(3*(1 + y)) + 
       (64*H[-1, y])/(3*(1 + x)^2*(1 + y)) - 
       (64*H[-1, y])/(3*(1 + x)*(1 + y)) - (4*z*H[-1, y])/(3*y) + 
       (16*H[-1, y])/(3*(1 + z)) + (64*H[-1, y])/(3*(1 + x)^2*(1 + z)) - 
       (64*H[-1, y])/(3*(1 + x)*(1 + z)) - (8*H[-1, y])/(3*y^2*(1 + z)) - 
       (8*H[-1, y])/(3*y*(1 + z)) - (8*H[-1, z])/3 + 
       (16*H[-1, z])/(3*(1 + y)) + (64*H[-1, z])/(3*(1 + x)^2*(1 + y)) - 
       (64*H[-1, z])/(3*(1 + x)*(1 + y)) - (4*H[-1, z])/(3*z^2) - 
       (8*H[-1, z])/(3*(1 + y)*z^2) - (8*H[-1, z])/(3*z) - 
       (4*y*H[-1, z])/(3*z) - (8*H[-1, z])/(3*(1 + y)*z) - 
       (32*H[-1, z])/(3*(1 + z)^2) + (16*H[-1, z])/(3*x*(1 + z)^2) + 
       (16*x*H[-1, z])/(3*(1 + z)^2) + (80*H[-1, z])/(3*(1 + z)) + 
       (16*H[-1, z])/(3*x*(1 + z)) + (16*x*H[-1, z])/(3*(1 + z)) + 
       (64*H[-1, z])/(3*(1 + x)^2*(1 + z)) - 
       (64*H[-1, z])/(3*(1 + x)*(1 + z)) + (64*H[0, x])/9 - 
       (16*Lmu2m2*H[0, x])/3 - (16*H[0, x])/(9*(1 - x)) + 
       (16*Lmu2m2*H[0, x])/(3*(1 - x)) - (112*H[0, x])/(9*(1 + x)) + 
       (16*Lmu2m2*H[0, x])/(3*(1 + x)) + (80*H[0, x])/(9*(1 + y)^2) - 
       (32*Lmu2m2*H[0, x])/(3*(1 + y)^2) - 
       (80*H[0, x])/(9*(1 - x)*(1 + y)^2) + 
       (32*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + y)^2) - 
       (80*H[0, x])/(9*(1 + x)*(1 + y)^2) + 
       (32*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + y)^2) - (24*H[0, x])/(1 + y) + 
       (16*Lmu2m2*H[0, x])/(1 + y) + (104*H[0, x])/(3*(1 - x)*(1 + y)) - 
       (16*Lmu2m2*H[0, x])/((1 - x)*(1 + y)) + (92*H[0, x])/(9*x*(1 + y)) - 
       (8*Lmu2m2*H[0, x])/(3*x*(1 + y)) - (92*x*H[0, x])/(9*(1 + y)) + 
       (8*Lmu2m2*x*H[0, x])/(3*(1 + y)) + 
       (160*H[0, x])/(9*(1 + x)^3*(1 + y)) - 
       (64*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + y)) - 
       (80*H[0, x])/(3*(1 + x)^2*(1 + y)) + 
       (32*Lmu2m2*H[0, x])/((1 + x)^2*(1 + y)) + 
       (200*H[0, x])/(9*(1 + x)*(1 + y)) - 
       (80*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + y)) + 
       (80*H[0, x])/(9*(1 + z)^2) - (32*Lmu2m2*H[0, x])/(3*(1 + z)^2) - 
       (80*H[0, x])/(9*(1 - x)*(1 + z)^2) + 
       (32*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + z)^2) - 
       (80*H[0, x])/(9*(1 + x)*(1 + z)^2) + 
       (32*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + z)^2) - (24*H[0, x])/(1 + z) + 
       (16*Lmu2m2*H[0, x])/(1 + z) + (104*H[0, x])/(3*(1 - x)*(1 + z)) - 
       (16*Lmu2m2*H[0, x])/((1 - x)*(1 + z)) + (92*H[0, x])/(9*x*(1 + z)) - 
       (8*Lmu2m2*H[0, x])/(3*x*(1 + z)) - (92*x*H[0, x])/(9*(1 + z)) + 
       (8*Lmu2m2*x*H[0, x])/(3*(1 + z)) + 
       (160*H[0, x])/(9*(1 + x)^3*(1 + z)) - 
       (64*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + z)) - 
       (80*H[0, x])/(3*(1 + x)^2*(1 + z)) + 
       (32*Lmu2m2*H[0, x])/((1 + x)^2*(1 + z)) + 
       (200*H[0, x])/(9*(1 + x)*(1 + z)) - 
       (80*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + z)) + (8*H[-1, y]*H[0, x])/3 - 
       (16*H[-1, y]*H[0, x])/(3*(1 - x)) + 
       (64*H[-1, y]*H[0, x])/(3*(1 + y)^2) - 
       (64*H[-1, y]*H[0, x])/(3*(1 - x)*(1 + y)^2) - 
       (64*H[-1, y]*H[0, x])/(3*(1 + x)*(1 + y)^2) - 
       (16*H[-1, y]*H[0, x])/(1 + y) + 
       (16*H[-1, y]*H[0, x])/((1 - x)*(1 + y)) + 
       (8*H[-1, y]*H[0, x])/(3*x*(1 + y)) - 
       (8*x*H[-1, y]*H[0, x])/(3*(1 + y)) + 
       (64*H[-1, y]*H[0, x])/(3*(1 + x)^3*(1 + y)) - 
       (32*H[-1, y]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (80*H[-1, y]*H[0, x])/(3*(1 + x)*(1 + y)) - 
       (64*H[-1, y]*H[0, x])/(3*(1 + z)) + 
       (16*H[-1, y]*H[0, x])/((1 - x)*(1 + z)) + 
       (16*H[-1, y]*H[0, x])/(3*x*(1 + z)) - 
       (16*x*H[-1, y]*H[0, x])/(3*(1 + z)) + 
       (64*H[-1, y]*H[0, x])/(3*(1 + x)^3*(1 + z)) - 
       (32*H[-1, y]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (112*H[-1, y]*H[0, x])/(3*(1 + x)*(1 + z)) + (8*H[-1, z]*H[0, x])/3 - 
       (16*H[-1, z]*H[0, x])/(3*(1 - x)) - 
       (64*H[-1, z]*H[0, x])/(3*(1 + y)) + 
       (16*H[-1, z]*H[0, x])/((1 - x)*(1 + y)) + 
       (16*H[-1, z]*H[0, x])/(3*x*(1 + y)) - 
       (16*x*H[-1, z]*H[0, x])/(3*(1 + y)) + 
       (64*H[-1, z]*H[0, x])/(3*(1 + x)^3*(1 + y)) - 
       (32*H[-1, z]*H[0, x])/((1 + x)^2*(1 + y)) + 
       (112*H[-1, z]*H[0, x])/(3*(1 + x)*(1 + y)) + 
       (64*H[-1, z]*H[0, x])/(3*(1 + z)^2) - 
       (64*H[-1, z]*H[0, x])/(3*(1 - x)*(1 + z)^2) - 
       (64*H[-1, z]*H[0, x])/(3*(1 + x)*(1 + z)^2) - 
       (16*H[-1, z]*H[0, x])/(1 + z) + 
       (16*H[-1, z]*H[0, x])/((1 - x)*(1 + z)) + 
       (8*H[-1, z]*H[0, x])/(3*x*(1 + z)) - 
       (8*x*H[-1, z]*H[0, x])/(3*(1 + z)) + 
       (64*H[-1, z]*H[0, x])/(3*(1 + x)^3*(1 + z)) - 
       (32*H[-1, z]*H[0, x])/((1 + x)^2*(1 + z)) + 
       (80*H[-1, z]*H[0, x])/(3*(1 + x)*(1 + z)) - (16*H[-1, 0, x])/3 + 
       (32*H[-1, 0, x])/(3*(1 - x)) - (64*H[-1, 0, x])/(3*(1 + y)^2) + 
       (64*H[-1, 0, x])/(3*(1 - x)*(1 + y)^2) + 
       (64*H[-1, 0, x])/(3*(1 + x)*(1 + y)^2) + 
       (112*H[-1, 0, x])/(3*(1 + y)) - (32*H[-1, 0, x])/((1 - x)*(1 + y)) - 
       (8*H[-1, 0, x])/(x*(1 + y)) + (8*x*H[-1, 0, x])/(1 + y) - 
       (128*H[-1, 0, x])/(3*(1 + x)^3*(1 + y)) + 
       (64*H[-1, 0, x])/((1 + x)^2*(1 + y)) - 
       (64*H[-1, 0, x])/((1 + x)*(1 + y)) - (64*H[-1, 0, x])/(3*(1 + z)^2) + 
       (64*H[-1, 0, x])/(3*(1 - x)*(1 + z)^2) + 
       (64*H[-1, 0, x])/(3*(1 + x)*(1 + z)^2) + 
       (112*H[-1, 0, x])/(3*(1 + z)) - (32*H[-1, 0, x])/((1 - x)*(1 + z)) - 
       (8*H[-1, 0, x])/(x*(1 + z)) + (8*x*H[-1, 0, x])/(1 + z) - 
       (128*H[-1, 0, x])/(3*(1 + x)^3*(1 + z)) + 
       (64*H[-1, 0, x])/((1 + x)^2*(1 + z)) - 
       (64*H[-1, 0, x])/((1 + x)*(1 + z)) - (8*H[0, -1, y])/3 + 
       (32*H[0, -1, y])/(3*(1 + y)^3) + (16*H[0, -1, y])/(3*x*(1 + y)^3) + 
       (16*x*H[0, -1, y])/(3*(1 + y)^3) + (16*H[0, -1, y])/(3*(1 + y)^2) + 
       (8*H[0, -1, y])/(3*x*(1 + y)) + (8*x*H[0, -1, y])/(3*(1 + y)) + 
       (16*H[0, -1, y])/((1 + x)^2*(1 + y)) - 
       (16*H[0, -1, y])/((1 + x)*(1 + y)) + (16*H[0, -1, y])/(1 + z) + 
       (16*H[0, -1, y])/(3*x*(1 + z)) + (16*x*H[0, -1, y])/(3*(1 + z)) + 
       (16*H[0, -1, y])/((1 + x)^2*(1 + z)) - 
       (16*H[0, -1, y])/((1 + x)*(1 + z)) - (8*H[0, -1, z])/3 + 
       (16*H[0, -1, z])/(1 + y) + (16*H[0, -1, z])/(3*x*(1 + y)) + 
       (16*x*H[0, -1, z])/(3*(1 + y)) + 
       (16*H[0, -1, z])/((1 + x)^2*(1 + y)) - 
       (16*H[0, -1, z])/((1 + x)*(1 + y)) + (32*H[0, -1, z])/(3*(1 + z)^3) + 
       (16*H[0, -1, z])/(3*x*(1 + z)^3) + (16*x*H[0, -1, z])/(3*(1 + z)^3) + 
       (16*H[0, -1, z])/(3*(1 + z)^2) + (8*H[0, -1, z])/(3*x*(1 + z)) + 
       (8*x*H[0, -1, z])/(3*(1 + z)) + 
       (16*H[0, -1, z])/((1 + x)^2*(1 + z)) - 
       (16*H[0, -1, z])/((1 + x)*(1 + z)) - (16*H[0, 0, x])/3 + 
       (16*H[0, 0, x])/(3*(1 + x)) + (16*H[0, 0, x])/(3*(1 + y)) + 
       (16*H[0, 0, x])/(3*x*(1 + y)) + (8*x*H[0, 0, x])/(3*(1 + y)) + 
       (32*H[0, 0, x])/(3*(1 + x)^2*(1 + y)) - 
       (16*H[0, 0, x])/(3*(1 + x)*(1 + y)) + (16*H[0, 0, x])/(3*(1 + z)) + 
       (16*H[0, 0, x])/(3*x*(1 + z)) + (8*x*H[0, 0, x])/(3*(1 + z)) + 
       (32*H[0, 0, x])/(3*(1 + x)^2*(1 + z)) - 
       (16*H[0, 0, x])/(3*(1 + x)*(1 + z)) - (32*H[1, 0, x])/3 + 
       (32*H[1, 0, x])/(3*(1 - x)) + (32*H[1, 0, x])/(3*(1 + x)) - 
       (64*H[1, 0, x])/(3*(1 + y)^2) + 
       (64*H[1, 0, x])/(3*(1 - x)*(1 + y)^2) + 
       (64*H[1, 0, x])/(3*(1 + x)*(1 + y)^2) + (32*H[1, 0, x])/(1 + y) - 
       (32*H[1, 0, x])/((1 - x)*(1 + y)) - (16*H[1, 0, x])/(3*x*(1 + y)) + 
       (16*x*H[1, 0, x])/(3*(1 + y)) - 
       (128*H[1, 0, x])/(3*(1 + x)^3*(1 + y)) + 
       (64*H[1, 0, x])/((1 + x)^2*(1 + y)) - 
       (160*H[1, 0, x])/(3*(1 + x)*(1 + y)) - 
       (64*H[1, 0, x])/(3*(1 + z)^2) + 
       (64*H[1, 0, x])/(3*(1 - x)*(1 + z)^2) + 
       (64*H[1, 0, x])/(3*(1 + x)*(1 + z)^2) + (32*H[1, 0, x])/(1 + z) - 
       (32*H[1, 0, x])/((1 - x)*(1 + z)) - (16*H[1, 0, x])/(3*x*(1 + z)) + 
       (16*x*H[1, 0, x])/(3*(1 + z)) - 
       (128*H[1, 0, x])/(3*(1 + x)^3*(1 + z)) + 
       (64*H[1, 0, x])/((1 + x)^2*(1 + z)) - 
       (160*H[1, 0, x])/(3*(1 + x)*(1 + z)))/ep];



ggttGhpoles = HPLConvert[((-32*Lmu2m2)/3 - (64*Lmu2m2)/(3*(1 + y)^2) + 
      (32*Lmu2m2)/(1 + y) + (16*Lmu2m2)/(3*x*(1 + y)) + 
      (16*Lmu2m2*x)/(3*(1 + y)) + (128*Lmu2m2)/(3*(1 + x)^2*(1 + y)) - 
      (128*Lmu2m2)/(3*(1 + x)*(1 + y)) - (64*Lmu2m2)/(3*(1 + z)^2) + 
      (32*Lmu2m2)/(1 + z) + (16*Lmu2m2)/(3*x*(1 + z)) + 
      (16*Lmu2m2*x)/(3*(1 + z)) + (128*Lmu2m2)/(3*(1 + x)^2*(1 + z)) - 
      (128*Lmu2m2)/(3*(1 + x)*(1 + z)) + (32*Lmu2m2*H[0, x])/3 - 
      (32*Lmu2m2*H[0, x])/(3*(1 - x)) - (32*Lmu2m2*H[0, x])/(3*(1 + x)) + 
      (64*Lmu2m2*H[0, x])/(3*(1 + y)^2) - 
      (64*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + y)^2) - 
      (64*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + y)^2) - 
      (32*Lmu2m2*H[0, x])/(1 + y) + (32*Lmu2m2*H[0, x])/((1 - x)*(1 + y)) + 
      (16*Lmu2m2*H[0, x])/(3*x*(1 + y)) - 
      (16*Lmu2m2*x*H[0, x])/(3*(1 + y)) + 
      (128*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + y)) - 
      (64*Lmu2m2*H[0, x])/((1 + x)^2*(1 + y)) + 
      (160*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + y)) + 
      (64*Lmu2m2*H[0, x])/(3*(1 + z)^2) - 
      (64*Lmu2m2*H[0, x])/(3*(1 - x)*(1 + z)^2) - 
      (64*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + z)^2) - 
      (32*Lmu2m2*H[0, x])/(1 + z) + (32*Lmu2m2*H[0, x])/((1 - x)*(1 + z)) + 
      (16*Lmu2m2*H[0, x])/(3*x*(1 + z)) - 
      (16*Lmu2m2*x*H[0, x])/(3*(1 + z)) + 
      (128*Lmu2m2*H[0, x])/(3*(1 + x)^3*(1 + z)) - 
      (64*Lmu2m2*H[0, x])/((1 + x)^2*(1 + z)) + 
      (160*Lmu2m2*H[0, x])/(3*(1 + x)*(1 + z)))/ep];



ggttHlpoles = HPLConvert[(32/3 + 64/(9*(1 + x)^4) - 128/(9*(1 + x)^3) + 
       160/(9*(1 + x)^2) - 32/(3*(1 + x)) - 56/(9*(1 + y)) - 
       32/(9*x*(1 + y)) - (32*x)/(9*(1 + y)) + (128*z)/(9*(1 + x)^4) - 
       (256*z)/(9*(1 + x)^3) + (64*z)/(3*(1 + x)^2) - (64*z)/(9*(1 + x)) + 
       (64*z^2)/(9*(1 + x)^4) - (128*z^2)/(9*(1 + x)^3) + 
       (64*z^2)/(9*(1 + x)^2) - 56/(9*(1 + z)) - 32/(9*x*(1 + z)) - 
       (32*x)/(9*(1 + z)))/ep + 
    (-64/9 - 64/(9*(1 + x)^4) + 128/(9*(1 + x)^3) - 64/(9*(1 + x)) - 
       64/(9*(1 + y)^2) + 32/(3*(1 + y)) + 16/(9*x*(1 + y)) + 
       (16*x)/(9*(1 + y)) - (128*z)/(9*(1 + x)^4) + (256*z)/(9*(1 + x)^3) - 
       (64*z)/(3*(1 + x)^2) + (64*z)/(9*(1 + x)) - (64*z^2)/(9*(1 + x)^4) + 
       (128*z^2)/(9*(1 + x)^3) - (64*z^2)/(9*(1 + x)^2) - 64/(9*(1 + z)^2) + 
       32/(3*(1 + z)) + 16/(9*x*(1 + z)) + (16*x)/(9*(1 + z)))/ep^2];



ggttHlhpoles = HPLConvert[((128*Lmu2m2)/9 - 256/(3*(1 + x)^4) + 
      (128*Lmu2m2)/(9*(1 + x)^4) + 512/(3*(1 + x)^3) - 
      (256*Lmu2m2)/(9*(1 + x)^3) - 736/(9*(1 + x)^2) - 32/(9*(1 + x)) + 
      (128*Lmu2m2)/(9*(1 + x)) + (128*Lmu2m2*y)/(9*(1 + x)^4) - 
      (256*Lmu2m2*y)/(9*(1 + x)^3) + (64*Lmu2m2*y)/(3*(1 + x)^2) - 
      (64*Lmu2m2*y)/(9*(1 + x)) + (64*Lmu2m2*y^2)/(9*(1 + x)^4) - 
      (128*Lmu2m2*y^2)/(9*(1 + x)^3) + (64*Lmu2m2*y^2)/(9*(1 + x)^2) + 
      (128*Lmu2m2)/(9*(1 + y)^2) + 8/(9*(1 + y)) - (64*Lmu2m2)/(3*(1 + y)) - 
      (32*Lmu2m2)/(9*x*(1 + y)) - (32*Lmu2m2*x)/(9*(1 + y)) - 
      64/(3*(1 + x)^2*(1 + y)) + 64/(3*(1 + x)*(1 + y)) + 
      (128*Lmu2m2*z)/(9*(1 + x)^4) - (256*Lmu2m2*z)/(9*(1 + x)^3) + 
      (64*Lmu2m2*z)/(3*(1 + x)^2) - (64*Lmu2m2*z)/(9*(1 + x)) + 
      (64*Lmu2m2*z^2)/(9*(1 + x)^4) - (128*Lmu2m2*z^2)/(9*(1 + x)^3) + 
      (64*Lmu2m2*z^2)/(9*(1 + x)^2) + (128*Lmu2m2)/(9*(1 + z)^2) + 
      8/(9*(1 + z)) - (64*Lmu2m2)/(3*(1 + z)) - (32*Lmu2m2)/(9*x*(1 + z)) - 
      (32*Lmu2m2*x)/(9*(1 + z)) - 64/(3*(1 + x)^2*(1 + z)) + 
      64/(3*(1 + x)*(1 + z)) + (64*z2)/(1 + x)^4 - (128*z2)/(1 + x)^3 + 
      (64*z2)/(1 + x)^2 + (16*z2)/((1 + x)^2*(1 + y)) - 
      (16*z2)/((1 + x)*(1 + y)) + (16*z2)/((1 + x)^2*(1 + z)) - 
      (16*z2)/((1 + x)*(1 + z)) - (256*H[0, x])/(3*(1 + x)^5) + 
      (640*H[0, x])/(3*(1 + x)^4) - (512*H[0, x])/(3*(1 + x)^3) + 
      (128*H[0, x])/(3*(1 + x)^2) - (64*H[0, x])/(3*(1 + x)^3*(1 + y)) + 
      (32*H[0, x])/((1 + x)^2*(1 + y)) - (32*H[0, x])/(3*(1 + x)*(1 + y)) - 
      (64*H[0, x])/(3*(1 + x)^3*(1 + z)) + 
      (32*H[0, x])/((1 + x)^2*(1 + z)) - (32*H[0, x])/(3*(1 + x)*(1 + z)) - 
      (64*H[0, 0, x])/(3*(1 + x)^4) + (128*H[0, 0, x])/(3*(1 + x)^3) - 
      (64*H[0, 0, x])/(3*(1 + x)^2) - 
      (16*H[0, 0, x])/(3*(1 + x)^2*(1 + y)) + 
      (16*H[0, 0, x])/(3*(1 + x)*(1 + y)) - 
      (16*H[0, 0, x])/(3*(1 + x)^2*(1 + z)) + 
      (16*H[0, 0, x])/(3*(1 + x)*(1 + z)))/ep];



ggttIlpoles = HPLConvert[(-32/9 + 64/(9*(1 + y)) + 32/(9*x*(1 + y)) + 
       (32*x)/(9*(1 + y)) + 64/(9*(1 + z)) + 32/(9*x*(1 + z)) + 
       (32*x)/(9*(1 + z)))/ep + 
    (32/9 + 64/(9*(1 + y)^2) - 32/(3*(1 + y)) - 16/(9*x*(1 + y)) - 
       (16*x)/(9*(1 + y)) - 128/(9*(1 + x)^2*(1 + y)) + 
       128/(9*(1 + x)*(1 + y)) + 64/(9*(1 + z)^2) - 32/(3*(1 + z)) - 
       16/(9*x*(1 + z)) - (16*x)/(9*(1 + z)) - 128/(9*(1 + x)^2*(1 + z)) + 
       128/(9*(1 + x)*(1 + z)))/ep^2];



ggttIlhpoles = HPLConvert[((-64*Lmu2m2)/9 - (128*Lmu2m2)/(9*(1 + y)^2) + 
      (64*Lmu2m2)/(3*(1 + y)) + (32*Lmu2m2)/(9*x*(1 + y)) + 
      (32*Lmu2m2*x)/(9*(1 + y)) + (256*Lmu2m2)/(9*(1 + x)^2*(1 + y)) - 
      (256*Lmu2m2)/(9*(1 + x)*(1 + y)) - (128*Lmu2m2)/(9*(1 + z)^2) + 
      (64*Lmu2m2)/(3*(1 + z)) + (32*Lmu2m2)/(9*x*(1 + z)) + 
      (32*Lmu2m2*x)/(9*(1 + z)) + (256*Lmu2m2)/(9*(1 + x)^2*(1 + z)) - 
      (256*Lmu2m2)/(9*(1 + x)*(1 + z)))/ep];


==> qqttPoles.m <==
qqttPoles[xm_, xt_, xmu_] := 
  Module[{b = Sqrt[1 - 4*xm]},
    Map[ComplexExpand[Re[#]]&, N[
      {qqA -> qqttApoles, qqB -> qqttBpoles, qqC -> qqttCpoles,
       qqDl -> qqttDlpoles, qqDh -> qqttDhpoles, qqEl -> qqttElpoles, qqEh -> qqttEhpoles}
         /. {Lmu2m2 -> Log[xmu/xm], x -> (1 - b)/(1 + b),
             y -> (xt - xm)/xm, z -> (1 - xt - xm)/xm}], 2]]

GPLConvert[expr_] := expr /. {z2 -> Zeta[2], z3 -> Zeta[3]} /. HPLList /. GPLList




HPLList = {H[-1, x_] :> Log[1 + x], H[0, x_] :> Log[x], H[1, x_] :> -Log[1 - x], 
   H[-1, -1, x_] :> Log[1 + x]^2/2, 
   H[-1, 0, x_] :> Log[x]*Log[1 + x] + PolyLog[2, -x], 
   H[-1, 1, x_] :> 
    -(Pi^2/12) + Log[2]^2/2 - Log[2]*Log[1 + x] + PolyLog[2, (1 + x)/2], 
   H[0, -1, x_] :> -PolyLog[2, -x], H[0, 0, x_] :> Log[x]^2/2, 
   H[0, 1, x_] :> PolyLog[2, x], 
   H[1, -1, x_] :> 
    -(Pi^2/12) + Log[2]^2/2 - Log[2]*Log[1 - x] + PolyLog[2, (1 - x)/2], 
   H[1, 0, x_] :> -(Log[1 - x]*Log[x]) - PolyLog[2, x], 
   H[1, 1, x_] :> Log[1 - x]^2/2, H[-1, -1, -1, x_] :> Log[1 + x]^3/6, 
   H[-1, -1, 0, x_] :> 
    (Log[x]*Log[1 + x]^2)/2 + Log[1 + x]*PolyLog[2, -x] + PolyLog[1, 2, -x], 
   H[-1, -1, 1, x_] :> 
    (-4*Log[2]^3 + Pi^2*Log[4] - 
       2*Log[1 + x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 + x]) + 
       24*PolyLog[3, (1 + x)/2] - 21*Zeta[3])/24, 
   H[-1, 0, -1, x_] :> -(Log[1 + x]*PolyLog[2, -x]) - 2*PolyLog[1, 2, -x], 
   H[-1, 0, 0, x_] :> 
    (Log[x]^2*Log[1 + x])/2 + Log[x]*PolyLog[2, -x] - PolyLog[3, -x], 
   H[-1, 0, 1, x_] :> 
    (-4*Log[2]^3 + Pi^2*Log[4] + (Pi^2 + 6*Log[2]^2)*Log[1 - x] + 
       2*Log[1 - x]^2*(Log[(1 - x)/8] - 3*Log[x]) - 
       Log[1 + x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 + x]) - 
       12*Log[1 - x]*PolyLog[2, -x] + 12*PolyLog[3, (1 - x)/2] - 
       12*PolyLog[3, 1 - x] + 12*PolyLog[3, -x] - 
       12*PolyLog[3, (2*x)/(-1 + x)] + 12*PolyLog[3, x/(1 + x)] - 
       12*PolyLog[3, (2*x)/(1 + x)] + 12*PolyLog[3, (1 + x)/2] - 9*Zeta[3])/
     12, H[-1, 1, -1, x_] :> 
    -((Pi^2*Log[2])/6) + Log[2]^3/3 + Log[(1 - x)/2]*Log[1 + x]^2 + 
     Log[1 + x]*(-(Pi^2/12) + Log[2]^2/2 - Log[2]*Log[1 - x] + 
        PolyLog[2, (1 - x)/2]) + 2*Log[1 + x]*PolyLog[2, (1 + x)/2] - 
     2*PolyLog[3, (1 + x)/2] + (7*Zeta[3])/4, 
   H[-1, 1, 0, x_] :> 
    (4*Log[2]^3 - Pi^2*Log[4] - 
       2*Log[x]*(Pi^2 - 6*Log[2]^2 + 12*Log[2]*Log[1 + x]) + 
       2*Log[1 + x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 + x]) + 
       24*Log[x]*PolyLog[2, (1 + x)/2] - 24*PolyLog[3, x] - 
       24*PolyLog[3, x/(1 + x)] + 24*PolyLog[3, (2*x)/(1 + x)] - 
       24*PolyLog[3, (1 + x)/2] + 21*Zeta[3])/24, 
   H[-1, 1, 1, x_] :> 
    (Log[1 - x]^2*Log[(1 + x)/2])/2 + Log[1 - x]*PolyLog[2, (1 - x)/2] - 
     PolyLog[3, (1 - x)/2] + (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24, 
   H[0, -1, -1, x_] :> PolyLog[1, 2, -x], 
   H[0, -1, 0, x_] :> -(Log[x]*PolyLog[2, -x]) + 2*PolyLog[3, -x], 
   H[0, -1, 1, x_] :> 
    (Pi^2/12 - Log[2]^2/2)*Log[1 - x] + (Log[2]*Log[1 - x]^2)/2 - 
     Log[1 - x]^3/6 - (Log[1 - x]^2*Log[x])/2 - 
     Log[1 - x]*PolyLog[2, 1 - x] + Log[1 - x]*PolyLog[2, -x] - 
     Log[1 - x]*PolyLog[2, x] - PolyLog[3, (1 - x)/2] + PolyLog[3, 1 - x] - 
     PolyLog[3, -x] + PolyLog[3, x] + PolyLog[3, (-2*x)/(1 - x)] - Zeta[3] + 
     (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24, 
   H[0, 0, -1, x_] :> -PolyLog[3, -x], H[0, 0, 0, x_] :> Log[x]^3/6, 
   H[0, 0, 1, x_] :> PolyLog[3, x], 
   H[0, 1, -1, x_] :> 
    (Pi^2/12 - Log[2]^2/2)*Log[1 + x] + (Log[2]*Log[1 + x]^2)/2 + 
     Log[1 + x]*PolyLog[2, x] - PolyLog[3, x] - PolyLog[3, x/(1 + x)] + 
     PolyLog[3, (2*x)/(1 + x)] - PolyLog[3, (1 + x)/2] + 
     (-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3])/24, 
   H[0, 1, 0, x_] :> Log[x]*PolyLog[2, x] - 2*PolyLog[3, x], 
   H[0, 1, 1, x_] :> 
    (Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
     PolyLog[3, 1 - x] + Zeta[3], 
   H[1, -1, -1, x_] :> 
    -((Log[(1 - x)/2]*Log[1 + x]^2)/2) - Log[1 + x]*PolyLog[2, (1 + x)/2] + 
     PolyLog[3, (1 + x)/2] + (2*Pi^2*Log[2] - 4*Log[2]^3 - 21*Zeta[3])/24, 
   H[1, -1, 0, x_] :> 
    (4*Log[2]^3 - Pi^2*Log[4] - 4*Log[1 - x]^3 + 12*Log[1 - x]^2*Log[2*x] + 
       2*Log[x]*(Pi^2 - 6*Log[2]^2 + 12*Log[2]*Log[1 + x]) - 
       2*Log[1 - x]*(Pi^2 + 6*Log[2]^2 + 12*Log[x]*Log[1 + x]) - 
       24*Log[x]*PolyLog[2, (1 + x)/2] - 24*PolyLog[3, (1 - x)/2] + 
       24*PolyLog[3, 1 - x] + 48*PolyLog[3, x] + 
       24*PolyLog[3, (2*x)/(-1 + x)] - 6*PolyLog[3, x^2] - 3*Zeta[3])/24, 
   H[1, -1, 1, x_] :> 
    (-4*Log[2]^3 + Pi^2*Log[4] + 
       Log[1 - x]*(Pi^2 - 6*Log[2]^2 - 12*Log[1 - x]*Log[(1 + x)/2] + 
          12*Log[2]*Log[1 + x]) - 
       12*Log[1 - x]*(2*PolyLog[2, (1 - x)/2] + PolyLog[2, (1 + x)/2]) + 
       24*PolyLog[3, (1 - x)/2] - 21*Zeta[3])/12, 
   H[1, 0, -1, x_] :> 
    (-4*Log[2]^3 + Pi^2*Log[4] + (Pi^2 + 6*Log[2]^2)*Log[1 - x] + 
       2*Log[1 - x]^2*(Log[(1 - x)/8] - 3*Log[x]) - 
       Log[1 + x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 + x]) - 
       12*Log[1 + x]*PolyLog[2, x] + 12*PolyLog[3, (1 - x)/2] - 
       12*PolyLog[3, 1 - x] + 12*PolyLog[3, -x] - 
       12*PolyLog[3, (2*x)/(-1 + x)] + 12*PolyLog[3, x/(1 + x)] - 
       12*PolyLog[3, (2*x)/(1 + x)] + 12*PolyLog[3, (1 + x)/2] - 9*Zeta[3])/
     12, H[1, 0, 0, x_] :> 
    -((Log[1 - x]*Log[x]^2)/2) - Log[x]*PolyLog[2, x] + PolyLog[3, x], 
   H[1, 0, 1, x_] :> 
    -(Log[1 - x]*PolyLog[2, x]) - 
     2*((Log[1 - x]^2*Log[x])/2 + Log[1 - x]*PolyLog[2, 1 - x] - 
        PolyLog[3, 1 - x] + Zeta[3]), 
   H[1, 1, -1, x_] :> 
    Log[1 - x]*(PolyLog[2, (1 - x)/2] + PolyLog[2, (1 + x)/2]) + 
     (4*Log[2]^3 - Pi^2*Log[4] - 
        2*Log[1 - x]*(Pi^2 - 6*Log[2]^2 + Log[64]*Log[1 - x] - 
           12*Log[(1 - x)/2]*Log[1 + x]) - 24*PolyLog[3, (1 - x)/2] + 
        21*Zeta[3])/24, H[1, 1, 0, x_] :> 
    Log[1 - x]^2*Log[x] + Log[1 - x]*PolyLog[2, 1 - x] + 
     Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3], 
   H[1, 1, 1, x_] :> -(Log[1 - x]^3/6)};



GPLList = {H[y_, x_] :> Log[1 - x/y], H[y_, -1, x_] :> 
    Log[1 + x]*Log[(-x + y)/(1 + y)] - PolyLog[2, (1 + y)^(-1)] + 
     PolyLog[2, (1 + x)/(1 + y)], 
   H[y_, 0, x_] :> Log[x]*Log[1 - x/y] + PolyLog[2, x/y], 
   H[y_, -1, -1, x_] :> 
    (Log[1 + x]^2*Log[(-x + y)/(1 + y)])/2 + 
     Log[1 + x]*PolyLog[2, (1 + x)/(1 + y)] + PolyLog[3, (1 + y)^(-1)] - 
     PolyLog[3, (1 + x)/(1 + y)], 
   H[y_, -1, 0, x_] :> 
    -((Pi^2*Log[1 + x])/6) - (3*Log[x]*Log[1 + x]^2)/2 + 
     (2*Log[1 + x]^3)/3 - 2*Log[x]*Log[1 + x]*Log[y] + 
     (3*Log[1 + x]^2*Log[y])/2 + 2*Log[1 + x]*Log[y]^2 - 
     Log[1 + x]^2*Log[1 + y] - 2*Log[1 + x]*Log[y]*Log[1 + y] + 
     Log[1 + x]*Log[1 + y]^2 + 2*Log[x]*Log[1 + x]*Log[-x + y] - 
     Log[1 + x]*Log[y]*Log[-x + y] - Log[x]*PolyLog[2, -x] - 
     Log[1 + y]*PolyLog[2, -x] + Log[-x + y]*PolyLog[2, -x] - 
     Log[1 + x]*PolyLog[2, (x - y)/(1 + x)] - 
     Log[y]*PolyLog[2, (x - y)/(1 + x)] + 
     Log[-x + y]*PolyLog[2, (x - y)/(1 + x)] + Log[x]*PolyLog[2, x/y] - 
     Log[y]*PolyLog[2, x/y] + Log[1 + y]*PolyLog[2, x/y] - 
     Log[y]*PolyLog[2, -((x - y)/y)] + 
     Log[-x + y]*PolyLog[2, -((x - y)/y)] + 
     Log[1 + x]*PolyLog[2, -((x - y)/((1 + x)*y))] + 
     Log[y]*PolyLog[2, -((x - y)/((1 + x)*y))] - 
     Log[-x + y]*PolyLog[2, -((x - y)/((1 + x)*y))] - 
     Log[y]*PolyLog[2, (1 + y)^(-1)] + Log[1 + y]*PolyLog[2, (1 + y)^(-1)] + 
     Log[1 + x]*PolyLog[2, (1 + x)/(1 + y)] + 
     Log[y]*PolyLog[2, (1 + x)/(1 + y)] - 
     Log[1 + y]*PolyLog[2, (1 + x)/(1 + y)] - 
     Log[x]*PolyLog[2, (x*(1 + y))/((1 + x)*y)] + 
     Log[1 + x]*PolyLog[2, (x*(1 + y))/((1 + x)*y)] + 
     Log[y]*PolyLog[2, (x*(1 + y))/((1 + x)*y)] - 
     Log[1 + y]*PolyLog[2, (x*(1 + y))/((1 + x)*y)] - 
     PolyLog[3, (1 + x)^(-1)] - PolyLog[3, x/(1 + x)] - 
     PolyLog[3, (x - y)/(1 + x)] - PolyLog[3, x/y] - 
     PolyLog[3, -((x - y)/y)] + PolyLog[3, -((x - y)/((1 + x)*y))] + 
     PolyLog[3, -y] + PolyLog[3, (1 + y)^(-1)] - 
     PolyLog[3, (1 + x)/(1 + y)] + PolyLog[3, (x*(1 + y))/((1 + x)*y)] + 
     Zeta[3], H[y_, 0, -1, x_] :> 
    (Log[x]*Log[1 + x]^2)/2 - Log[x]*Log[1 + x]*Log[1 - x/y] - 
     (Log[1 + x]^2*Log[y])/2 + Log[1 + x]*Log[1 - x/y]*Log[y] - 
     Log[1 - x/y]*PolyLog[2, -x] - Log[1 - x/y]*PolyLog[2, 1 - x/y] + 
     Log[1 + x]*PolyLog[2, (x - y)/(1 + x)] - 
     Log[1 - x/y]*PolyLog[2, (x - y)/(1 + x)] - 
     Log[1 + x]*PolyLog[2, -((x - y)/(y + x*y))] + 
     Log[1 - x/y]*PolyLog[2, -((x - y)/(y + x*y))] + PolyLog[3, 1 - x/y] + 
     PolyLog[3, (x - y)/(1 + x)] - PolyLog[3, -y] - 
     PolyLog[3, -((x - y)/(y + x*y))] - PolyLog[1, 2, -x], 
   H[y_, 0, 0, x_] :> 
    (Log[x]^2*Log[1 - x/y])/2 + Log[x]*PolyLog[2, x/y] - PolyLog[3, x/y]};



qqttApoles = GPLConvert[(1/4 + 1/(2*(1 + x)^4) - (1 + x)^(-3) + 1/(2*(1 + x)^2) + 
       y/(1 + x)^4 - (2*y)/(1 + x)^3 + (3*y)/(2*(1 + x)^2) - 
       y/(2*(1 + x)) + y^2/(2*(1 + x)^4) - y^2/(1 + x)^3 + y^2/(2*(1 + x)^2)\
)/ep^4 + (19/8 + Lmu2m2/2 + 21/(4*(1 + x)^4) + Lmu2m2/(1 + x)^4 - 
       21/(2*(1 + x)^3) - (2*Lmu2m2)/(1 + x)^3 + 21/(4*(1 + x)^2) + 
       Lmu2m2/(1 + x)^2 + (21*y)/(2*(1 + x)^4) + (2*Lmu2m2*y)/(1 + x)^4 - 
       (21*y)/(1 + x)^3 - (4*Lmu2m2*y)/(1 + x)^3 + (63*y)/(4*(1 + x)^2) + 
       (3*Lmu2m2*y)/(1 + x)^2 - (21*y)/(4*(1 + x)) - (Lmu2m2*y)/(1 + x) + 
       (21*y^2)/(4*(1 + x)^4) + (Lmu2m2*y^2)/(1 + x)^4 - 
       (21*y^2)/(2*(1 + x)^3) - (2*Lmu2m2*y^2)/(1 + x)^3 + 
       (21*y^2)/(4*(1 + x)^2) + (Lmu2m2*y^2)/(1 + x)^2 - H[-1, y] - 
       (2*H[-1, y])/(1 + x)^4 + (4*H[-1, y])/(1 + x)^3 - 
       (2*H[-1, y])/(1 + x)^2 - (4*y*H[-1, y])/(1 + x)^4 + 
       (8*y*H[-1, y])/(1 + x)^3 - (6*y*H[-1, y])/(1 + x)^2 + 
       (2*y*H[-1, y])/(1 + x) - (2*y^2*H[-1, y])/(1 + x)^4 + 
       (4*y^2*H[-1, y])/(1 + x)^3 - (2*y^2*H[-1, y])/(1 + x)^2)/ep^3 + 
    (-205/144 + (13*Lmu2m2)/12 + Lmu2m2^2/2 - 1/(4*(1 - x)^2) + 
       1/(4*(1 - x)) + 245/(72*(1 + x)^4) + (19*Lmu2m2)/(6*(1 + x)^4) + 
       Lmu2m2^2/(1 + x)^4 - 245/(36*(1 + x)^3) - 
       (19*Lmu2m2)/(3*(1 + x)^3) - (2*Lmu2m2^2)/(1 + x)^3 + 
       227/(72*(1 + x)^2) + (19*Lmu2m2)/(6*(1 + x)^2) + 
       Lmu2m2^2/(1 + x)^2 + 1/(4*(1 + x)) + y/(2*(1 - x)^2) - 
       y/(2*(1 - x)) + (245*y)/(36*(1 + x)^4) + 
       (19*Lmu2m2*y)/(3*(1 + x)^4) + (2*Lmu2m2^2*y)/(1 + x)^4 - 
       (245*y)/(18*(1 + x)^3) - (38*Lmu2m2*y)/(3*(1 + x)^3) - 
       (4*Lmu2m2^2*y)/(1 + x)^3 + (233*y)/(24*(1 + x)^2) + 
       (19*Lmu2m2*y)/(2*(1 + x)^2) + (3*Lmu2m2^2*y)/(1 + x)^2 - 
       (209*y)/(72*(1 + x)) - (19*Lmu2m2*y)/(6*(1 + x)) - 
       (Lmu2m2^2*y)/(1 + x) - y^2/(4*(1 - x)^2) + y^2/(4*(1 - x)) + 
       (245*y^2)/(72*(1 + x)^4) + (19*Lmu2m2*y^2)/(6*(1 + x)^4) + 
       (Lmu2m2^2*y^2)/(1 + x)^4 - (245*y^2)/(36*(1 + x)^3) - 
       (19*Lmu2m2*y^2)/(3*(1 + x)^3) - (2*Lmu2m2^2*y^2)/(1 + x)^3 + 
       (227*y^2)/(72*(1 + x)^2) + (19*Lmu2m2*y^2)/(6*(1 + x)^2) + 
       (Lmu2m2^2*y^2)/(1 + x)^2 + y^2/(4*(1 + x)) + z2/2 - 
       (3*z2)/(2*(1 - x)^5) + (15*z2)/(4*(1 - x)^4) - 
       (31*z2)/(8*(1 - x)^3) + (33*z2)/(16*(1 - x)^2) - 
       (41*z2)/(32*(1 - x)) - z2/(4*(1 + x)^3) + (3*z2)/(8*(1 + x)^2) + 
       (7*z2)/(32*(1 + x)) + (3*y*z2)/(1 - x)^5 - (15*y*z2)/(2*(1 - x)^4) + 
       (27*y*z2)/(4*(1 - x)^3) - (21*y*z2)/(8*(1 - x)^2) + 
       (3*y*z2)/(16*(1 - x)) - (y*z2)/(1 + x)^3 + (2*y*z2)/(1 + x)^2 - 
       (13*y*z2)/(16*(1 + x)) - (3*y^2*z2)/(2*(1 - x)^5) + 
       (15*y^2*z2)/(4*(1 - x)^4) - (19*y^2*z2)/(8*(1 - x)^3) - 
       (3*y^2*z2)/(16*(1 - x)^2) - (y^2*z2)/(32*(1 - x)) - 
       (3*y^2*z2)/(4*(1 + x)^3) + (9*y^2*z2)/(8*(1 + x)^2) - 
       (y^2*z2)/(32*(1 + x)) + (5*H[-1, x])/3 + (3*H[-1, x])/(1 - x)^4 - 
       (6*H[-1, x])/(1 - x)^3 + (5*H[-1, x])/(1 - x)^2 - 
       (2*H[-1, x])/(1 - x) + (7*H[-1, x])/(3*(1 + x)^4) - 
       (14*H[-1, x])/(3*(1 + x)^3) + (4*H[-1, x])/(3*(1 + x)^2) + 
       H[-1, x]/(1 + x) - (6*y*H[-1, x])/(1 - x)^4 + 
       (12*y*H[-1, x])/(1 - x)^3 - (8*y*H[-1, x])/(1 - x)^2 + 
       (2*y*H[-1, x])/(1 - x) + (14*y*H[-1, x])/(3*(1 + x)^4) - 
       (28*y*H[-1, x])/(3*(1 + x)^3) + (5*y*H[-1, x])/(1 + x)^2 - 
       (y*H[-1, x])/(3*(1 + x)) + (3*y^2*H[-1, x])/(1 - x)^4 - 
       (6*y^2*H[-1, x])/(1 - x)^3 + (2*y^2*H[-1, x])/(1 - x)^2 + 
       (y^2*H[-1, x])/(1 - x) + (7*y^2*H[-1, x])/(3*(1 + x)^4) - 
       (14*y^2*H[-1, x])/(3*(1 + x)^3) + (4*y^2*H[-1, x])/(3*(1 + x)^2) + 
       (y^2*H[-1, x])/(1 + x) - (23*H[-1, y])/6 - 2*Lmu2m2*H[-1, y] - 
       (26*H[-1, y])/(3*(1 + x)^4) - (4*Lmu2m2*H[-1, y])/(1 + x)^4 + 
       (52*H[-1, y])/(3*(1 + x)^3) + (8*Lmu2m2*H[-1, y])/(1 + x)^3 - 
       (29*H[-1, y])/(3*(1 + x)^2) - (4*Lmu2m2*H[-1, y])/(1 + x)^2 + 
       H[-1, y]/(1 + x) + H[-1, y]/(2*y) - H[-1, y]/(2*(1 + x)^2*y) + 
       H[-1, y]/(2*(1 + x)*y) - (52*y*H[-1, y])/(3*(1 + x)^4) - 
       (8*Lmu2m2*y*H[-1, y])/(1 + x)^4 + (104*y*H[-1, y])/(3*(1 + x)^3) + 
       (16*Lmu2m2*y*H[-1, y])/(1 + x)^3 - (53*y*H[-1, y])/(2*(1 + x)^2) - 
       (12*Lmu2m2*y*H[-1, y])/(1 + x)^2 + (55*y*H[-1, y])/(6*(1 + x)) + 
       (4*Lmu2m2*y*H[-1, y])/(1 + x) - (26*y^2*H[-1, y])/(3*(1 + x)^4) - 
       (4*Lmu2m2*y^2*H[-1, y])/(1 + x)^4 + 
       (52*y^2*H[-1, y])/(3*(1 + x)^3) + 
       (8*Lmu2m2*y^2*H[-1, y])/(1 + x)^3 - 
       (26*y^2*H[-1, y])/(3*(1 + x)^2) - 
       (4*Lmu2m2*y^2*H[-1, y])/(1 + x)^2 + H[-1, x]*H[-1, y] + 
       (4*H[-1, x]*H[-1, y])/(1 + x)^4 - (8*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (4*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (8*y*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (16*y*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (10*y*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (2*y*H[-1, x]*H[-1, y])/(1 + x) + 
       (4*y^2*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (8*y^2*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (4*y^2*H[-1, x]*H[-1, y])/(1 + x)^2 - (5*H[0, x])/6 - 
       (3*H[0, x])/(2*(1 - x)^4) + (3*H[0, x])/(1 - x)^3 - 
       (5*H[0, x])/(2*(1 - x)^2) + H[0, x]/(1 - x) - 
       (7*H[0, x])/(6*(1 + x)^4) + (7*H[0, x])/(3*(1 + x)^3) - 
       (2*H[0, x])/(3*(1 + x)^2) - H[0, x]/(2*(1 + x)) + 
       (3*y*H[0, x])/(1 - x)^4 - (6*y*H[0, x])/(1 - x)^3 + 
       (4*y*H[0, x])/(1 - x)^2 - (y*H[0, x])/(1 - x) - 
       (7*y*H[0, x])/(3*(1 + x)^4) + (14*y*H[0, x])/(3*(1 + x)^3) - 
       (5*y*H[0, x])/(2*(1 + x)^2) + (y*H[0, x])/(6*(1 + x)) - 
       (3*y^2*H[0, x])/(2*(1 - x)^4) + (3*y^2*H[0, x])/(1 - x)^3 - 
       (y^2*H[0, x])/(1 - x)^2 - (y^2*H[0, x])/(2*(1 - x)) - 
       (7*y^2*H[0, x])/(6*(1 + x)^4) + (7*y^2*H[0, x])/(3*(1 + x)^3) - 
       (2*y^2*H[0, x])/(3*(1 + x)^2) - (y^2*H[0, x])/(2*(1 + x)) - 
       (H[-1, y]*H[0, x])/2 - (2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (4*H[-1, y]*H[0, x])/(1 + x)^3 - (2*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (4*y*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (8*y*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (5*y*H[-1, y]*H[0, x])/(1 + x)^2 + (y*H[-1, y]*H[0, x])/(1 + x) - 
       (2*y^2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (4*y^2*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (2*y^2*H[-1, y]*H[0, x])/(1 + x)^2 - H[-1, -1, x] - 
       (4*H[-1, -1, x])/(1 + x)^4 + (8*H[-1, -1, x])/(1 + x)^3 - 
       (4*H[-1, -1, x])/(1 + x)^2 - (8*y*H[-1, -1, x])/(1 + x)^4 + 
       (16*y*H[-1, -1, x])/(1 + x)^3 - (10*y*H[-1, -1, x])/(1 + x)^2 + 
       (2*y*H[-1, -1, x])/(1 + x) - (4*y^2*H[-1, -1, x])/(1 + x)^4 + 
       (8*y^2*H[-1, -1, x])/(1 + x)^3 - (4*y^2*H[-1, -1, x])/(1 + x)^2 + 
       3*H[-1, -1, y] + (4*H[-1, -1, y])/(1 + x)^4 - 
       (8*H[-1, -1, y])/(1 + x)^3 + (4*H[-1, -1, y])/(1 + x)^2 + 
       (8*y*H[-1, -1, y])/(1 + x)^4 - (16*y*H[-1, -1, y])/(1 + x)^3 + 
       (14*y*H[-1, -1, y])/(1 + x)^2 - (6*y*H[-1, -1, y])/(1 + x) + 
       (4*y^2*H[-1, -1, y])/(1 + x)^4 - (8*y^2*H[-1, -1, y])/(1 + x)^3 + 
       (4*y^2*H[-1, -1, y])/(1 + x)^2 + H[-1, 0, x]/2 + 
       (2*H[-1, 0, x])/(1 + x)^4 - (4*H[-1, 0, x])/(1 + x)^3 + 
       (2*H[-1, 0, x])/(1 + x)^2 + (4*y*H[-1, 0, x])/(1 + x)^4 - 
       (8*y*H[-1, 0, x])/(1 + x)^3 + (5*y*H[-1, 0, x])/(1 + x)^2 - 
       (y*H[-1, 0, x])/(1 + x) + (2*y^2*H[-1, 0, x])/(1 + x)^4 - 
       (4*y^2*H[-1, 0, x])/(1 + x)^3 + (2*y^2*H[-1, 0, x])/(1 + x)^2 + 
       (3*H[0, -1, x])/(1 - x)^5 - (15*H[0, -1, x])/(2*(1 - x)^4) + 
       (31*H[0, -1, x])/(4*(1 - x)^3) - (33*H[0, -1, x])/(8*(1 - x)^2) + 
       (41*H[0, -1, x])/(16*(1 - x)) + (2*H[0, -1, x])/(1 + x)^4 - 
       (7*H[0, -1, x])/(2*(1 + x)^3) + (5*H[0, -1, x])/(4*(1 + x)^2) - 
       (7*H[0, -1, x])/(16*(1 + x)) - (6*y*H[0, -1, x])/(1 - x)^5 + 
       (15*y*H[0, -1, x])/(1 - x)^4 - (27*y*H[0, -1, x])/(2*(1 - x)^3) + 
       (21*y*H[0, -1, x])/(4*(1 - x)^2) - (3*y*H[0, -1, x])/(8*(1 - x)) + 
       (4*y*H[0, -1, x])/(1 + x)^4 - (6*y*H[0, -1, x])/(1 + x)^3 + 
       (2*y*H[0, -1, x])/(1 + x)^2 - (3*y*H[0, -1, x])/(8*(1 + x)) + 
       (3*y^2*H[0, -1, x])/(1 - x)^5 - (15*y^2*H[0, -1, x])/(2*(1 - x)^4) + 
       (19*y^2*H[0, -1, x])/(4*(1 - x)^3) + 
       (3*y^2*H[0, -1, x])/(8*(1 - x)^2) + (y^2*H[0, -1, x])/(16*(1 - x)) + 
       (2*y^2*H[0, -1, x])/(1 + x)^4 - (5*y^2*H[0, -1, x])/(2*(1 + x)^3) - 
       (y^2*H[0, -1, x])/(4*(1 + x)^2) + (y^2*H[0, -1, x])/(16*(1 + x)) - 
       H[0, -1, y]/2 - (y*H[0, -1, y])/(1 + x)^2 + 
       (y*H[0, -1, y])/(1 + x) - (3*H[0, 0, x])/(2*(1 - x)^5) + 
       (15*H[0, 0, x])/(4*(1 - x)^4) - (31*H[0, 0, x])/(8*(1 - x)^3) + 
       (33*H[0, 0, x])/(16*(1 - x)^2) - (41*H[0, 0, x])/(32*(1 - x)) - 
       H[0, 0, x]/(1 + x)^4 + (7*H[0, 0, x])/(4*(1 + x)^3) - 
       (5*H[0, 0, x])/(8*(1 + x)^2) + (7*H[0, 0, x])/(32*(1 + x)) + 
       (3*y*H[0, 0, x])/(1 - x)^5 - (15*y*H[0, 0, x])/(2*(1 - x)^4) + 
       (27*y*H[0, 0, x])/(4*(1 - x)^3) - (21*y*H[0, 0, x])/(8*(1 - x)^2) + 
       (3*y*H[0, 0, x])/(16*(1 - x)) - (2*y*H[0, 0, x])/(1 + x)^4 + 
       (3*y*H[0, 0, x])/(1 + x)^3 - (y*H[0, 0, x])/(1 + x)^2 + 
       (3*y*H[0, 0, x])/(16*(1 + x)) - (3*y^2*H[0, 0, x])/(2*(1 - x)^5) + 
       (15*y^2*H[0, 0, x])/(4*(1 - x)^4) - 
       (19*y^2*H[0, 0, x])/(8*(1 - x)^3) - 
       (3*y^2*H[0, 0, x])/(16*(1 - x)^2) - (y^2*H[0, 0, x])/(32*(1 - x)) - 
       (y^2*H[0, 0, x])/(1 + x)^4 + (5*y^2*H[0, 0, x])/(4*(1 + x)^3) + 
       (y^2*H[0, 0, x])/(8*(1 + x)^2) - (y^2*H[0, 0, x])/(32*(1 + x)))/ep^2 + 
    (-10945/864 - (601*Lmu2m2)/72 - (3*Lmu2m2^2)/4 + Lmu2m2^3/3 - 
       9/(8*(1 - x)^2) - Lmu2m2/(2*(1 - x)^2) + 9/(8*(1 - x)) + 
       Lmu2m2/(2*(1 - x)) - 7963/(432*(1 + x)^4) - 
       (415*Lmu2m2)/(36*(1 + x)^4) - Lmu2m2^2/(2*(1 + x)^4) + 
       (2*Lmu2m2^3)/(3*(1 + x)^4) + 7963/(216*(1 + x)^3) + 
       (415*Lmu2m2)/(18*(1 + x)^3) + Lmu2m2^2/(1 + x)^3 - 
       (4*Lmu2m2^3)/(3*(1 + x)^3) - 8449/(432*(1 + x)^2) - 
       (433*Lmu2m2)/(36*(1 + x)^2) - Lmu2m2^2/(2*(1 + x)^2) + 
       (2*Lmu2m2^3)/(3*(1 + x)^2) + 9/(8*(1 + x)) + Lmu2m2/(2*(1 + x)) + 
       (9*y)/(4*(1 - x)^2) + (Lmu2m2*y)/(1 - x)^2 - (9*y)/(4*(1 - x)) - 
       (Lmu2m2*y)/(1 - x) - (7963*y)/(216*(1 + x)^4) - 
       (415*Lmu2m2*y)/(18*(1 + x)^4) - (Lmu2m2^2*y)/(1 + x)^4 + 
       (4*Lmu2m2^3*y)/(3*(1 + x)^4) + (7963*y)/(108*(1 + x)^3) + 
       (415*Lmu2m2*y)/(9*(1 + x)^3) + (2*Lmu2m2^2*y)/(1 + x)^3 - 
       (8*Lmu2m2^3*y)/(3*(1 + x)^3) - (8287*y)/(144*(1 + x)^2) - 
       (427*Lmu2m2*y)/(12*(1 + x)^2) - (3*Lmu2m2^2*y)/(2*(1 + x)^2) + 
       (2*Lmu2m2^3*y)/(1 + x)^2 + (8935*y)/(432*(1 + x)) + 
       (451*Lmu2m2*y)/(36*(1 + x)) + (Lmu2m2^2*y)/(2*(1 + x)) - 
       (2*Lmu2m2^3*y)/(3*(1 + x)) - (9*y^2)/(8*(1 - x)^2) - 
       (Lmu2m2*y^2)/(2*(1 - x)^2) + (9*y^2)/(8*(1 - x)) + 
       (Lmu2m2*y^2)/(2*(1 - x)) - (7963*y^2)/(432*(1 + x)^4) - 
       (415*Lmu2m2*y^2)/(36*(1 + x)^4) - (Lmu2m2^2*y^2)/(2*(1 + x)^4) + 
       (2*Lmu2m2^3*y^2)/(3*(1 + x)^4) + (7963*y^2)/(216*(1 + x)^3) + 
       (415*Lmu2m2*y^2)/(18*(1 + x)^3) + (Lmu2m2^2*y^2)/(1 + x)^3 - 
       (4*Lmu2m2^3*y^2)/(3*(1 + x)^3) - (8449*y^2)/(432*(1 + x)^2) - 
       (433*Lmu2m2*y^2)/(36*(1 + x)^2) - (Lmu2m2^2*y^2)/(2*(1 + x)^2) + 
       (2*Lmu2m2^3*y^2)/(3*(1 + x)^2) + (9*y^2)/(8*(1 + x)) + 
       (Lmu2m2*y^2)/(2*(1 + x)) + (73*z2)/24 + Lmu2m2*z2 - 
       (11*z2)/(4*(1 - x)^5) - (3*Lmu2m2*z2)/(1 - x)^5 + 
       (103*z2)/(8*(1 - x)^4) + (15*Lmu2m2*z2)/(2*(1 - x)^4) - 
       (295*z2)/(16*(1 - x)^3) - (31*Lmu2m2*z2)/(4*(1 - x)^3) + 
       (409*z2)/(32*(1 - x)^2) + (33*Lmu2m2*z2)/(8*(1 - x)^2) - 
       (361*z2)/(64*(1 - x)) - (41*Lmu2m2*z2)/(16*(1 - x)) + 
       (31*z2)/(12*(1 + x)^4) - (139*z2)/(24*(1 + x)^3) - 
       (Lmu2m2*z2)/(2*(1 + x)^3) + (73*z2)/(48*(1 + x)^2) + 
       (3*Lmu2m2*z2)/(4*(1 + x)^2) + (151*z2)/(64*(1 + x)) + 
       (7*Lmu2m2*z2)/(16*(1 + x)) + (11*y*z2)/(2*(1 - x)^5) + 
       (6*Lmu2m2*y*z2)/(1 - x)^5 - (103*y*z2)/(4*(1 - x)^4) - 
       (15*Lmu2m2*y*z2)/(1 - x)^4 + (287*y*z2)/(8*(1 - x)^3) + 
       (27*Lmu2m2*y*z2)/(2*(1 - x)^3) - (321*y*z2)/(16*(1 - x)^2) - 
       (21*Lmu2m2*y*z2)/(4*(1 - x)^2) + (135*y*z2)/(32*(1 - x)) + 
       (3*Lmu2m2*y*z2)/(8*(1 - x)) + (31*y*z2)/(6*(1 + x)^4) - 
       (77*y*z2)/(6*(1 + x)^3) - (2*Lmu2m2*y*z2)/(1 + x)^3 + 
       (35*y*z2)/(4*(1 + x)^2) + (4*Lmu2m2*y*z2)/(1 + x)^2 - 
       (83*y*z2)/(96*(1 + x)) - (13*Lmu2m2*y*z2)/(8*(1 + x)) - 
       (11*y^2*z2)/(4*(1 - x)^5) - (3*Lmu2m2*y^2*z2)/(1 - x)^5 + 
       (103*y^2*z2)/(8*(1 - x)^4) + (15*Lmu2m2*y^2*z2)/(2*(1 - x)^4) - 
       (259*y^2*z2)/(16*(1 - x)^3) - (19*Lmu2m2*y^2*z2)/(4*(1 - x)^3) + 
       (109*y^2*z2)/(32*(1 - x)^2) - (3*Lmu2m2*y^2*z2)/(8*(1 - x)^2) + 
       (119*y^2*z2)/(64*(1 - x)) - (Lmu2m2*y^2*z2)/(16*(1 - x)) + 
       (31*y^2*z2)/(12*(1 + x)^4) - (169*y^2*z2)/(24*(1 + x)^3) - 
       (3*Lmu2m2*y^2*z2)/(2*(1 + x)^3) + (163*y^2*z2)/(48*(1 + x)^2) + 
       (9*Lmu2m2*y^2*z2)/(4*(1 + x)^2) + (119*y^2*z2)/(64*(1 + x)) - 
       (Lmu2m2*y^2*z2)/(16*(1 + x)) + (13*z3)/12 - (15*z3)/(2*(1 - x)^5) + 
       (75*z3)/(4*(1 - x)^4) - (155*z3)/(8*(1 - x)^3) + 
       (165*z3)/(16*(1 - x)^2) - (205*z3)/(32*(1 - x)) - 
       (17*z3)/(6*(1 + x)^4) + (53*z3)/(12*(1 + x)^3) - 
       (23*z3)/(24*(1 + x)^2) + (35*z3)/(32*(1 + x)) + (15*y*z3)/(1 - x)^5 - 
       (75*y*z3)/(2*(1 - x)^4) + (135*y*z3)/(4*(1 - x)^3) - 
       (105*y*z3)/(8*(1 - x)^2) + (15*y*z3)/(16*(1 - x)) - 
       (17*y*z3)/(3*(1 + x)^4) + (19*y*z3)/(3*(1 + x)^3) + 
       (3*y*z3)/(2*(1 + x)^2) - (59*y*z3)/(48*(1 + x)) - 
       (15*y^2*z3)/(2*(1 - x)^5) + (75*y^2*z3)/(4*(1 - x)^4) - 
       (95*y^2*z3)/(8*(1 - x)^3) - (15*y^2*z3)/(16*(1 - x)^2) - 
       (5*y^2*z3)/(32*(1 - x)) - (17*y^2*z3)/(6*(1 + x)^4) + 
       (23*y^2*z3)/(12*(1 + x)^3) + (67*y^2*z3)/(24*(1 + x)^2) - 
       (5*y^2*z3)/(32*(1 + x)) + (49*H[-1, x])/9 + (10*Lmu2m2*H[-1, x])/3 + 
       (23*H[-1, x])/(2*(1 - x)^4) + (6*Lmu2m2*H[-1, x])/(1 - x)^4 - 
       (23*H[-1, x])/(1 - x)^3 - (12*Lmu2m2*H[-1, x])/(1 - x)^3 + 
       (18*H[-1, x])/(1 - x)^2 + (10*Lmu2m2*H[-1, x])/(1 - x)^2 - 
       (13*H[-1, x])/(2*(1 - x)) - (4*Lmu2m2*H[-1, x])/(1 - x) + 
       (193*H[-1, x])/(18*(1 + x)^4) + (14*Lmu2m2*H[-1, x])/(3*(1 + x)^4) - 
       (193*H[-1, x])/(9*(1 + x)^3) - (28*Lmu2m2*H[-1, x])/(3*(1 + x)^3) + 
       (121*H[-1, x])/(18*(1 + x)^2) + (8*Lmu2m2*H[-1, x])/(3*(1 + x)^2) + 
       (4*H[-1, x])/(1 + x) + (2*Lmu2m2*H[-1, x])/(1 + x) - 
       (23*y*H[-1, x])/(1 - x)^4 - (12*Lmu2m2*y*H[-1, x])/(1 - x)^4 + 
       (46*y*H[-1, x])/(1 - x)^3 + (24*Lmu2m2*y*H[-1, x])/(1 - x)^3 - 
       (30*y*H[-1, x])/(1 - x)^2 - (16*Lmu2m2*y*H[-1, x])/(1 - x)^2 + 
       (7*y*H[-1, x])/(1 - x) + (4*Lmu2m2*y*H[-1, x])/(1 - x) + 
       (193*y*H[-1, x])/(9*(1 + x)^4) + 
       (28*Lmu2m2*y*H[-1, x])/(3*(1 + x)^4) - 
       (386*y*H[-1, x])/(9*(1 + x)^3) - 
       (56*Lmu2m2*y*H[-1, x])/(3*(1 + x)^3) + 
       (145*y*H[-1, x])/(6*(1 + x)^2) + (10*Lmu2m2*y*H[-1, x])/(1 + x)^2 - 
       (49*y*H[-1, x])/(18*(1 + x)) - (2*Lmu2m2*y*H[-1, x])/(3*(1 + x)) + 
       (23*y^2*H[-1, x])/(2*(1 - x)^4) + (6*Lmu2m2*y^2*H[-1, x])/(1 - x)^4 - 
       (23*y^2*H[-1, x])/(1 - x)^3 - (12*Lmu2m2*y^2*H[-1, x])/(1 - x)^3 + 
       (15*y^2*H[-1, x])/(2*(1 - x)^2) + (4*Lmu2m2*y^2*H[-1, x])/(1 - x)^2 + 
       (4*y^2*H[-1, x])/(1 - x) + (2*Lmu2m2*y^2*H[-1, x])/(1 - x) + 
       (193*y^2*H[-1, x])/(18*(1 + x)^4) + 
       (14*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^4) - 
       (193*y^2*H[-1, x])/(9*(1 + x)^3) - 
       (28*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^3) + 
       (121*y^2*H[-1, x])/(18*(1 + x)^2) + 
       (8*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^2) + (4*y^2*H[-1, x])/(1 + x) + 
       (2*Lmu2m2*y^2*H[-1, x])/(1 + x) - 2*z2*H[-1, x] + 
       (3*z2*H[-1, x])/(1 - x)^5 - (15*z2*H[-1, x])/(2*(1 - x)^4) + 
       (31*z2*H[-1, x])/(4*(1 - x)^3) - (33*z2*H[-1, x])/(8*(1 - x)^2) + 
       (41*z2*H[-1, x])/(16*(1 - x)) - (6*z2*H[-1, x])/(1 + x)^4 + 
       (25*z2*H[-1, x])/(2*(1 + x)^3) - (27*z2*H[-1, x])/(4*(1 + x)^2) - 
       (7*z2*H[-1, x])/(16*(1 + x)) - (6*y*z2*H[-1, x])/(1 - x)^5 + 
       (15*y*z2*H[-1, x])/(1 - x)^4 - (27*y*z2*H[-1, x])/(2*(1 - x)^3) + 
       (21*y*z2*H[-1, x])/(4*(1 - x)^2) - (3*y*z2*H[-1, x])/(8*(1 - x)) - 
       (12*y*z2*H[-1, x])/(1 + x)^4 + (26*y*z2*H[-1, x])/(1 + x)^3 - 
       (18*y*z2*H[-1, x])/(1 + x)^2 + (29*y*z2*H[-1, x])/(8*(1 + x)) + 
       (3*y^2*z2*H[-1, x])/(1 - x)^5 - (15*y^2*z2*H[-1, x])/(2*(1 - x)^4) + 
       (19*y^2*z2*H[-1, x])/(4*(1 - x)^3) + 
       (3*y^2*z2*H[-1, x])/(8*(1 - x)^2) + (y^2*z2*H[-1, x])/(16*(1 - x)) - 
       (6*y^2*z2*H[-1, x])/(1 + x)^4 + (27*y^2*z2*H[-1, x])/(2*(1 + x)^3) - 
       (33*y^2*z2*H[-1, x])/(4*(1 + x)^2) + (y^2*z2*H[-1, x])/(16*(1 + x)) + 
       10*H[-1, y] - (Lmu2m2*H[-1, y])/3 - 2*Lmu2m2^2*H[-1, y] + 
       H[-1, y]/(2*(1 - x)^2) - H[-1, y]/(2*(1 - x)) + 
       (37*H[-1, y])/(3*(1 + x)^4) - (8*Lmu2m2*H[-1, y])/(3*(1 + x)^4) - 
       (4*Lmu2m2^2*H[-1, y])/(1 + x)^4 - (74*H[-1, y])/(3*(1 + x)^3) + 
       (16*Lmu2m2*H[-1, y])/(3*(1 + x)^3) + 
       (8*Lmu2m2^2*H[-1, y])/(1 + x)^3 + (28*H[-1, y])/(3*(1 + x)^2) - 
       (14*Lmu2m2*H[-1, y])/(3*(1 + x)^2) - 
       (4*Lmu2m2^2*H[-1, y])/(1 + x)^2 + (3*H[-1, y])/(1 + x) + 
       (2*Lmu2m2*H[-1, y])/(1 + x) + (3*H[-1, y])/(2*y) + 
       (Lmu2m2*H[-1, y])/y - (7*H[-1, y])/(4*(1 + x)^2*y) - 
       (Lmu2m2*H[-1, y])/((1 + x)^2*y) + (7*H[-1, y])/(4*(1 + x)*y) + 
       (Lmu2m2*H[-1, y])/((1 + x)*y) - (y*H[-1, y])/(1 - x)^2 + 
       (y*H[-1, y])/(1 - x) + (74*y*H[-1, y])/(3*(1 + x)^4) - 
       (16*Lmu2m2*y*H[-1, y])/(3*(1 + x)^4) - 
       (8*Lmu2m2^2*y*H[-1, y])/(1 + x)^4 - (148*y*H[-1, y])/(3*(1 + x)^3) + 
       (32*Lmu2m2*y*H[-1, y])/(3*(1 + x)^3) + 
       (16*Lmu2m2^2*y*H[-1, y])/(1 + x)^3 + (145*y*H[-1, y])/(4*(1 + x)^2) - 
       (9*Lmu2m2*y*H[-1, y])/(1 + x)^2 - 
       (12*Lmu2m2^2*y*H[-1, y])/(1 + x)^2 - (139*y*H[-1, y])/(12*(1 + x)) + 
       (11*Lmu2m2*y*H[-1, y])/(3*(1 + x)) + 
       (4*Lmu2m2^2*y*H[-1, y])/(1 + x) + (y^2*H[-1, y])/(2*(1 - x)^2) - 
       (y^2*H[-1, y])/(2*(1 - x)) + (37*y^2*H[-1, y])/(3*(1 + x)^4) - 
       (8*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^4) - 
       (4*Lmu2m2^2*y^2*H[-1, y])/(1 + x)^4 - 
       (74*y^2*H[-1, y])/(3*(1 + x)^3) + 
       (16*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^3) + 
       (8*Lmu2m2^2*y^2*H[-1, y])/(1 + x)^3 + 
       (77*y^2*H[-1, y])/(6*(1 + x)^2) - 
       (8*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^2) - 
       (4*Lmu2m2^2*y^2*H[-1, y])/(1 + x)^2 - (y^2*H[-1, y])/(2*(1 + x)) + 
       (z2*H[-1, y])/2 + (3*z2*H[-1, y])/(1 - x)^5 - 
       (15*z2*H[-1, y])/(2*(1 - x)^4) + (31*z2*H[-1, y])/(4*(1 - x)^3) - 
       (33*z2*H[-1, y])/(8*(1 - x)^2) + (41*z2*H[-1, y])/(16*(1 - x)) + 
       (8*z2*H[-1, y])/(1 + x)^4 - (31*z2*H[-1, y])/(2*(1 + x)^3) + 
       (29*z2*H[-1, y])/(4*(1 + x)^2) - (7*z2*H[-1, y])/(16*(1 + x)) - 
       (6*y*z2*H[-1, y])/(1 - x)^5 + (15*y*z2*H[-1, y])/(1 - x)^4 - 
       (27*y*z2*H[-1, y])/(2*(1 - x)^3) + (21*y*z2*H[-1, y])/(4*(1 - x)^2) - 
       (3*y*z2*H[-1, y])/(8*(1 - x)) + (16*y*z2*H[-1, y])/(1 + x)^4 - 
       (30*y*z2*H[-1, y])/(1 + x)^3 + (15*y*z2*H[-1, y])/(1 + x)^2 - 
       (11*y*z2*H[-1, y])/(8*(1 + x)) + (3*y^2*z2*H[-1, y])/(1 - x)^5 - 
       (15*y^2*z2*H[-1, y])/(2*(1 - x)^4) + 
       (19*y^2*z2*H[-1, y])/(4*(1 - x)^3) + 
       (3*y^2*z2*H[-1, y])/(8*(1 - x)^2) + (y^2*z2*H[-1, y])/(16*(1 - x)) + 
       (8*y^2*z2*H[-1, y])/(1 + x)^4 - (29*y^2*z2*H[-1, y])/(2*(1 + x)^3) + 
       (23*y^2*z2*H[-1, y])/(4*(1 + x)^2) + (y^2*z2*H[-1, y])/(16*(1 + x)) - 
       (7*H[-1, x]*H[-1, y])/3 + 2*Lmu2m2*H[-1, x]*H[-1, y] - 
       (6*H[-1, x]*H[-1, y])/(1 - x)^4 + (12*H[-1, x]*H[-1, y])/(1 - x)^3 - 
       (10*H[-1, x]*H[-1, y])/(1 - x)^2 + (4*H[-1, x]*H[-1, y])/(1 - x) + 
       (16*H[-1, x]*H[-1, y])/(3*(1 + x)^4) + 
       (8*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (32*H[-1, x]*H[-1, y])/(3*(1 + x)^3) - 
       (16*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (22*H[-1, x]*H[-1, y])/(3*(1 + x)^2) + 
       (8*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (2*H[-1, x]*H[-1, y])/(1 + x) + (12*y*H[-1, x]*H[-1, y])/(1 - x)^4 - 
       (24*y*H[-1, x]*H[-1, y])/(1 - x)^3 + 
       (16*y*H[-1, x]*H[-1, y])/(1 - x)^2 - 
       (4*y*H[-1, x]*H[-1, y])/(1 - x) + 
       (32*y*H[-1, x]*H[-1, y])/(3*(1 + x)^4) + 
       (16*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (64*y*H[-1, x]*H[-1, y])/(3*(1 + x)^3) - 
       (32*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (15*y*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (20*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (13*y*H[-1, x]*H[-1, y])/(3*(1 + x)) - 
       (4*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x) - 
       (6*y^2*H[-1, x]*H[-1, y])/(1 - x)^4 + 
       (12*y^2*H[-1, x]*H[-1, y])/(1 - x)^3 - 
       (4*y^2*H[-1, x]*H[-1, y])/(1 - x)^2 - 
       (2*y^2*H[-1, x]*H[-1, y])/(1 - x) + 
       (16*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^4) + 
       (8*Lmu2m2*y^2*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (32*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^3) - 
       (16*Lmu2m2*y^2*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (22*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^2) + 
       (8*Lmu2m2*y^2*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (2*y^2*H[-1, x]*H[-1, y])/(1 + x) - (49*H[0, x])/18 - 
       (5*Lmu2m2*H[0, x])/3 - (23*H[0, x])/(4*(1 - x)^4) - 
       (3*Lmu2m2*H[0, x])/(1 - x)^4 + (23*H[0, x])/(2*(1 - x)^3) + 
       (6*Lmu2m2*H[0, x])/(1 - x)^3 - (9*H[0, x])/(1 - x)^2 - 
       (5*Lmu2m2*H[0, x])/(1 - x)^2 + (13*H[0, x])/(4*(1 - x)) + 
       (2*Lmu2m2*H[0, x])/(1 - x) - (193*H[0, x])/(36*(1 + x)^4) - 
       (7*Lmu2m2*H[0, x])/(3*(1 + x)^4) + (193*H[0, x])/(18*(1 + x)^3) + 
       (14*Lmu2m2*H[0, x])/(3*(1 + x)^3) - (121*H[0, x])/(36*(1 + x)^2) - 
       (4*Lmu2m2*H[0, x])/(3*(1 + x)^2) - (2*H[0, x])/(1 + x) - 
       (Lmu2m2*H[0, x])/(1 + x) + (23*y*H[0, x])/(2*(1 - x)^4) + 
       (6*Lmu2m2*y*H[0, x])/(1 - x)^4 - (23*y*H[0, x])/(1 - x)^3 - 
       (12*Lmu2m2*y*H[0, x])/(1 - x)^3 + (15*y*H[0, x])/(1 - x)^2 + 
       (8*Lmu2m2*y*H[0, x])/(1 - x)^2 - (7*y*H[0, x])/(2*(1 - x)) - 
       (2*Lmu2m2*y*H[0, x])/(1 - x) - (193*y*H[0, x])/(18*(1 + x)^4) - 
       (14*Lmu2m2*y*H[0, x])/(3*(1 + x)^4) + (193*y*H[0, x])/(9*(1 + x)^3) + 
       (28*Lmu2m2*y*H[0, x])/(3*(1 + x)^3) - 
       (145*y*H[0, x])/(12*(1 + x)^2) - (5*Lmu2m2*y*H[0, x])/(1 + x)^2 + 
       (49*y*H[0, x])/(36*(1 + x)) + (Lmu2m2*y*H[0, x])/(3*(1 + x)) - 
       (23*y^2*H[0, x])/(4*(1 - x)^4) - (3*Lmu2m2*y^2*H[0, x])/(1 - x)^4 + 
       (23*y^2*H[0, x])/(2*(1 - x)^3) + (6*Lmu2m2*y^2*H[0, x])/(1 - x)^3 - 
       (15*y^2*H[0, x])/(4*(1 - x)^2) - (2*Lmu2m2*y^2*H[0, x])/(1 - x)^2 - 
       (2*y^2*H[0, x])/(1 - x) - (Lmu2m2*y^2*H[0, x])/(1 - x) - 
       (193*y^2*H[0, x])/(36*(1 + x)^4) - 
       (7*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^4) + 
       (193*y^2*H[0, x])/(18*(1 + x)^3) + 
       (14*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^3) - 
       (121*y^2*H[0, x])/(36*(1 + x)^2) - 
       (4*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^2) - (2*y^2*H[0, x])/(1 + x) - 
       (Lmu2m2*y^2*H[0, x])/(1 + x) + (6*z2*H[0, x])/(1 - x)^5 - 
       (15*z2*H[0, x])/(1 - x)^4 + (31*z2*H[0, x])/(2*(1 - x)^3) - 
       (33*z2*H[0, x])/(4*(1 - x)^2) + (41*z2*H[0, x])/(8*(1 - x)) + 
       (4*z2*H[0, x])/(1 + x)^4 - (7*z2*H[0, x])/(1 + x)^3 + 
       (5*z2*H[0, x])/(2*(1 + x)^2) - (7*z2*H[0, x])/(8*(1 + x)) - 
       (12*y*z2*H[0, x])/(1 - x)^5 + (30*y*z2*H[0, x])/(1 - x)^4 - 
       (27*y*z2*H[0, x])/(1 - x)^3 + (21*y*z2*H[0, x])/(2*(1 - x)^2) - 
       (3*y*z2*H[0, x])/(4*(1 - x)) + (8*y*z2*H[0, x])/(1 + x)^4 - 
       (12*y*z2*H[0, x])/(1 + x)^3 + (4*y*z2*H[0, x])/(1 + x)^2 - 
       (3*y*z2*H[0, x])/(4*(1 + x)) + (6*y^2*z2*H[0, x])/(1 - x)^5 - 
       (15*y^2*z2*H[0, x])/(1 - x)^4 + (19*y^2*z2*H[0, x])/(2*(1 - x)^3) + 
       (3*y^2*z2*H[0, x])/(4*(1 - x)^2) + (y^2*z2*H[0, x])/(8*(1 - x)) + 
       (4*y^2*z2*H[0, x])/(1 + x)^4 - (5*y^2*z2*H[0, x])/(1 + x)^3 - 
       (y^2*z2*H[0, x])/(2*(1 + x)^2) + (y^2*z2*H[0, x])/(8*(1 + x)) + 
       (7*H[-1, y]*H[0, x])/6 - Lmu2m2*H[-1, y]*H[0, x] + 
       (3*H[-1, y]*H[0, x])/(1 - x)^4 - (6*H[-1, y]*H[0, x])/(1 - x)^3 + 
       (5*H[-1, y]*H[0, x])/(1 - x)^2 - (2*H[-1, y]*H[0, x])/(1 - x) - 
       (8*H[-1, y]*H[0, x])/(3*(1 + x)^4) - 
       (4*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (16*H[-1, y]*H[0, x])/(3*(1 + x)^3) + 
       (8*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (11*H[-1, y]*H[0, x])/(3*(1 + x)^2) - 
       (4*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^2 + (H[-1, y]*H[0, x])/(1 + x) - 
       (6*y*H[-1, y]*H[0, x])/(1 - x)^4 + 
       (12*y*H[-1, y]*H[0, x])/(1 - x)^3 - 
       (8*y*H[-1, y]*H[0, x])/(1 - x)^2 + (2*y*H[-1, y]*H[0, x])/(1 - x) - 
       (16*y*H[-1, y]*H[0, x])/(3*(1 + x)^4) - 
       (8*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (32*y*H[-1, y]*H[0, x])/(3*(1 + x)^3) + 
       (16*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (15*y*H[-1, y]*H[0, x])/(2*(1 + x)^2) - 
       (10*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (13*y*H[-1, y]*H[0, x])/(6*(1 + x)) + 
       (2*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x) + 
       (3*y^2*H[-1, y]*H[0, x])/(1 - x)^4 - 
       (6*y^2*H[-1, y]*H[0, x])/(1 - x)^3 + 
       (2*y^2*H[-1, y]*H[0, x])/(1 - x)^2 + (y^2*H[-1, y]*H[0, x])/(1 - x) - 
       (8*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^4) - 
       (4*Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (16*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^3) + 
       (8*Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (11*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^2) - 
       (4*Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (y^2*H[-1, y]*H[0, x])/(1 + x) - (z2*H[1, x])/2 + 
       (3*z2*H[1, x])/(1 - x)^5 - (15*z2*H[1, x])/(2*(1 - x)^4) + 
       (31*z2*H[1, x])/(4*(1 - x)^3) - (33*z2*H[1, x])/(8*(1 - x)^2) + 
       (41*z2*H[1, x])/(16*(1 - x)) + (z2*H[1, x])/(2*(1 + x)^3) - 
       (3*z2*H[1, x])/(4*(1 + x)^2) - (7*z2*H[1, x])/(16*(1 + x)) - 
       (6*y*z2*H[1, x])/(1 - x)^5 + (15*y*z2*H[1, x])/(1 - x)^4 - 
       (27*y*z2*H[1, x])/(2*(1 - x)^3) + (21*y*z2*H[1, x])/(4*(1 - x)^2) - 
       (3*y*z2*H[1, x])/(8*(1 - x)) + (2*y*z2*H[1, x])/(1 + x)^3 - 
       (3*y*z2*H[1, x])/(1 + x)^2 + (5*y*z2*H[1, x])/(8*(1 + x)) + 
       (3*y^2*z2*H[1, x])/(1 - x)^5 - (15*y^2*z2*H[1, x])/(2*(1 - x)^4) + 
       (19*y^2*z2*H[1, x])/(4*(1 - x)^3) + 
       (3*y^2*z2*H[1, x])/(8*(1 - x)^2) + (y^2*z2*H[1, x])/(16*(1 - x)) + 
       (3*y^2*z2*H[1, x])/(2*(1 + x)^3) - (9*y^2*z2*H[1, x])/(4*(1 + x)^2) + 
       (y^2*z2*H[1, x])/(16*(1 + x)) - (z2*H[y^(-1), x])/2 - 
       (2*z2*H[y^(-1), x])/(1 + x)^4 + (4*z2*H[y^(-1), x])/(1 + x)^3 - 
       (2*z2*H[y^(-1), x])/(1 + x)^2 - (4*y*z2*H[y^(-1), x])/(1 + x)^4 + 
       (8*y*z2*H[y^(-1), x])/(1 + x)^3 - (5*y*z2*H[y^(-1), x])/(1 + x)^2 + 
       (y*z2*H[y^(-1), x])/(1 + x) - (2*y^2*z2*H[y^(-1), x])/(1 + x)^4 + 
       (4*y^2*z2*H[y^(-1), x])/(1 + x)^3 - 
       (2*y^2*z2*H[y^(-1), x])/(1 + x)^2 - (13*H[-1, -1, x])/3 - 
       2*Lmu2m2*H[-1, -1, x] - (6*H[-1, -1, x])/(1 - x)^4 + 
       (12*H[-1, -1, x])/(1 - x)^3 - (10*H[-1, -1, x])/(1 - x)^2 + 
       (4*H[-1, -1, x])/(1 - x) - (44*H[-1, -1, x])/(3*(1 + x)^4) - 
       (8*Lmu2m2*H[-1, -1, x])/(1 + x)^4 + (88*H[-1, -1, x])/(3*(1 + x)^3) + 
       (16*Lmu2m2*H[-1, -1, x])/(1 + x)^3 - 
       (38*H[-1, -1, x])/(3*(1 + x)^2) - (8*Lmu2m2*H[-1, -1, x])/(1 + x)^2 - 
       (2*H[-1, -1, x])/(1 + x) + (12*y*H[-1, -1, x])/(1 - x)^4 - 
       (24*y*H[-1, -1, x])/(1 - x)^3 + (16*y*H[-1, -1, x])/(1 - x)^2 - 
       (4*y*H[-1, -1, x])/(1 - x) - (88*y*H[-1, -1, x])/(3*(1 + x)^4) - 
       (16*Lmu2m2*y*H[-1, -1, x])/(1 + x)^4 + 
       (176*y*H[-1, -1, x])/(3*(1 + x)^3) + 
       (32*Lmu2m2*y*H[-1, -1, x])/(1 + x)^3 - 
       (35*y*H[-1, -1, x])/(1 + x)^2 - 
       (20*Lmu2m2*y*H[-1, -1, x])/(1 + x)^2 + 
       (17*y*H[-1, -1, x])/(3*(1 + x)) + (4*Lmu2m2*y*H[-1, -1, x])/(1 + x) - 
       (6*y^2*H[-1, -1, x])/(1 - x)^4 + (12*y^2*H[-1, -1, x])/(1 - x)^3 - 
       (4*y^2*H[-1, -1, x])/(1 - x)^2 - (2*y^2*H[-1, -1, x])/(1 - x) - 
       (44*y^2*H[-1, -1, x])/(3*(1 + x)^4) - 
       (8*Lmu2m2*y^2*H[-1, -1, x])/(1 + x)^4 + 
       (88*y^2*H[-1, -1, x])/(3*(1 + x)^3) + 
       (16*Lmu2m2*y^2*H[-1, -1, x])/(1 + x)^3 - 
       (38*y^2*H[-1, -1, x])/(3*(1 + x)^2) - 
       (8*Lmu2m2*y^2*H[-1, -1, x])/(1 + x)^2 - 
       (2*y^2*H[-1, -1, x])/(1 + x) + 3*H[-1, -1, y] + 
       6*Lmu2m2*H[-1, -1, y] + (8*Lmu2m2*H[-1, -1, y])/(1 + x)^4 - 
       (16*Lmu2m2*H[-1, -1, y])/(1 + x)^3 + (6*H[-1, -1, y])/(1 + x)^2 + 
       (8*Lmu2m2*H[-1, -1, y])/(1 + x)^2 - (6*H[-1, -1, y])/(1 + x) - 
       (3*H[-1, -1, y])/y + (3*H[-1, -1, y])/((1 + x)^2*y) - 
       (3*H[-1, -1, y])/((1 + x)*y) + (16*Lmu2m2*y*H[-1, -1, y])/(1 + x)^4 - 
       (32*Lmu2m2*y*H[-1, -1, y])/(1 + x)^3 + (8*y*H[-1, -1, y])/(1 + x)^2 + 
       (28*Lmu2m2*y*H[-1, -1, y])/(1 + x)^2 - (8*y*H[-1, -1, y])/(1 + x) - 
       (12*Lmu2m2*y*H[-1, -1, y])/(1 + x) + 
       (8*Lmu2m2*y^2*H[-1, -1, y])/(1 + x)^4 - 
       (16*Lmu2m2*y^2*H[-1, -1, y])/(1 + x)^3 + 
       (8*Lmu2m2*y^2*H[-1, -1, y])/(1 + x)^2 - 4*H[-1, x]*H[-1, -1, y] - 
       (16*H[-1, x]*H[-1, -1, y])/(1 + x)^4 + 
       (32*H[-1, x]*H[-1, -1, y])/(1 + x)^3 - 
       (16*H[-1, x]*H[-1, -1, y])/(1 + x)^2 - 
       (32*y*H[-1, x]*H[-1, -1, y])/(1 + x)^4 + 
       (64*y*H[-1, x]*H[-1, -1, y])/(1 + x)^3 - 
       (40*y*H[-1, x]*H[-1, -1, y])/(1 + x)^2 + 
       (8*y*H[-1, x]*H[-1, -1, y])/(1 + x) - 
       (16*y^2*H[-1, x]*H[-1, -1, y])/(1 + x)^4 + 
       (32*y^2*H[-1, x]*H[-1, -1, y])/(1 + x)^3 - 
       (16*y^2*H[-1, x]*H[-1, -1, y])/(1 + x)^2 + 3*H[0, x]*H[-1, -1, y] + 
       (12*H[0, x]*H[-1, -1, y])/(1 + x)^4 - 
       (24*H[0, x]*H[-1, -1, y])/(1 + x)^3 + 
       (12*H[0, x]*H[-1, -1, y])/(1 + x)^2 + 
       (24*y*H[0, x]*H[-1, -1, y])/(1 + x)^4 - 
       (48*y*H[0, x]*H[-1, -1, y])/(1 + x)^3 + 
       (30*y*H[0, x]*H[-1, -1, y])/(1 + x)^2 - 
       (6*y*H[0, x]*H[-1, -1, y])/(1 + x) + 
       (12*y^2*H[0, x]*H[-1, -1, y])/(1 + x)^4 - 
       (24*y^2*H[0, x]*H[-1, -1, y])/(1 + x)^3 + 
       (12*y^2*H[0, x]*H[-1, -1, y])/(1 + x)^2 - H[y^(-1), x]*H[-1, -1, y] - 
       (4*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^4 + 
       (8*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^3 - 
       (4*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^2 - 
       (8*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^4 + 
       (16*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^3 - 
       (10*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^2 + 
       (2*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x) - 
       (4*y^2*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^4 + 
       (8*y^2*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^3 - 
       (4*y^2*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^2 - H[y, x]*H[-1, -1, y] - 
       (4*H[y, x]*H[-1, -1, y])/(1 + x)^4 + 
       (8*H[y, x]*H[-1, -1, y])/(1 + x)^3 - 
       (4*H[y, x]*H[-1, -1, y])/(1 + x)^2 - 
       (8*y*H[y, x]*H[-1, -1, y])/(1 + x)^4 + 
       (16*y*H[y, x]*H[-1, -1, y])/(1 + x)^3 - 
       (10*y*H[y, x]*H[-1, -1, y])/(1 + x)^2 + 
       (2*y*H[y, x]*H[-1, -1, y])/(1 + x) - 
       (4*y^2*H[y, x]*H[-1, -1, y])/(1 + x)^4 + 
       (8*y^2*H[y, x]*H[-1, -1, y])/(1 + x)^3 - 
       (4*y^2*H[y, x]*H[-1, -1, y])/(1 + x)^2 + (13*H[-1, 0, x])/6 + 
       Lmu2m2*H[-1, 0, x] + (3*H[-1, 0, x])/(1 - x)^4 - 
       (6*H[-1, 0, x])/(1 - x)^3 + (5*H[-1, 0, x])/(1 - x)^2 - 
       (2*H[-1, 0, x])/(1 - x) + (22*H[-1, 0, x])/(3*(1 + x)^4) + 
       (4*Lmu2m2*H[-1, 0, x])/(1 + x)^4 - (44*H[-1, 0, x])/(3*(1 + x)^3) - 
       (8*Lmu2m2*H[-1, 0, x])/(1 + x)^3 + (19*H[-1, 0, x])/(3*(1 + x)^2) + 
       (4*Lmu2m2*H[-1, 0, x])/(1 + x)^2 + H[-1, 0, x]/(1 + x) - 
       (6*y*H[-1, 0, x])/(1 - x)^4 + (12*y*H[-1, 0, x])/(1 - x)^3 - 
       (8*y*H[-1, 0, x])/(1 - x)^2 + (2*y*H[-1, 0, x])/(1 - x) + 
       (44*y*H[-1, 0, x])/(3*(1 + x)^4) + 
       (8*Lmu2m2*y*H[-1, 0, x])/(1 + x)^4 - 
       (88*y*H[-1, 0, x])/(3*(1 + x)^3) - 
       (16*Lmu2m2*y*H[-1, 0, x])/(1 + x)^3 + 
       (35*y*H[-1, 0, x])/(2*(1 + x)^2) + 
       (10*Lmu2m2*y*H[-1, 0, x])/(1 + x)^2 - 
       (17*y*H[-1, 0, x])/(6*(1 + x)) - (2*Lmu2m2*y*H[-1, 0, x])/(1 + x) + 
       (3*y^2*H[-1, 0, x])/(1 - x)^4 - (6*y^2*H[-1, 0, x])/(1 - x)^3 + 
       (2*y^2*H[-1, 0, x])/(1 - x)^2 + (y^2*H[-1, 0, x])/(1 - x) + 
       (22*y^2*H[-1, 0, x])/(3*(1 + x)^4) + 
       (4*Lmu2m2*y^2*H[-1, 0, x])/(1 + x)^4 - 
       (44*y^2*H[-1, 0, x])/(3*(1 + x)^3) - 
       (8*Lmu2m2*y^2*H[-1, 0, x])/(1 + x)^3 + 
       (19*y^2*H[-1, 0, x])/(3*(1 + x)^2) + 
       (4*Lmu2m2*y^2*H[-1, 0, x])/(1 + x)^2 + (y^2*H[-1, 0, x])/(1 + x) + 
       (5*H[0, -1, x])/3 + (11*H[0, -1, x])/(2*(1 - x)^5) + 
       (6*Lmu2m2*H[0, -1, x])/(1 - x)^5 - (43*H[0, -1, x])/(4*(1 - x)^4) - 
       (15*Lmu2m2*H[0, -1, x])/(1 - x)^4 + (55*H[0, -1, x])/(8*(1 - x)^3) + 
       (31*Lmu2m2*H[0, -1, x])/(2*(1 - x)^3) - 
       (9*H[0, -1, x])/(16*(1 - x)^2) - 
       (33*Lmu2m2*H[0, -1, x])/(4*(1 - x)^2) + 
       (41*H[0, -1, x])/(32*(1 - x)) + (41*Lmu2m2*H[0, -1, x])/(8*(1 - x)) + 
       (22*H[0, -1, x])/(3*(1 + x)^4) + (4*Lmu2m2*H[0, -1, x])/(1 + x)^4 - 
       (161*H[0, -1, x])/(12*(1 + x)^3) - (7*Lmu2m2*H[0, -1, x])/(1 + x)^3 + 
       (107*H[0, -1, x])/(24*(1 + x)^2) + 
       (5*Lmu2m2*H[0, -1, x])/(2*(1 + x)^2) + (9*H[0, -1, x])/(32*(1 + x)) - 
       (7*Lmu2m2*H[0, -1, x])/(8*(1 + x)) - (11*y*H[0, -1, x])/(1 - x)^5 - 
       (12*Lmu2m2*y*H[0, -1, x])/(1 - x)^5 + 
       (43*y*H[0, -1, x])/(2*(1 - x)^4) + 
       (30*Lmu2m2*y*H[0, -1, x])/(1 - x)^4 - 
       (47*y*H[0, -1, x])/(4*(1 - x)^3) - 
       (27*Lmu2m2*y*H[0, -1, x])/(1 - x)^3 + (y*H[0, -1, x])/(8*(1 - x)^2) + 
       (21*Lmu2m2*y*H[0, -1, x])/(2*(1 - x)^2) + 
       (25*y*H[0, -1, x])/(16*(1 - x)) - 
       (3*Lmu2m2*y*H[0, -1, x])/(4*(1 - x)) + 
       (44*y*H[0, -1, x])/(3*(1 + x)^4) + 
       (8*Lmu2m2*y*H[0, -1, x])/(1 + x)^4 - 
       (73*y*H[0, -1, x])/(3*(1 + x)^3) - 
       (12*Lmu2m2*y*H[0, -1, x])/(1 + x)^3 + (10*y*H[0, -1, x])/(1 + x)^2 + 
       (4*Lmu2m2*y*H[0, -1, x])/(1 + x)^2 - 
       (37*y*H[0, -1, x])/(48*(1 + x)) - 
       (3*Lmu2m2*y*H[0, -1, x])/(4*(1 + x)) + 
       (11*y^2*H[0, -1, x])/(2*(1 - x)^5) + 
       (6*Lmu2m2*y^2*H[0, -1, x])/(1 - x)^5 - 
       (43*y^2*H[0, -1, x])/(4*(1 - x)^4) - 
       (15*Lmu2m2*y^2*H[0, -1, x])/(1 - x)^4 + 
       (19*y^2*H[0, -1, x])/(8*(1 - x)^3) + 
       (19*Lmu2m2*y^2*H[0, -1, x])/(2*(1 - x)^3) + 
       (51*y^2*H[0, -1, x])/(16*(1 - x)^2) + 
       (3*Lmu2m2*y^2*H[0, -1, x])/(4*(1 - x)^2) + 
       (41*y^2*H[0, -1, x])/(32*(1 - x)) + 
       (Lmu2m2*y^2*H[0, -1, x])/(8*(1 - x)) + 
       (22*y^2*H[0, -1, x])/(3*(1 + x)^4) + 
       (4*Lmu2m2*y^2*H[0, -1, x])/(1 + x)^4 - 
       (131*y^2*H[0, -1, x])/(12*(1 + x)^3) - 
       (5*Lmu2m2*y^2*H[0, -1, x])/(1 + x)^3 + 
       (17*y^2*H[0, -1, x])/(24*(1 + x)^2) - 
       (Lmu2m2*y^2*H[0, -1, x])/(2*(1 + x)^2) + 
       (41*y^2*H[0, -1, x])/(32*(1 + x)) + 
       (Lmu2m2*y^2*H[0, -1, x])/(8*(1 + x)) - 
       (6*H[-1, y]*H[0, -1, x])/(1 - x)^5 + 
       (15*H[-1, y]*H[0, -1, x])/(1 - x)^4 - 
       (31*H[-1, y]*H[0, -1, x])/(2*(1 - x)^3) + 
       (33*H[-1, y]*H[0, -1, x])/(4*(1 - x)^2) - 
       (41*H[-1, y]*H[0, -1, x])/(8*(1 - x)) - 
       (4*H[-1, y]*H[0, -1, x])/(1 + x)^4 + 
       (7*H[-1, y]*H[0, -1, x])/(1 + x)^3 - 
       (5*H[-1, y]*H[0, -1, x])/(2*(1 + x)^2) + 
       (7*H[-1, y]*H[0, -1, x])/(8*(1 + x)) + 
       (12*y*H[-1, y]*H[0, -1, x])/(1 - x)^5 - 
       (30*y*H[-1, y]*H[0, -1, x])/(1 - x)^4 + 
       (27*y*H[-1, y]*H[0, -1, x])/(1 - x)^3 - 
       (21*y*H[-1, y]*H[0, -1, x])/(2*(1 - x)^2) + 
       (3*y*H[-1, y]*H[0, -1, x])/(4*(1 - x)) - 
       (8*y*H[-1, y]*H[0, -1, x])/(1 + x)^4 + 
       (12*y*H[-1, y]*H[0, -1, x])/(1 + x)^3 - 
       (4*y*H[-1, y]*H[0, -1, x])/(1 + x)^2 + 
       (3*y*H[-1, y]*H[0, -1, x])/(4*(1 + x)) - 
       (6*y^2*H[-1, y]*H[0, -1, x])/(1 - x)^5 + 
       (15*y^2*H[-1, y]*H[0, -1, x])/(1 - x)^4 - 
       (19*y^2*H[-1, y]*H[0, -1, x])/(2*(1 - x)^3) - 
       (3*y^2*H[-1, y]*H[0, -1, x])/(4*(1 - x)^2) - 
       (y^2*H[-1, y]*H[0, -1, x])/(8*(1 - x)) - 
       (4*y^2*H[-1, y]*H[0, -1, x])/(1 + x)^4 + 
       (5*y^2*H[-1, y]*H[0, -1, x])/(1 + x)^3 + 
       (y^2*H[-1, y]*H[0, -1, x])/(2*(1 + x)^2) - 
       (y^2*H[-1, y]*H[0, -1, x])/(8*(1 + x)) - (3*H[0, -1, y])/2 - 
       Lmu2m2*H[0, -1, y] - H[0, -1, y]/(1 + x)^2 + H[0, -1, y]/(1 + x) + 
       H[0, -1, y]/(2*y) - H[0, -1, y]/(2*(1 + x)^2*y) + 
       H[0, -1, y]/(2*(1 + x)*y) - (3*y*H[0, -1, y])/(1 + x)^2 - 
       (2*Lmu2m2*y*H[0, -1, y])/(1 + x)^2 + (3*y*H[0, -1, y])/(1 + x) + 
       (2*Lmu2m2*y*H[0, -1, y])/(1 + x) - (H[0, x]*H[0, -1, y])/2 - 
       (2*H[0, x]*H[0, -1, y])/(1 + x)^4 + 
       (4*H[0, x]*H[0, -1, y])/(1 + x)^3 - 
       (2*H[0, x]*H[0, -1, y])/(1 + x)^2 - 
       (4*y*H[0, x]*H[0, -1, y])/(1 + x)^4 + 
       (8*y*H[0, x]*H[0, -1, y])/(1 + x)^3 - 
       (5*y*H[0, x]*H[0, -1, y])/(1 + x)^2 + 
       (y*H[0, x]*H[0, -1, y])/(1 + x) - 
       (2*y^2*H[0, x]*H[0, -1, y])/(1 + x)^4 + 
       (4*y^2*H[0, x]*H[0, -1, y])/(1 + x)^3 - 
       (2*y^2*H[0, x]*H[0, -1, y])/(1 + x)^2 + 
       (H[y^(-1), x]*H[0, -1, y])/2 + 
       (2*H[y^(-1), x]*H[0, -1, y])/(1 + x)^4 - 
       (4*H[y^(-1), x]*H[0, -1, y])/(1 + x)^3 + 
       (2*H[y^(-1), x]*H[0, -1, y])/(1 + x)^2 + 
       (4*y*H[y^(-1), x]*H[0, -1, y])/(1 + x)^4 - 
       (8*y*H[y^(-1), x]*H[0, -1, y])/(1 + x)^3 + 
       (5*y*H[y^(-1), x]*H[0, -1, y])/(1 + x)^2 - 
       (y*H[y^(-1), x]*H[0, -1, y])/(1 + x) + 
       (2*y^2*H[y^(-1), x]*H[0, -1, y])/(1 + x)^4 - 
       (4*y^2*H[y^(-1), x]*H[0, -1, y])/(1 + x)^3 + 
       (2*y^2*H[y^(-1), x]*H[0, -1, y])/(1 + x)^2 + 
       (H[y, x]*H[0, -1, y])/2 + (2*H[y, x]*H[0, -1, y])/(1 + x)^4 - 
       (4*H[y, x]*H[0, -1, y])/(1 + x)^3 + 
       (2*H[y, x]*H[0, -1, y])/(1 + x)^2 + 
       (4*y*H[y, x]*H[0, -1, y])/(1 + x)^4 - 
       (8*y*H[y, x]*H[0, -1, y])/(1 + x)^3 + 
       (5*y*H[y, x]*H[0, -1, y])/(1 + x)^2 - 
       (y*H[y, x]*H[0, -1, y])/(1 + x) + 
       (2*y^2*H[y, x]*H[0, -1, y])/(1 + x)^4 - 
       (4*y^2*H[y, x]*H[0, -1, y])/(1 + x)^3 + 
       (2*y^2*H[y, x]*H[0, -1, y])/(1 + x)^2 - (5*H[0, 0, x])/6 - 
       (11*H[0, 0, x])/(4*(1 - x)^5) - (3*Lmu2m2*H[0, 0, x])/(1 - x)^5 + 
       (43*H[0, 0, x])/(8*(1 - x)^4) + 
       (15*Lmu2m2*H[0, 0, x])/(2*(1 - x)^4) - 
       (55*H[0, 0, x])/(16*(1 - x)^3) - 
       (31*Lmu2m2*H[0, 0, x])/(4*(1 - x)^3) + 
       (9*H[0, 0, x])/(32*(1 - x)^2) + 
       (33*Lmu2m2*H[0, 0, x])/(8*(1 - x)^2) - (41*H[0, 0, x])/(64*(1 - x)) - 
       (41*Lmu2m2*H[0, 0, x])/(16*(1 - x)) - (11*H[0, 0, x])/(3*(1 + x)^4) - 
       (2*Lmu2m2*H[0, 0, x])/(1 + x)^4 + (161*H[0, 0, x])/(24*(1 + x)^3) + 
       (7*Lmu2m2*H[0, 0, x])/(2*(1 + x)^3) - 
       (107*H[0, 0, x])/(48*(1 + x)^2) - 
       (5*Lmu2m2*H[0, 0, x])/(4*(1 + x)^2) - (9*H[0, 0, x])/(64*(1 + x)) + 
       (7*Lmu2m2*H[0, 0, x])/(16*(1 + x)) + 
       (11*y*H[0, 0, x])/(2*(1 - x)^5) + (6*Lmu2m2*y*H[0, 0, x])/(1 - x)^5 - 
       (43*y*H[0, 0, x])/(4*(1 - x)^4) - 
       (15*Lmu2m2*y*H[0, 0, x])/(1 - x)^4 + 
       (47*y*H[0, 0, x])/(8*(1 - x)^3) + 
       (27*Lmu2m2*y*H[0, 0, x])/(2*(1 - x)^3) - 
       (y*H[0, 0, x])/(16*(1 - x)^2) - 
       (21*Lmu2m2*y*H[0, 0, x])/(4*(1 - x)^2) - 
       (25*y*H[0, 0, x])/(32*(1 - x)) + 
       (3*Lmu2m2*y*H[0, 0, x])/(8*(1 - x)) - 
       (22*y*H[0, 0, x])/(3*(1 + x)^4) - (4*Lmu2m2*y*H[0, 0, x])/(1 + x)^4 + 
       (73*y*H[0, 0, x])/(6*(1 + x)^3) + (6*Lmu2m2*y*H[0, 0, x])/(1 + x)^3 - 
       (5*y*H[0, 0, x])/(1 + x)^2 - (2*Lmu2m2*y*H[0, 0, x])/(1 + x)^2 + 
       (37*y*H[0, 0, x])/(96*(1 + x)) + 
       (3*Lmu2m2*y*H[0, 0, x])/(8*(1 + x)) - 
       (11*y^2*H[0, 0, x])/(4*(1 - x)^5) - 
       (3*Lmu2m2*y^2*H[0, 0, x])/(1 - x)^5 + 
       (43*y^2*H[0, 0, x])/(8*(1 - x)^4) + 
       (15*Lmu2m2*y^2*H[0, 0, x])/(2*(1 - x)^4) - 
       (19*y^2*H[0, 0, x])/(16*(1 - x)^3) - 
       (19*Lmu2m2*y^2*H[0, 0, x])/(4*(1 - x)^3) - 
       (51*y^2*H[0, 0, x])/(32*(1 - x)^2) - 
       (3*Lmu2m2*y^2*H[0, 0, x])/(8*(1 - x)^2) - 
       (41*y^2*H[0, 0, x])/(64*(1 - x)) - 
       (Lmu2m2*y^2*H[0, 0, x])/(16*(1 - x)) - 
       (11*y^2*H[0, 0, x])/(3*(1 + x)^4) - 
       (2*Lmu2m2*y^2*H[0, 0, x])/(1 + x)^4 + 
       (131*y^2*H[0, 0, x])/(24*(1 + x)^3) + 
       (5*Lmu2m2*y^2*H[0, 0, x])/(2*(1 + x)^3) - 
       (17*y^2*H[0, 0, x])/(48*(1 + x)^2) + 
       (Lmu2m2*y^2*H[0, 0, x])/(4*(1 + x)^2) - 
       (41*y^2*H[0, 0, x])/(64*(1 + x)) - 
       (Lmu2m2*y^2*H[0, 0, x])/(16*(1 + x)) + 
       (3*H[-1, y]*H[0, 0, x])/(1 - x)^5 - 
       (15*H[-1, y]*H[0, 0, x])/(2*(1 - x)^4) + 
       (31*H[-1, y]*H[0, 0, x])/(4*(1 - x)^3) - 
       (33*H[-1, y]*H[0, 0, x])/(8*(1 - x)^2) + 
       (41*H[-1, y]*H[0, 0, x])/(16*(1 - x)) + 
       (2*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (7*H[-1, y]*H[0, 0, x])/(2*(1 + x)^3) + 
       (5*H[-1, y]*H[0, 0, x])/(4*(1 + x)^2) - 
       (7*H[-1, y]*H[0, 0, x])/(16*(1 + x)) - 
       (6*y*H[-1, y]*H[0, 0, x])/(1 - x)^5 + 
       (15*y*H[-1, y]*H[0, 0, x])/(1 - x)^4 - 
       (27*y*H[-1, y]*H[0, 0, x])/(2*(1 - x)^3) + 
       (21*y*H[-1, y]*H[0, 0, x])/(4*(1 - x)^2) - 
       (3*y*H[-1, y]*H[0, 0, x])/(8*(1 - x)) + 
       (4*y*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (6*y*H[-1, y]*H[0, 0, x])/(1 + x)^3 + 
       (2*y*H[-1, y]*H[0, 0, x])/(1 + x)^2 - 
       (3*y*H[-1, y]*H[0, 0, x])/(8*(1 + x)) + 
       (3*y^2*H[-1, y]*H[0, 0, x])/(1 - x)^5 - 
       (15*y^2*H[-1, y]*H[0, 0, x])/(2*(1 - x)^4) + 
       (19*y^2*H[-1, y]*H[0, 0, x])/(4*(1 - x)^3) + 
       (3*y^2*H[-1, y]*H[0, 0, x])/(8*(1 - x)^2) + 
       (y^2*H[-1, y]*H[0, 0, x])/(16*(1 - x)) + 
       (2*y^2*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (5*y^2*H[-1, y]*H[0, 0, x])/(2*(1 + x)^3) - 
       (y^2*H[-1, y]*H[0, 0, x])/(4*(1 + x)^2) + 
       (y^2*H[-1, y]*H[0, 0, x])/(16*(1 + x)) + H[-1, y]*H[y^(-1), -1, x] + 
       (4*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^4 - 
       (8*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^3 + 
       (4*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^2 + 
       (8*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^4 - 
       (16*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^3 + 
       (10*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^2 - 
       (2*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x) + 
       (4*y^2*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^4 - 
       (8*y^2*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^3 + 
       (4*y^2*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^2 - 
       (H[-1, y]*H[y^(-1), 0, x])/2 - 
       (2*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^4 + 
       (4*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^3 - 
       (2*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^2 - 
       (4*y*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^4 + 
       (8*y*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^3 - 
       (5*y*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^2 + 
       (y*H[-1, y]*H[y^(-1), 0, x])/(1 + x) - 
       (2*y^2*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^4 + 
       (4*y^2*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^3 - 
       (2*y^2*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^2 + H[-1, y]*H[y, -1, x] + 
       (4*H[-1, y]*H[y, -1, x])/(1 + x)^4 - 
       (8*H[-1, y]*H[y, -1, x])/(1 + x)^3 + 
       (4*H[-1, y]*H[y, -1, x])/(1 + x)^2 + 
       (8*y*H[-1, y]*H[y, -1, x])/(1 + x)^4 - 
       (16*y*H[-1, y]*H[y, -1, x])/(1 + x)^3 + 
       (10*y*H[-1, y]*H[y, -1, x])/(1 + x)^2 - 
       (2*y*H[-1, y]*H[y, -1, x])/(1 + x) + 
       (4*y^2*H[-1, y]*H[y, -1, x])/(1 + x)^4 - 
       (8*y^2*H[-1, y]*H[y, -1, x])/(1 + x)^3 + 
       (4*y^2*H[-1, y]*H[y, -1, x])/(1 + x)^2 - (H[-1, y]*H[y, 0, x])/2 - 
       (2*H[-1, y]*H[y, 0, x])/(1 + x)^4 + 
       (4*H[-1, y]*H[y, 0, x])/(1 + x)^3 - 
       (2*H[-1, y]*H[y, 0, x])/(1 + x)^2 - 
       (4*y*H[-1, y]*H[y, 0, x])/(1 + x)^4 + 
       (8*y*H[-1, y]*H[y, 0, x])/(1 + x)^3 - 
       (5*y*H[-1, y]*H[y, 0, x])/(1 + x)^2 + 
       (y*H[-1, y]*H[y, 0, x])/(1 + x) - 
       (2*y^2*H[-1, y]*H[y, 0, x])/(1 + x)^4 + 
       (4*y^2*H[-1, y]*H[y, 0, x])/(1 + x)^3 - 
       (2*y^2*H[-1, y]*H[y, 0, x])/(1 + x)^2 + 4*H[-1, -1, -1, x] + 
       (16*H[-1, -1, -1, x])/(1 + x)^4 - (32*H[-1, -1, -1, x])/(1 + x)^3 + 
       (16*H[-1, -1, -1, x])/(1 + x)^2 + (32*y*H[-1, -1, -1, x])/(1 + x)^4 - 
       (64*y*H[-1, -1, -1, x])/(1 + x)^3 + 
       (40*y*H[-1, -1, -1, x])/(1 + x)^2 - (8*y*H[-1, -1, -1, x])/(1 + x) + 
       (16*y^2*H[-1, -1, -1, x])/(1 + x)^4 - 
       (32*y^2*H[-1, -1, -1, x])/(1 + x)^3 + 
       (16*y^2*H[-1, -1, -1, x])/(1 + x)^2 - 6*H[-1, -1, -1, y] + 
       (8*H[-1, -1, -1, y])/(1 + x)^4 - (16*H[-1, -1, -1, y])/(1 + x)^3 + 
       (8*H[-1, -1, -1, y])/(1 + x)^2 + (16*y*H[-1, -1, -1, y])/(1 + x)^4 - 
       (32*y*H[-1, -1, -1, y])/(1 + x)^3 + 
       (4*y*H[-1, -1, -1, y])/(1 + x)^2 + (12*y*H[-1, -1, -1, y])/(1 + x) + 
       (8*y^2*H[-1, -1, -1, y])/(1 + x)^4 - 
       (16*y^2*H[-1, -1, -1, y])/(1 + x)^3 + 
       (8*y^2*H[-1, -1, -1, y])/(1 + x)^2 - 2*H[-1, -1, 0, x] - 
       (8*H[-1, -1, 0, x])/(1 + x)^4 + (16*H[-1, -1, 0, x])/(1 + x)^3 - 
       (8*H[-1, -1, 0, x])/(1 + x)^2 - (16*y*H[-1, -1, 0, x])/(1 + x)^4 + 
       (32*y*H[-1, -1, 0, x])/(1 + x)^3 - (20*y*H[-1, -1, 0, x])/(1 + x)^2 + 
       (4*y*H[-1, -1, 0, x])/(1 + x) - (8*y^2*H[-1, -1, 0, x])/(1 + x)^4 + 
       (16*y^2*H[-1, -1, 0, x])/(1 + x)^3 - 
       (8*y^2*H[-1, -1, 0, x])/(1 + x)^2 - H[-1, 0, -1, x] - 
       (6*H[-1, 0, -1, x])/(1 - x)^5 + (15*H[-1, 0, -1, x])/(1 - x)^4 - 
       (31*H[-1, 0, -1, x])/(2*(1 - x)^3) + 
       (33*H[-1, 0, -1, x])/(4*(1 - x)^2) - 
       (41*H[-1, 0, -1, x])/(8*(1 - x)) - (8*H[-1, 0, -1, x])/(1 + x)^4 + 
       (15*H[-1, 0, -1, x])/(1 + x)^3 - (13*H[-1, 0, -1, x])/(2*(1 + x)^2) + 
       (7*H[-1, 0, -1, x])/(8*(1 + x)) + (12*y*H[-1, 0, -1, x])/(1 - x)^5 - 
       (30*y*H[-1, 0, -1, x])/(1 - x)^4 + (27*y*H[-1, 0, -1, x])/(1 - x)^3 - 
       (21*y*H[-1, 0, -1, x])/(2*(1 - x)^2) + 
       (3*y*H[-1, 0, -1, x])/(4*(1 - x)) - 
       (16*y*H[-1, 0, -1, x])/(1 + x)^4 + (28*y*H[-1, 0, -1, x])/(1 + x)^3 - 
       (14*y*H[-1, 0, -1, x])/(1 + x)^2 + 
       (11*y*H[-1, 0, -1, x])/(4*(1 + x)) - 
       (6*y^2*H[-1, 0, -1, x])/(1 - x)^5 + 
       (15*y^2*H[-1, 0, -1, x])/(1 - x)^4 - 
       (19*y^2*H[-1, 0, -1, x])/(2*(1 - x)^3) - 
       (3*y^2*H[-1, 0, -1, x])/(4*(1 - x)^2) - 
       (y^2*H[-1, 0, -1, x])/(8*(1 - x)) - 
       (8*y^2*H[-1, 0, -1, x])/(1 + x)^4 + 
       (13*y^2*H[-1, 0, -1, x])/(1 + x)^3 - 
       (7*y^2*H[-1, 0, -1, x])/(2*(1 + x)^2) - 
       (y^2*H[-1, 0, -1, x])/(8*(1 + x)) + H[-1, 0, -1, y] - 
       (4*H[-1, 0, -1, y])/(1 + x)^4 + (8*H[-1, 0, -1, y])/(1 + x)^3 - 
       (4*H[-1, 0, -1, y])/(1 + x)^2 - (8*y*H[-1, 0, -1, y])/(1 + x)^4 + 
       (16*y*H[-1, 0, -1, y])/(1 + x)^3 - (6*y*H[-1, 0, -1, y])/(1 + x)^2 - 
       (2*y*H[-1, 0, -1, y])/(1 + x) - (4*y^2*H[-1, 0, -1, y])/(1 + x)^4 + 
       (8*y^2*H[-1, 0, -1, y])/(1 + x)^3 - 
       (4*y^2*H[-1, 0, -1, y])/(1 + x)^2 + H[-1, 0, 0, x]/2 + 
       (3*H[-1, 0, 0, x])/(1 - x)^5 - (15*H[-1, 0, 0, x])/(2*(1 - x)^4) + 
       (31*H[-1, 0, 0, x])/(4*(1 - x)^3) - 
       (33*H[-1, 0, 0, x])/(8*(1 - x)^2) + 
       (41*H[-1, 0, 0, x])/(16*(1 - x)) + (4*H[-1, 0, 0, x])/(1 + x)^4 - 
       (15*H[-1, 0, 0, x])/(2*(1 + x)^3) + 
       (13*H[-1, 0, 0, x])/(4*(1 + x)^2) - (7*H[-1, 0, 0, x])/(16*(1 + x)) - 
       (6*y*H[-1, 0, 0, x])/(1 - x)^5 + (15*y*H[-1, 0, 0, x])/(1 - x)^4 - 
       (27*y*H[-1, 0, 0, x])/(2*(1 - x)^3) + 
       (21*y*H[-1, 0, 0, x])/(4*(1 - x)^2) - 
       (3*y*H[-1, 0, 0, x])/(8*(1 - x)) + (8*y*H[-1, 0, 0, x])/(1 + x)^4 - 
       (14*y*H[-1, 0, 0, x])/(1 + x)^3 + (7*y*H[-1, 0, 0, x])/(1 + x)^2 - 
       (11*y*H[-1, 0, 0, x])/(8*(1 + x)) + 
       (3*y^2*H[-1, 0, 0, x])/(1 - x)^5 - 
       (15*y^2*H[-1, 0, 0, x])/(2*(1 - x)^4) + 
       (19*y^2*H[-1, 0, 0, x])/(4*(1 - x)^3) + 
       (3*y^2*H[-1, 0, 0, x])/(8*(1 - x)^2) + 
       (y^2*H[-1, 0, 0, x])/(16*(1 - x)) + 
       (4*y^2*H[-1, 0, 0, x])/(1 + x)^4 - 
       (13*y^2*H[-1, 0, 0, x])/(2*(1 + x)^3) + 
       (7*y^2*H[-1, 0, 0, x])/(4*(1 + x)^2) + 
       (y^2*H[-1, 0, 0, x])/(16*(1 + x)) - (6*H[0, -1, -1, x])/(1 - x)^5 + 
       (15*H[0, -1, -1, x])/(1 - x)^4 - (31*H[0, -1, -1, x])/(2*(1 - x)^3) + 
       (33*H[0, -1, -1, x])/(4*(1 - x)^2) - 
       (41*H[0, -1, -1, x])/(8*(1 - x)) - (4*H[0, -1, -1, x])/(1 + x)^4 + 
       (7*H[0, -1, -1, x])/(1 + x)^3 - (5*H[0, -1, -1, x])/(2*(1 + x)^2) + 
       (7*H[0, -1, -1, x])/(8*(1 + x)) + (12*y*H[0, -1, -1, x])/(1 - x)^5 - 
       (30*y*H[0, -1, -1, x])/(1 - x)^4 + (27*y*H[0, -1, -1, x])/(1 - x)^3 - 
       (21*y*H[0, -1, -1, x])/(2*(1 - x)^2) + 
       (3*y*H[0, -1, -1, x])/(4*(1 - x)) - (8*y*H[0, -1, -1, x])/(1 + x)^4 + 
       (12*y*H[0, -1, -1, x])/(1 + x)^3 - (4*y*H[0, -1, -1, x])/(1 + x)^2 + 
       (3*y*H[0, -1, -1, x])/(4*(1 + x)) - 
       (6*y^2*H[0, -1, -1, x])/(1 - x)^5 + 
       (15*y^2*H[0, -1, -1, x])/(1 - x)^4 - 
       (19*y^2*H[0, -1, -1, x])/(2*(1 - x)^3) - 
       (3*y^2*H[0, -1, -1, x])/(4*(1 - x)^2) - 
       (y^2*H[0, -1, -1, x])/(8*(1 - x)) - 
       (4*y^2*H[0, -1, -1, x])/(1 + x)^4 + 
       (5*y^2*H[0, -1, -1, x])/(1 + x)^3 + 
       (y^2*H[0, -1, -1, x])/(2*(1 + x)^2) - 
       (y^2*H[0, -1, -1, x])/(8*(1 + x)) + 2*H[0, -1, -1, y] - 
       (4*H[0, -1, -1, y])/(1 + x)^4 + (8*H[0, -1, -1, y])/(1 + x)^3 - 
       (4*H[0, -1, -1, y])/(1 + x)^2 - (8*y*H[0, -1, -1, y])/(1 + x)^4 + 
       (16*y*H[0, -1, -1, y])/(1 + x)^3 - (4*y*H[0, -1, -1, y])/(1 + x)^2 - 
       (4*y*H[0, -1, -1, y])/(1 + x) - (4*y^2*H[0, -1, -1, y])/(1 + x)^4 + 
       (8*y^2*H[0, -1, -1, y])/(1 + x)^3 - 
       (4*y^2*H[0, -1, -1, y])/(1 + x)^2 + (3*H[0, -1, 0, x])/(1 - x)^5 - 
       (15*H[0, -1, 0, x])/(2*(1 - x)^4) + 
       (31*H[0, -1, 0, x])/(4*(1 - x)^3) - 
       (33*H[0, -1, 0, x])/(8*(1 - x)^2) + 
       (41*H[0, -1, 0, x])/(16*(1 - x)) + (2*H[0, -1, 0, x])/(1 + x)^4 - 
       (7*H[0, -1, 0, x])/(2*(1 + x)^3) + (5*H[0, -1, 0, x])/(4*(1 + x)^2) - 
       (7*H[0, -1, 0, x])/(16*(1 + x)) - (6*y*H[0, -1, 0, x])/(1 - x)^5 + 
       (15*y*H[0, -1, 0, x])/(1 - x)^4 - 
       (27*y*H[0, -1, 0, x])/(2*(1 - x)^3) + 
       (21*y*H[0, -1, 0, x])/(4*(1 - x)^2) - 
       (3*y*H[0, -1, 0, x])/(8*(1 - x)) + (4*y*H[0, -1, 0, x])/(1 + x)^4 - 
       (6*y*H[0, -1, 0, x])/(1 + x)^3 + (2*y*H[0, -1, 0, x])/(1 + x)^2 - 
       (3*y*H[0, -1, 0, x])/(8*(1 + x)) + (3*y^2*H[0, -1, 0, x])/(1 - x)^5 - 
       (15*y^2*H[0, -1, 0, x])/(2*(1 - x)^4) + 
       (19*y^2*H[0, -1, 0, x])/(4*(1 - x)^3) + 
       (3*y^2*H[0, -1, 0, x])/(8*(1 - x)^2) + 
       (y^2*H[0, -1, 0, x])/(16*(1 - x)) + 
       (2*y^2*H[0, -1, 0, x])/(1 + x)^4 - 
       (5*y^2*H[0, -1, 0, x])/(2*(1 + x)^3) - 
       (y^2*H[0, -1, 0, x])/(4*(1 + x)^2) + 
       (y^2*H[0, -1, 0, x])/(16*(1 + x)) + (3*H[0, 0, -1, x])/(1 - x)^5 - 
       (15*H[0, 0, -1, x])/(2*(1 - x)^4) + 
       (31*H[0, 0, -1, x])/(4*(1 - x)^3) - 
       (33*H[0, 0, -1, x])/(8*(1 - x)^2) + 
       (41*H[0, 0, -1, x])/(16*(1 - x)) + (2*H[0, 0, -1, x])/(1 + x)^4 - 
       (7*H[0, 0, -1, x])/(2*(1 + x)^3) + (5*H[0, 0, -1, x])/(4*(1 + x)^2) - 
       (7*H[0, 0, -1, x])/(16*(1 + x)) - (6*y*H[0, 0, -1, x])/(1 - x)^5 + 
       (15*y*H[0, 0, -1, x])/(1 - x)^4 - 
       (27*y*H[0, 0, -1, x])/(2*(1 - x)^3) + 
       (21*y*H[0, 0, -1, x])/(4*(1 - x)^2) - 
       (3*y*H[0, 0, -1, x])/(8*(1 - x)) + (4*y*H[0, 0, -1, x])/(1 + x)^4 - 
       (6*y*H[0, 0, -1, x])/(1 + x)^3 + (2*y*H[0, 0, -1, x])/(1 + x)^2 - 
       (3*y*H[0, 0, -1, x])/(8*(1 + x)) + (3*y^2*H[0, 0, -1, x])/(1 - x)^5 - 
       (15*y^2*H[0, 0, -1, x])/(2*(1 - x)^4) + 
       (19*y^2*H[0, 0, -1, x])/(4*(1 - x)^3) + 
       (3*y^2*H[0, 0, -1, x])/(8*(1 - x)^2) + 
       (y^2*H[0, 0, -1, x])/(16*(1 - x)) + 
       (2*y^2*H[0, 0, -1, x])/(1 + x)^4 - 
       (5*y^2*H[0, 0, -1, x])/(2*(1 + x)^3) - 
       (y^2*H[0, 0, -1, x])/(4*(1 + x)^2) + 
       (y^2*H[0, 0, -1, x])/(16*(1 + x)) + (2*H[0, 0, -1, y])/(1 + x)^4 - 
       (4*H[0, 0, -1, y])/(1 + x)^3 + (2*H[0, 0, -1, y])/(1 + x)^2 + 
       (4*y*H[0, 0, -1, y])/(1 + x)^4 - (8*y*H[0, 0, -1, y])/(1 + x)^3 + 
       (4*y*H[0, 0, -1, y])/(1 + x)^2 + (2*y^2*H[0, 0, -1, y])/(1 + x)^4 - 
       (4*y^2*H[0, 0, -1, y])/(1 + x)^3 + (2*y^2*H[0, 0, -1, y])/(1 + x)^2 - 
       (3*H[0, 0, 0, x])/(2*(1 - x)^5) + (15*H[0, 0, 0, x])/(4*(1 - x)^4) - 
       (31*H[0, 0, 0, x])/(8*(1 - x)^3) + 
       (33*H[0, 0, 0, x])/(16*(1 - x)^2) - (41*H[0, 0, 0, x])/(32*(1 - x)) - 
       H[0, 0, 0, x]/(1 + x)^4 + (7*H[0, 0, 0, x])/(4*(1 + x)^3) - 
       (5*H[0, 0, 0, x])/(8*(1 + x)^2) + (7*H[0, 0, 0, x])/(32*(1 + x)) + 
       (3*y*H[0, 0, 0, x])/(1 - x)^5 - (15*y*H[0, 0, 0, x])/(2*(1 - x)^4) + 
       (27*y*H[0, 0, 0, x])/(4*(1 - x)^3) - 
       (21*y*H[0, 0, 0, x])/(8*(1 - x)^2) + 
       (3*y*H[0, 0, 0, x])/(16*(1 - x)) - (2*y*H[0, 0, 0, x])/(1 + x)^4 + 
       (3*y*H[0, 0, 0, x])/(1 + x)^3 - (y*H[0, 0, 0, x])/(1 + x)^2 + 
       (3*y*H[0, 0, 0, x])/(16*(1 + x)) - 
       (3*y^2*H[0, 0, 0, x])/(2*(1 - x)^5) + 
       (15*y^2*H[0, 0, 0, x])/(4*(1 - x)^4) - 
       (19*y^2*H[0, 0, 0, x])/(8*(1 - x)^3) - 
       (3*y^2*H[0, 0, 0, x])/(16*(1 - x)^2) - 
       (y^2*H[0, 0, 0, x])/(32*(1 - x)) - (y^2*H[0, 0, 0, x])/(1 + x)^4 + 
       (5*y^2*H[0, 0, 0, x])/(4*(1 + x)^3) + 
       (y^2*H[0, 0, 0, x])/(8*(1 + x)^2) - 
       (y^2*H[0, 0, 0, x])/(32*(1 + x)) + H[1, 0, -1, x] - 
       (6*H[1, 0, -1, x])/(1 - x)^5 + (15*H[1, 0, -1, x])/(1 - x)^4 - 
       (31*H[1, 0, -1, x])/(2*(1 - x)^3) + 
       (33*H[1, 0, -1, x])/(4*(1 - x)^2) - (41*H[1, 0, -1, x])/(8*(1 - x)) - 
       H[1, 0, -1, x]/(1 + x)^3 + (3*H[1, 0, -1, x])/(2*(1 + x)^2) + 
       (7*H[1, 0, -1, x])/(8*(1 + x)) + (12*y*H[1, 0, -1, x])/(1 - x)^5 - 
       (30*y*H[1, 0, -1, x])/(1 - x)^4 + (27*y*H[1, 0, -1, x])/(1 - x)^3 - 
       (21*y*H[1, 0, -1, x])/(2*(1 - x)^2) + 
       (3*y*H[1, 0, -1, x])/(4*(1 - x)) - (4*y*H[1, 0, -1, x])/(1 + x)^3 + 
       (6*y*H[1, 0, -1, x])/(1 + x)^2 - (5*y*H[1, 0, -1, x])/(4*(1 + x)) - 
       (6*y^2*H[1, 0, -1, x])/(1 - x)^5 + 
       (15*y^2*H[1, 0, -1, x])/(1 - x)^4 - 
       (19*y^2*H[1, 0, -1, x])/(2*(1 - x)^3) - 
       (3*y^2*H[1, 0, -1, x])/(4*(1 - x)^2) - 
       (y^2*H[1, 0, -1, x])/(8*(1 - x)) - (3*y^2*H[1, 0, -1, x])/(1 + x)^3 + 
       (9*y^2*H[1, 0, -1, x])/(2*(1 + x)^2) - 
       (y^2*H[1, 0, -1, x])/(8*(1 + x)) - H[1, 0, 0, x]/2 + 
       (3*H[1, 0, 0, x])/(1 - x)^5 - (15*H[1, 0, 0, x])/(2*(1 - x)^4) + 
       (31*H[1, 0, 0, x])/(4*(1 - x)^3) - (33*H[1, 0, 0, x])/(8*(1 - x)^2) + 
       (41*H[1, 0, 0, x])/(16*(1 - x)) + H[1, 0, 0, x]/(2*(1 + x)^3) - 
       (3*H[1, 0, 0, x])/(4*(1 + x)^2) - (7*H[1, 0, 0, x])/(16*(1 + x)) - 
       (6*y*H[1, 0, 0, x])/(1 - x)^5 + (15*y*H[1, 0, 0, x])/(1 - x)^4 - 
       (27*y*H[1, 0, 0, x])/(2*(1 - x)^3) + 
       (21*y*H[1, 0, 0, x])/(4*(1 - x)^2) - 
       (3*y*H[1, 0, 0, x])/(8*(1 - x)) + (2*y*H[1, 0, 0, x])/(1 + x)^3 - 
       (3*y*H[1, 0, 0, x])/(1 + x)^2 + (5*y*H[1, 0, 0, x])/(8*(1 + x)) + 
       (3*y^2*H[1, 0, 0, x])/(1 - x)^5 - 
       (15*y^2*H[1, 0, 0, x])/(2*(1 - x)^4) + 
       (19*y^2*H[1, 0, 0, x])/(4*(1 - x)^3) + 
       (3*y^2*H[1, 0, 0, x])/(8*(1 - x)^2) + 
       (y^2*H[1, 0, 0, x])/(16*(1 - x)) + 
       (3*y^2*H[1, 0, 0, x])/(2*(1 + x)^3) - 
       (9*y^2*H[1, 0, 0, x])/(4*(1 + x)^2) + 
       (y^2*H[1, 0, 0, x])/(16*(1 + x)) - H[y^(-1), -1, -1, x] - 
       (4*H[y^(-1), -1, -1, x])/(1 + x)^4 + 
       (8*H[y^(-1), -1, -1, x])/(1 + x)^3 - 
       (4*H[y^(-1), -1, -1, x])/(1 + x)^2 - 
       (8*y*H[y^(-1), -1, -1, x])/(1 + x)^4 + 
       (16*y*H[y^(-1), -1, -1, x])/(1 + x)^3 - 
       (10*y*H[y^(-1), -1, -1, x])/(1 + x)^2 + 
       (2*y*H[y^(-1), -1, -1, x])/(1 + x) - 
       (4*y^2*H[y^(-1), -1, -1, x])/(1 + x)^4 + 
       (8*y^2*H[y^(-1), -1, -1, x])/(1 + x)^3 - 
       (4*y^2*H[y^(-1), -1, -1, x])/(1 + x)^2 + H[y^(-1), -1, 0, x]/2 + 
       (2*H[y^(-1), -1, 0, x])/(1 + x)^4 - 
       (4*H[y^(-1), -1, 0, x])/(1 + x)^3 + 
       (2*H[y^(-1), -1, 0, x])/(1 + x)^2 + 
       (4*y*H[y^(-1), -1, 0, x])/(1 + x)^4 - 
       (8*y*H[y^(-1), -1, 0, x])/(1 + x)^3 + 
       (5*y*H[y^(-1), -1, 0, x])/(1 + x)^2 - 
       (y*H[y^(-1), -1, 0, x])/(1 + x) + 
       (2*y^2*H[y^(-1), -1, 0, x])/(1 + x)^4 - 
       (4*y^2*H[y^(-1), -1, 0, x])/(1 + x)^3 + 
       (2*y^2*H[y^(-1), -1, 0, x])/(1 + x)^2 + H[y^(-1), 0, -1, x] + 
       (4*H[y^(-1), 0, -1, x])/(1 + x)^4 - 
       (8*H[y^(-1), 0, -1, x])/(1 + x)^3 + 
       (4*H[y^(-1), 0, -1, x])/(1 + x)^2 + 
       (8*y*H[y^(-1), 0, -1, x])/(1 + x)^4 - 
       (16*y*H[y^(-1), 0, -1, x])/(1 + x)^3 + 
       (10*y*H[y^(-1), 0, -1, x])/(1 + x)^2 - 
       (2*y*H[y^(-1), 0, -1, x])/(1 + x) + 
       (4*y^2*H[y^(-1), 0, -1, x])/(1 + x)^4 - 
       (8*y^2*H[y^(-1), 0, -1, x])/(1 + x)^3 + 
       (4*y^2*H[y^(-1), 0, -1, x])/(1 + x)^2 - H[y^(-1), 0, 0, x]/2 - 
       (2*H[y^(-1), 0, 0, x])/(1 + x)^4 + (4*H[y^(-1), 0, 0, x])/(1 + x)^3 - 
       (2*H[y^(-1), 0, 0, x])/(1 + x)^2 - 
       (4*y*H[y^(-1), 0, 0, x])/(1 + x)^4 + 
       (8*y*H[y^(-1), 0, 0, x])/(1 + x)^3 - 
       (5*y*H[y^(-1), 0, 0, x])/(1 + x)^2 + (y*H[y^(-1), 0, 0, x])/(1 + x) - 
       (2*y^2*H[y^(-1), 0, 0, x])/(1 + x)^4 + 
       (4*y^2*H[y^(-1), 0, 0, x])/(1 + x)^3 - 
       (2*y^2*H[y^(-1), 0, 0, x])/(1 + x)^2 - H[y, -1, -1, x] - 
       (4*H[y, -1, -1, x])/(1 + x)^4 + (8*H[y, -1, -1, x])/(1 + x)^3 - 
       (4*H[y, -1, -1, x])/(1 + x)^2 - (8*y*H[y, -1, -1, x])/(1 + x)^4 + 
       (16*y*H[y, -1, -1, x])/(1 + x)^3 - (10*y*H[y, -1, -1, x])/(1 + x)^2 + 
       (2*y*H[y, -1, -1, x])/(1 + x) - (4*y^2*H[y, -1, -1, x])/(1 + x)^4 + 
       (8*y^2*H[y, -1, -1, x])/(1 + x)^3 - 
       (4*y^2*H[y, -1, -1, x])/(1 + x)^2 + H[y, -1, 0, x]/2 + 
       (2*H[y, -1, 0, x])/(1 + x)^4 - (4*H[y, -1, 0, x])/(1 + x)^3 + 
       (2*H[y, -1, 0, x])/(1 + x)^2 + (4*y*H[y, -1, 0, x])/(1 + x)^4 - 
       (8*y*H[y, -1, 0, x])/(1 + x)^3 + (5*y*H[y, -1, 0, x])/(1 + x)^2 - 
       (y*H[y, -1, 0, x])/(1 + x) + (2*y^2*H[y, -1, 0, x])/(1 + x)^4 - 
       (4*y^2*H[y, -1, 0, x])/(1 + x)^3 + (2*y^2*H[y, -1, 0, x])/(1 + x)^2)/ep\
];



qqttBpoles = GPLConvert[(-1/2 - (1 + x)^(-4) + 2/(1 + x)^3 - (1 + x)^(-2) - 
       (2*y)/(1 + x)^4 + (4*y)/(1 + x)^3 - (3*y)/(1 + x)^2 + y/(1 + x) - 
       y^2/(1 + x)^4 + (2*y^2)/(1 + x)^3 - y^2/(1 + x)^2)/ep^4 + 
    (-27/8 - Lmu2m2 - 31/(4*(1 + x)^4) - (2*Lmu2m2)/(1 + x)^4 + 
       31/(2*(1 + x)^3) + (4*Lmu2m2)/(1 + x)^3 - 31/(4*(1 + x)^2) - 
       (2*Lmu2m2)/(1 + x)^2 - (31*y)/(2*(1 + x)^4) - 
       (4*Lmu2m2*y)/(1 + x)^4 + (31*y)/(1 + x)^3 + (8*Lmu2m2*y)/(1 + x)^3 - 
       (93*y)/(4*(1 + x)^2) - (6*Lmu2m2*y)/(1 + x)^2 + (31*y)/(4*(1 + x)) + 
       (2*Lmu2m2*y)/(1 + x) - (31*y^2)/(4*(1 + x)^4) - 
       (2*Lmu2m2*y^2)/(1 + x)^4 + (31*y^2)/(2*(1 + x)^3) + 
       (4*Lmu2m2*y^2)/(1 + x)^3 - (31*y^2)/(4*(1 + x)^2) - 
       (2*Lmu2m2*y^2)/(1 + x)^2 + H[-1, x] + (2*H[-1, x])/(1 + x)^4 - 
       (4*H[-1, x])/(1 + x)^3 + (2*H[-1, x])/(1 + x)^2 + 
       (4*y*H[-1, x])/(1 + x)^4 - (8*y*H[-1, x])/(1 + x)^3 + 
       (6*y*H[-1, x])/(1 + x)^2 - (2*y*H[-1, x])/(1 + x) + 
       (2*y^2*H[-1, x])/(1 + x)^4 - (4*y^2*H[-1, x])/(1 + x)^3 + 
       (2*y^2*H[-1, x])/(1 + x)^2 + 3*H[-1, y] + (6*H[-1, y])/(1 + x)^4 - 
       (12*H[-1, y])/(1 + x)^3 + (6*H[-1, y])/(1 + x)^2 + 
       (12*y*H[-1, y])/(1 + x)^4 - (24*y*H[-1, y])/(1 + x)^3 + 
       (18*y*H[-1, y])/(1 + x)^2 - (6*y*H[-1, y])/(1 + x) + 
       (6*y^2*H[-1, y])/(1 + x)^4 - (12*y^2*H[-1, y])/(1 + x)^3 + 
       (6*y^2*H[-1, y])/(1 + x)^2 - 2*H[-1, z] - (4*H[-1, z])/(1 + x)^4 + 
       (8*H[-1, z])/(1 + x)^3 - (4*H[-1, z])/(1 + x)^2 - 
       (8*y*H[-1, z])/(1 + x)^4 + (16*y*H[-1, z])/(1 + x)^3 - 
       (12*y*H[-1, z])/(1 + x)^2 + (4*y*H[-1, z])/(1 + x) - 
       (4*y^2*H[-1, z])/(1 + x)^4 + (8*y^2*H[-1, z])/(1 + x)^3 - 
       (4*y^2*H[-1, z])/(1 + x)^2 - (9*H[0, x])/(16*(1 - x)) - 
       H[0, x]/(1 + x)^5 + (3*H[0, x])/(2*(1 + x)^4) - 
       H[0, x]/(4*(1 + x)^3) - H[0, x]/(8*(1 + x)^2) - 
       (9*H[0, x])/(16*(1 + x)) + (y*H[0, x])/(8*(1 - x)) - 
       (2*y*H[0, x])/(1 + x)^5 + (3*y*H[0, x])/(1 + x)^4 - 
       (3*y*H[0, x])/(2*(1 + x)^3) + (y*H[0, x])/(4*(1 + x)^2) + 
       (y*H[0, x])/(8*(1 + x)) - (y^2*H[0, x])/(16*(1 - x)) - 
       (y^2*H[0, x])/(1 + x)^5 + (3*y^2*H[0, x])/(2*(1 + x)^4) - 
       (y^2*H[0, x])/(4*(1 + x)^3) - (y^2*H[0, x])/(8*(1 + x)^2) - 
       (y^2*H[0, x])/(16*(1 + x)))/ep^3 + 
    (-17/9 - (37*Lmu2m2)/12 - Lmu2m2^2 + 1/(4*(1 - x)^2) - 1/(4*(1 - x)) - 
       451/(36*(1 + x)^4) - (49*Lmu2m2)/(6*(1 + x)^4) - 
       (2*Lmu2m2^2)/(1 + x)^4 + 451/(18*(1 + x)^3) + 
       (49*Lmu2m2)/(3*(1 + x)^3) + (4*Lmu2m2^2)/(1 + x)^3 - 
       221/(18*(1 + x)^2) - (49*Lmu2m2)/(6*(1 + x)^2) - 
       (2*Lmu2m2^2)/(1 + x)^2 - 1/(4*(1 + x)) - y/(2*(1 - x)^2) + 
       y/(2*(1 - x)) - (451*y)/(18*(1 + x)^4) - 
       (49*Lmu2m2*y)/(3*(1 + x)^4) - (4*Lmu2m2^2*y)/(1 + x)^4 + 
       (451*y)/(9*(1 + x)^3) + (98*Lmu2m2*y)/(3*(1 + x)^3) + 
       (8*Lmu2m2^2*y)/(1 + x)^3 - (445*y)/(12*(1 + x)^2) - 
       (49*Lmu2m2*y)/(2*(1 + x)^2) - (6*Lmu2m2^2*y)/(1 + x)^2 + 
       (433*y)/(36*(1 + x)) + (49*Lmu2m2*y)/(6*(1 + x)) + 
       (2*Lmu2m2^2*y)/(1 + x) + y^2/(4*(1 - x)^2) - y^2/(4*(1 - x)) - 
       (451*y^2)/(36*(1 + x)^4) - (49*Lmu2m2*y^2)/(6*(1 + x)^4) - 
       (2*Lmu2m2^2*y^2)/(1 + x)^4 + (451*y^2)/(18*(1 + x)^3) + 
       (49*Lmu2m2*y^2)/(3*(1 + x)^3) + (4*Lmu2m2^2*y^2)/(1 + x)^3 - 
       (221*y^2)/(18*(1 + x)^2) - (49*Lmu2m2*y^2)/(6*(1 + x)^2) - 
       (2*Lmu2m2^2*y^2)/(1 + x)^2 - y^2/(4*(1 + x)) - (3*z2)/4 + 
       (3*z2)/(2*(1 - x)^5) - (15*z2)/(4*(1 - x)^4) + 
       (47*z2)/(8*(1 - x)^3) - (81*z2)/(16*(1 - x)^2) + 
       (145*z2)/(32*(1 - x)) + (4*z2)/(1 + x)^5 - (13*z2)/(2*(1 + x)^4) + 
       z2/(4*(1 + x)^3) + (5*z2)/(8*(1 + x)^2) + (33*z2)/(32*(1 + x)) - 
       (3*y*z2)/(1 - x)^5 + (15*y*z2)/(2*(1 - x)^4) - 
       (35*y*z2)/(4*(1 - x)^3) + (45*y*z2)/(8*(1 - x)^2) - 
       (11*y*z2)/(16*(1 - x)) + (8*y*z2)/(1 + x)^5 - (13*y*z2)/(1 + x)^4 + 
       (7*y*z2)/(1 + x)^3 - (7*y*z2)/(2*(1 + x)^2) + 
       (13*y*z2)/(16*(1 + x)) + (3*y^2*z2)/(2*(1 - x)^5) - 
       (15*y^2*z2)/(4*(1 - x)^4) + (19*y^2*z2)/(8*(1 - x)^3) + 
       (3*y^2*z2)/(16*(1 - x)^2) + (9*y^2*z2)/(32*(1 - x)) + 
       (4*y^2*z2)/(1 + x)^5 - (13*y^2*z2)/(2*(1 + x)^4) + 
       (11*y^2*z2)/(4*(1 + x)^3) - (9*y^2*z2)/(8*(1 + x)^2) + 
       (9*y^2*z2)/(32*(1 + x)) + (7*H[-1, x])/6 + 2*Lmu2m2*H[-1, x] - 
       (3*H[-1, x])/(1 - x)^4 + (6*H[-1, x])/(1 - x)^3 - 
       (9*H[-1, x])/(1 - x)^2 + (6*H[-1, x])/(1 - x) + 
       (28*H[-1, x])/(3*(1 + x)^4) + (4*Lmu2m2*H[-1, x])/(1 + x)^4 - 
       (56*H[-1, x])/(3*(1 + x)^3) - (8*Lmu2m2*H[-1, x])/(1 + x)^3 + 
       (31*H[-1, x])/(3*(1 + x)^2) + (4*Lmu2m2*H[-1, x])/(1 + x)^2 - 
       H[-1, x]/(1 + x) + (6*y*H[-1, x])/(1 - x)^4 - 
       (12*y*H[-1, x])/(1 - x)^3 + (12*y*H[-1, x])/(1 - x)^2 - 
       (6*y*H[-1, x])/(1 - x) + (56*y*H[-1, x])/(3*(1 + x)^4) + 
       (8*Lmu2m2*y*H[-1, x])/(1 + x)^4 - (112*y*H[-1, x])/(3*(1 + x)^3) - 
       (16*Lmu2m2*y*H[-1, x])/(1 + x)^3 + (30*y*H[-1, x])/(1 + x)^2 + 
       (12*Lmu2m2*y*H[-1, x])/(1 + x)^2 - (34*y*H[-1, x])/(3*(1 + x)) - 
       (4*Lmu2m2*y*H[-1, x])/(1 + x) - (3*y^2*H[-1, x])/(1 - x)^4 + 
       (6*y^2*H[-1, x])/(1 - x)^3 - (2*y^2*H[-1, x])/(1 - x)^2 - 
       (y^2*H[-1, x])/(1 - x) + (28*y^2*H[-1, x])/(3*(1 + x)^4) + 
       (4*Lmu2m2*y^2*H[-1, x])/(1 + x)^4 - 
       (56*y^2*H[-1, x])/(3*(1 + x)^3) - 
       (8*Lmu2m2*y^2*H[-1, x])/(1 + x)^3 + 
       (31*y^2*H[-1, x])/(3*(1 + x)^2) + 
       (4*Lmu2m2*y^2*H[-1, x])/(1 + x)^2 - (y^2*H[-1, x])/(1 + x) + 
       (29*H[-1, y])/3 + 6*Lmu2m2*H[-1, y] + (67*H[-1, y])/(3*(1 + x)^4) + 
       (12*Lmu2m2*H[-1, y])/(1 + x)^4 - (134*H[-1, y])/(3*(1 + x)^3) - 
       (24*Lmu2m2*H[-1, y])/(1 + x)^3 + (76*H[-1, y])/(3*(1 + x)^2) + 
       (12*Lmu2m2*H[-1, y])/(1 + x)^2 - (3*H[-1, y])/(1 + x) - 
       (3*H[-1, y])/(2*y) + (3*H[-1, y])/(2*(1 + x)^2*y) - 
       (3*H[-1, y])/(2*(1 + x)*y) + (134*y*H[-1, y])/(3*(1 + x)^4) + 
       (24*Lmu2m2*y*H[-1, y])/(1 + x)^4 - (268*y*H[-1, y])/(3*(1 + x)^3) - 
       (48*Lmu2m2*y*H[-1, y])/(1 + x)^3 + (137*y*H[-1, y])/(2*(1 + x)^2) + 
       (36*Lmu2m2*y*H[-1, y])/(1 + x)^2 - (143*y*H[-1, y])/(6*(1 + x)) - 
       (12*Lmu2m2*y*H[-1, y])/(1 + x) + (67*y^2*H[-1, y])/(3*(1 + x)^4) + 
       (12*Lmu2m2*y^2*H[-1, y])/(1 + x)^4 - 
       (134*y^2*H[-1, y])/(3*(1 + x)^3) - 
       (24*Lmu2m2*y^2*H[-1, y])/(1 + x)^3 + 
       (67*y^2*H[-1, y])/(3*(1 + x)^2) + 
       (12*Lmu2m2*y^2*H[-1, y])/(1 + x)^2 - 5*H[-1, x]*H[-1, y] - 
       (16*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (32*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (16*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (32*y*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (64*y*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (42*y*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (10*y*H[-1, x]*H[-1, y])/(1 + x) - 
       (16*y^2*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (32*y^2*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (16*y^2*H[-1, x]*H[-1, y])/(1 + x)^2 - (20*H[-1, z])/3 - 
       4*Lmu2m2*H[-1, z] - (52*H[-1, z])/(3*(1 + x)^4) - 
       (8*Lmu2m2*H[-1, z])/(1 + x)^4 + (104*H[-1, z])/(3*(1 + x)^3) + 
       (16*Lmu2m2*H[-1, z])/(1 + x)^3 - (52*H[-1, z])/(3*(1 + x)^2) - 
       (8*Lmu2m2*H[-1, z])/(1 + x)^2 - (104*y*H[-1, z])/(3*(1 + x)^4) - 
       (16*Lmu2m2*y*H[-1, z])/(1 + x)^4 + (208*y*H[-1, z])/(3*(1 + x)^3) + 
       (32*Lmu2m2*y*H[-1, z])/(1 + x)^3 - (51*y*H[-1, z])/(1 + x)^2 - 
       (24*Lmu2m2*y*H[-1, z])/(1 + x)^2 + (49*y*H[-1, z])/(3*(1 + x)) + 
       (8*Lmu2m2*y*H[-1, z])/(1 + x) - (52*y^2*H[-1, z])/(3*(1 + x)^4) - 
       (8*Lmu2m2*y^2*H[-1, z])/(1 + x)^4 + 
       (104*y^2*H[-1, z])/(3*(1 + x)^3) + 
       (16*Lmu2m2*y^2*H[-1, z])/(1 + x)^3 - 
       (52*y^2*H[-1, z])/(3*(1 + x)^2) - 
       (8*Lmu2m2*y^2*H[-1, z])/(1 + x)^2 + H[-1, z]/z - 
       H[-1, z]/((1 + x)^2*z) + H[-1, z]/((1 + x)*z) + 
       6*H[-1, x]*H[-1, z] + (8*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (16*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (16*H[-1, x]*H[-1, z])/(1 + x)^2 - (8*H[-1, x]*H[-1, z])/(1 + x) + 
       (16*y*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (32*y*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (28*y*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (12*y*H[-1, x]*H[-1, z])/(1 + x) + 
       (8*y^2*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (16*y^2*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (8*y^2*H[-1, x]*H[-1, z])/(1 + x)^2 + 2*H[-1, y]*H[-1, z] + 
       (4*H[-1, y]*H[-1, z])/(1 + x)^4 - (8*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (4*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (8*y*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (16*y*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (12*y*H[-1, y]*H[-1, z])/(1 + x)^2 - 
       (4*y*H[-1, y]*H[-1, z])/(1 + x) + 
       (4*y^2*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (8*y^2*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (4*y^2*H[-1, y]*H[-1, z])/(1 + x)^2 + (11*H[0, x])/6 + 
       (3*H[0, x])/(2*(1 - x)^4) - (3*H[0, x])/(1 - x)^3 + 
       (9*H[0, x])/(2*(1 - x)^2) - (5*H[0, x])/(1 - x) - 
       (9*Lmu2m2*H[0, x])/(8*(1 - x)) - (19*H[0, x])/(3*(1 + x)^5) - 
       (2*Lmu2m2*H[0, x])/(1 + x)^5 + (67*H[0, x])/(6*(1 + x)^4) + 
       (3*Lmu2m2*H[0, x])/(1 + x)^4 - (14*H[0, x])/(3*(1 + x)^3) - 
       (Lmu2m2*H[0, x])/(2*(1 + x)^3) - (Lmu2m2*H[0, x])/(4*(1 + x)^2) - 
       (3*H[0, x])/(1 + x) - (9*Lmu2m2*H[0, x])/(8*(1 + x)) - 
       (3*y*H[0, x])/(1 - x)^4 + (6*y*H[0, x])/(1 - x)^3 - 
       (6*y*H[0, x])/(1 - x)^2 + (11*y*H[0, x])/(3*(1 - x)) + 
       (Lmu2m2*y*H[0, x])/(4*(1 - x)) - (38*y*H[0, x])/(3*(1 + x)^5) - 
       (4*Lmu2m2*y*H[0, x])/(1 + x)^5 + (67*y*H[0, x])/(3*(1 + x)^4) + 
       (6*Lmu2m2*y*H[0, x])/(1 + x)^4 - (47*y*H[0, x])/(3*(1 + x)^3) - 
       (3*Lmu2m2*y*H[0, x])/(1 + x)^3 + (29*y*H[0, x])/(6*(1 + x)^2) + 
       (Lmu2m2*y*H[0, x])/(2*(1 + x)^2) + (y*H[0, x])/(2*(1 + x)) + 
       (Lmu2m2*y*H[0, x])/(4*(1 + x)) + (3*y^2*H[0, x])/(2*(1 - x)^4) - 
       (3*y^2*H[0, x])/(1 - x)^3 + (y^2*H[0, x])/(1 - x)^2 + 
       (y^2*H[0, x])/(6*(1 - x)) - (Lmu2m2*y^2*H[0, x])/(8*(1 - x)) - 
       (19*y^2*H[0, x])/(3*(1 + x)^5) - (2*Lmu2m2*y^2*H[0, x])/(1 + x)^5 + 
       (67*y^2*H[0, x])/(6*(1 + x)^4) + (3*Lmu2m2*y^2*H[0, x])/(1 + x)^4 - 
       (14*y^2*H[0, x])/(3*(1 + x)^3) - 
       (Lmu2m2*y^2*H[0, x])/(2*(1 + x)^3) - 
       (Lmu2m2*y^2*H[0, x])/(4*(1 + x)^2) + (y^2*H[0, x])/(6*(1 + x)) - 
       (Lmu2m2*y^2*H[0, x])/(8*(1 + x)) + (3*H[-1, y]*H[0, x])/2 + 
       (9*H[-1, y]*H[0, x])/(8*(1 - x)) + (2*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (3*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (23*H[-1, y]*H[0, x])/(2*(1 + x)^3) + 
       (25*H[-1, y]*H[0, x])/(4*(1 + x)^2) + 
       (9*H[-1, y]*H[0, x])/(8*(1 + x)) - 
       (y*H[-1, y]*H[0, x])/(4*(1 - x)) + 
       (4*y*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (6*y*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (21*y*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (29*y*H[-1, y]*H[0, x])/(2*(1 + x)^2) - 
       (13*y*H[-1, y]*H[0, x])/(4*(1 + x)) + 
       (y^2*H[-1, y]*H[0, x])/(8*(1 - x)) + 
       (2*y^2*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (3*y^2*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (23*y^2*H[-1, y]*H[0, x])/(2*(1 + x)^3) + 
       (25*y^2*H[-1, y]*H[0, x])/(4*(1 + x)^2) + 
       (y^2*H[-1, y]*H[0, x])/(8*(1 + x)) - 3*H[-1, z]*H[0, x] - 
       (4*H[-1, z]*H[0, x])/(1 + x)^4 + (8*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (8*H[-1, z]*H[0, x])/(1 + x)^2 + (4*H[-1, z]*H[0, x])/(1 + x) - 
       (8*y*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (16*y*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (14*y*H[-1, z]*H[0, x])/(1 + x)^2 + (6*y*H[-1, z]*H[0, x])/(1 + x) - 
       (4*y^2*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (8*y^2*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (4*y^2*H[-1, z]*H[0, x])/(1 + x)^2 - 5*H[-1, -1, x] - 
       (8*H[-1, -1, x])/(1 + x)^2 + (8*H[-1, -1, x])/(1 + x) - 
       (10*y*H[-1, -1, x])/(1 + x)^2 + (10*y*H[-1, -1, x])/(1 + x) - 
       9*H[-1, -1, y] - (12*H[-1, -1, y])/(1 + x)^4 + 
       (24*H[-1, -1, y])/(1 + x)^3 - (12*H[-1, -1, y])/(1 + x)^2 - 
       (24*y*H[-1, -1, y])/(1 + x)^4 + (48*y*H[-1, -1, y])/(1 + x)^3 - 
       (42*y*H[-1, -1, y])/(1 + x)^2 + (18*y*H[-1, -1, y])/(1 + x) - 
       (12*y^2*H[-1, -1, y])/(1 + x)^4 + (24*y^2*H[-1, -1, y])/(1 + x)^3 - 
       (12*y^2*H[-1, -1, y])/(1 + x)^2 + (4*H[-1, -1, z])/(1 + x)^4 - 
       (8*H[-1, -1, z])/(1 + x)^3 - (4*H[-1, -1, z])/(1 + x)^2 + 
       (8*H[-1, -1, z])/(1 + x) + (8*y*H[-1, -1, z])/(1 + x)^4 - 
       (16*y*H[-1, -1, z])/(1 + x)^3 + (8*y*H[-1, -1, z])/(1 + x)^2 + 
       (4*y^2*H[-1, -1, z])/(1 + x)^4 - (8*y^2*H[-1, -1, z])/(1 + x)^3 + 
       (4*y^2*H[-1, -1, z])/(1 + x)^2 + (5*H[-1, 0, x])/2 + 
       (4*H[-1, 0, x])/(1 + x)^2 - (4*H[-1, 0, x])/(1 + x) + 
       (5*y*H[-1, 0, x])/(1 + x)^2 - (5*y*H[-1, 0, x])/(1 + x) + 
       H[0, -1, x] - (3*H[0, -1, x])/(1 - x)^5 + 
       (15*H[0, -1, x])/(2*(1 - x)^4) - (47*H[0, -1, x])/(4*(1 - x)^3) + 
       (81*H[0, -1, x])/(8*(1 - x)^2) - (73*H[0, -1, x])/(16*(1 - x)) + 
       (7*H[0, -1, x])/(2*(1 + x)^3) - (5*H[0, -1, x])/(4*(1 + x)^2) + 
       (39*H[0, -1, x])/(16*(1 + x)) + (6*y*H[0, -1, x])/(1 - x)^5 - 
       (15*y*H[0, -1, x])/(1 - x)^4 + (35*y*H[0, -1, x])/(2*(1 - x)^3) - 
       (45*y*H[0, -1, x])/(4*(1 - x)^2) + (3*y*H[0, -1, x])/(8*(1 - x)) + 
       (2*y*H[0, -1, x])/(1 + x)^3 + (2*y*H[0, -1, x])/(1 + x)^2 - 
       (13*y*H[0, -1, x])/(8*(1 + x)) - (3*y^2*H[0, -1, x])/(1 - x)^5 + 
       (15*y^2*H[0, -1, x])/(2*(1 - x)^4) - 
       (19*y^2*H[0, -1, x])/(4*(1 - x)^3) - 
       (3*y^2*H[0, -1, x])/(8*(1 - x)^2) - (y^2*H[0, -1, x])/(16*(1 - x)) - 
       (3*y^2*H[0, -1, x])/(2*(1 + x)^3) + 
       (9*y^2*H[0, -1, x])/(4*(1 + x)^2) - (y^2*H[0, -1, x])/(16*(1 + x)) + 
       (3*H[0, -1, y])/2 + (3*y*H[0, -1, y])/(1 + x)^2 - 
       (3*y*H[0, -1, y])/(1 + x) + H[0, -1, z] + 
       (4*H[0, -1, z])/(1 + x)^2 - (4*H[0, -1, z])/(1 + x) + 
       (2*y*H[0, -1, z])/(1 + x)^2 - (2*y*H[0, -1, z])/(1 + x) + 
       (3*H[0, 0, x])/(2*(1 - x)^5) - (15*H[0, 0, x])/(4*(1 - x)^4) + 
       (47*H[0, 0, x])/(8*(1 - x)^3) - (81*H[0, 0, x])/(16*(1 - x)^2) + 
       (55*H[0, 0, x])/(32*(1 - x)) - H[0, 0, x]/(1 + x)^5 + 
       (5*H[0, 0, x])/(2*(1 + x)^4) - (4*H[0, 0, x])/(1 + x)^3 + 
       (3*H[0, 0, x])/(2*(1 + x)^2) - (57*H[0, 0, x])/(32*(1 + x)) - 
       (3*y*H[0, 0, x])/(1 - x)^5 + (15*y*H[0, 0, x])/(2*(1 - x)^4) - 
       (35*y*H[0, 0, x])/(4*(1 - x)^3) + (45*y*H[0, 0, x])/(8*(1 - x)^2) - 
       (y*H[0, 0, x])/(16*(1 - x)) - (2*y*H[0, 0, x])/(1 + x)^5 + 
       (5*y*H[0, 0, x])/(1 + x)^4 - (13*y*H[0, 0, x])/(2*(1 + x)^3) + 
       (9*y*H[0, 0, x])/(4*(1 + x)^2) - (y*H[0, 0, x])/(16*(1 + x)) + 
       (3*y^2*H[0, 0, x])/(2*(1 - x)^5) - 
       (15*y^2*H[0, 0, x])/(4*(1 - x)^4) + 
       (19*y^2*H[0, 0, x])/(8*(1 - x)^3) + 
       (3*y^2*H[0, 0, x])/(16*(1 - x)^2) - (y^2*H[0, 0, x])/(32*(1 - x)) - 
       (y^2*H[0, 0, x])/(1 + x)^5 + (5*y^2*H[0, 0, x])/(2*(1 + x)^4) - 
       (3*y^2*H[0, 0, x])/(2*(1 + x)^3) - (y^2*H[0, 0, x])/(4*(1 + x)^2) - 
       (y^2*H[0, 0, x])/(32*(1 + x)) + H[1, 0, x] - 
       (9*H[1, 0, x])/(8*(1 - x)) - (2*H[1, 0, x])/(1 + x)^5 + 
       (5*H[1, 0, x])/(1 + x)^4 - (9*H[1, 0, x])/(2*(1 + x)^3) + 
       (7*H[1, 0, x])/(4*(1 + x)^2) - (9*H[1, 0, x])/(8*(1 + x)) + 
       (y*H[1, 0, x])/(4*(1 - x)) - (4*y*H[1, 0, x])/(1 + x)^5 + 
       (10*y*H[1, 0, x])/(1 + x)^4 - (11*y*H[1, 0, x])/(1 + x)^3 + 
       (13*y*H[1, 0, x])/(2*(1 + x)^2) - (7*y*H[1, 0, x])/(4*(1 + x)) - 
       (y^2*H[1, 0, x])/(8*(1 - x)) - (2*y^2*H[1, 0, x])/(1 + x)^5 + 
       (5*y^2*H[1, 0, x])/(1 + x)^4 - (9*y^2*H[1, 0, x])/(2*(1 + x)^3) + 
       (7*y^2*H[1, 0, x])/(4*(1 + x)^2) - (y^2*H[1, 0, x])/(8*(1 + x)))/ep^2 \
+ (413/108 + (31*Lmu2m2)/18 - (5*Lmu2m2^2)/4 - (2*Lmu2m2^3)/3 + 
       9/(8*(1 - x)^2) + Lmu2m2/(2*(1 - x)^2) - 9/(8*(1 - x)) - 
       Lmu2m2/(2*(1 - x)) - 905/(108*(1 + x)^4) - 
       (121*Lmu2m2)/(18*(1 + x)^4) - (9*Lmu2m2^2)/(2*(1 + x)^4) - 
       (4*Lmu2m2^3)/(3*(1 + x)^4) + 905/(54*(1 + x)^3) + 
       (121*Lmu2m2)/(9*(1 + x)^3) + (9*Lmu2m2^2)/(1 + x)^3 + 
       (8*Lmu2m2^3)/(3*(1 + x)^3) - 1567/(216*(1 + x)^2) - 
       (56*Lmu2m2)/(9*(1 + x)^2) - (9*Lmu2m2^2)/(2*(1 + x)^2) - 
       (4*Lmu2m2^3)/(3*(1 + x)^2) - 9/(8*(1 + x)) - Lmu2m2/(2*(1 + x)) - 
       (9*y)/(4*(1 - x)^2) - (Lmu2m2*y)/(1 - x)^2 + (9*y)/(4*(1 - x)) + 
       (Lmu2m2*y)/(1 - x) - (905*y)/(54*(1 + x)^4) - 
       (121*Lmu2m2*y)/(9*(1 + x)^4) - (9*Lmu2m2^2*y)/(1 + x)^4 - 
       (8*Lmu2m2^3*y)/(3*(1 + x)^4) + (905*y)/(27*(1 + x)^3) + 
       (242*Lmu2m2*y)/(9*(1 + x)^3) + (18*Lmu2m2^2*y)/(1 + x)^3 + 
       (16*Lmu2m2^3*y)/(3*(1 + x)^3) - (206*y)/(9*(1 + x)^2) - 
       (115*Lmu2m2*y)/(6*(1 + x)^2) - (27*Lmu2m2^2*y)/(2*(1 + x)^2) - 
       (4*Lmu2m2^3*y)/(1 + x)^2 + (331*y)/(54*(1 + x)) + 
       (103*Lmu2m2*y)/(18*(1 + x)) + (9*Lmu2m2^2*y)/(2*(1 + x)) + 
       (4*Lmu2m2^3*y)/(3*(1 + x)) + (9*y^2)/(8*(1 - x)^2) + 
       (Lmu2m2*y^2)/(2*(1 - x)^2) - (9*y^2)/(8*(1 - x)) - 
       (Lmu2m2*y^2)/(2*(1 - x)) - (905*y^2)/(108*(1 + x)^4) - 
       (121*Lmu2m2*y^2)/(18*(1 + x)^4) - (9*Lmu2m2^2*y^2)/(2*(1 + x)^4) - 
       (4*Lmu2m2^3*y^2)/(3*(1 + x)^4) + (905*y^2)/(54*(1 + x)^3) + 
       (121*Lmu2m2*y^2)/(9*(1 + x)^3) + (9*Lmu2m2^2*y^2)/(1 + x)^3 + 
       (8*Lmu2m2^3*y^2)/(3*(1 + x)^3) - (1567*y^2)/(216*(1 + x)^2) - 
       (56*Lmu2m2*y^2)/(9*(1 + x)^2) - (9*Lmu2m2^2*y^2)/(2*(1 + x)^2) - 
       (4*Lmu2m2^3*y^2)/(3*(1 + x)^2) - (9*y^2)/(8*(1 + x)) - 
       (Lmu2m2*y^2)/(2*(1 + x)) - (91*z2)/24 - (3*Lmu2m2*z2)/2 - 
       (25*z2)/(4*(1 - x)^5) + (3*Lmu2m2*z2)/(1 - x)^5 + 
       (5*z2)/(8*(1 - x)^4) - (15*Lmu2m2*z2)/(2*(1 - x)^4) + 
       (211*z2)/(16*(1 - x)^3) + (47*Lmu2m2*z2)/(4*(1 - x)^3) - 
       (749*z2)/(32*(1 - x)^2) - (81*Lmu2m2*z2)/(8*(1 - x)^2) + 
       (669*z2)/(64*(1 - x)) + (145*Lmu2m2*z2)/(16*(1 - x)) + 
       (6*z2)/(1 + x)^5 + (8*Lmu2m2*z2)/(1 + x)^5 - (91*z2)/(12*(1 + x)^4) - 
       (13*Lmu2m2*z2)/(1 + x)^4 - (89*z2)/(24*(1 + x)^3) + 
       (Lmu2m2*z2)/(2*(1 + x)^3) + (275*z2)/(48*(1 + x)^2) + 
       (5*Lmu2m2*z2)/(4*(1 + x)^2) - (163*z2)/(64*(1 + x)) + 
       (33*Lmu2m2*z2)/(16*(1 + x)) + (25*y*z2)/(2*(1 - x)^5) - 
       (6*Lmu2m2*y*z2)/(1 - x)^5 - (5*y*z2)/(4*(1 - x)^4) + 
       (15*Lmu2m2*y*z2)/(1 - x)^4 - (227*y*z2)/(8*(1 - x)^3) - 
       (35*Lmu2m2*y*z2)/(2*(1 - x)^3) + (509*y*z2)/(16*(1 - x)^2) + 
       (45*Lmu2m2*y*z2)/(4*(1 - x)^2) - (443*y*z2)/(32*(1 - x)) - 
       (11*Lmu2m2*y*z2)/(8*(1 - x)) + (12*y*z2)/(1 + x)^5 + 
       (16*Lmu2m2*y*z2)/(1 + x)^5 - (91*y*z2)/(6*(1 + x)^4) - 
       (26*Lmu2m2*y*z2)/(1 + x)^4 + (29*y*z2)/(6*(1 + x)^3) + 
       (14*Lmu2m2*y*z2)/(1 + x)^3 + (17*y*z2)/(4*(1 + x)^2) - 
       (7*Lmu2m2*y*z2)/(1 + x)^2 - (649*y*z2)/(96*(1 + x)) + 
       (13*Lmu2m2*y*z2)/(8*(1 + x)) - (25*y^2*z2)/(4*(1 - x)^5) + 
       (3*Lmu2m2*y^2*z2)/(1 - x)^5 + (5*y^2*z2)/(8*(1 - x)^4) - 
       (15*Lmu2m2*y^2*z2)/(2*(1 - x)^4) + (271*y^2*z2)/(16*(1 - x)^3) + 
       (19*Lmu2m2*y^2*z2)/(4*(1 - x)^3) - (193*y^2*z2)/(32*(1 - x)^2) + 
       (3*Lmu2m2*y^2*z2)/(8*(1 - x)^2) - (243*y^2*z2)/(64*(1 - x)) + 
       (9*Lmu2m2*y^2*z2)/(16*(1 - x)) + (6*y^2*z2)/(1 + x)^5 + 
       (8*Lmu2m2*y^2*z2)/(1 + x)^5 - (91*y^2*z2)/(12*(1 + x)^4) - 
       (13*Lmu2m2*y^2*z2)/(1 + x)^4 + (61*y^2*z2)/(24*(1 + x)^3) + 
       (11*Lmu2m2*y^2*z2)/(2*(1 + x)^3) + (65*y^2*z2)/(48*(1 + x)^2) - 
       (9*Lmu2m2*y^2*z2)/(4*(1 + x)^2) - (243*y^2*z2)/(64*(1 + x)) + 
       (9*Lmu2m2*y^2*z2)/(16*(1 + x)) + (7*z3)/12 + (15*z3)/(2*(1 - x)^5) - 
       (75*z3)/(4*(1 - x)^4) + (235*z3)/(8*(1 - x)^3) - 
       (99*z3)/(4*(1 - x)^2) + (383*z3)/(32*(1 - x)) + z3/(1 + x)^6 - 
       z3/(1 + x)^5 + (71*z3)/(12*(1 + x)^4) - (253*z3)/(12*(1 + x)^3) + 
       (473*z3)/(48*(1 + x)^2) - (177*z3)/(32*(1 + x)) - 
       (15*y*z3)/(1 - x)^5 + (75*y*z3)/(2*(1 - x)^4) - 
       (175*y*z3)/(4*(1 - x)^3) + (28*y*z3)/(1 - x)^2 - 
       (17*y*z3)/(16*(1 - x)) + (2*y*z3)/(1 + x)^6 - (2*y*z3)/(1 + x)^5 + 
       (77*y*z3)/(6*(1 + x)^4) - (89*y*z3)/(3*(1 + x)^3) + 
       (107*y*z3)/(8*(1 + x)^2) - (107*y*z3)/(48*(1 + x)) + 
       (15*y^2*z3)/(2*(1 - x)^5) - (75*y^2*z3)/(4*(1 - x)^4) + 
       (95*y^2*z3)/(8*(1 - x)^3) + (y^2*z3)/(1 - x)^2 + 
       (7*y^2*z3)/(32*(1 - x)) + (y^2*z3)/(1 + x)^6 - (y^2*z3)/(1 + x)^5 + 
       (71*y^2*z3)/(12*(1 + x)^4) - (103*y^2*z3)/(12*(1 + x)^3) + 
       (29*y^2*z3)/(48*(1 + x)^2) + (7*y^2*z3)/(32*(1 + x)) - 
       (637*H[-1, x])/36 - 5*Lmu2m2*H[-1, x] + 2*Lmu2m2^2*H[-1, x] - 
       (23*H[-1, x])/(2*(1 - x)^4) - (6*Lmu2m2*H[-1, x])/(1 - x)^4 + 
       (23*H[-1, x])/(1 - x)^3 + (12*Lmu2m2*H[-1, x])/(1 - x)^3 - 
       (65*H[-1, x])/(2*(1 - x)^2) - (18*Lmu2m2*H[-1, x])/(1 - x)^2 + 
       (21*H[-1, x])/(1 - x) + (12*Lmu2m2*H[-1, x])/(1 - x) - 
       (68*H[-1, x])/(9*(1 + x)^4) + (4*Lmu2m2*H[-1, x])/(1 + x)^4 + 
       (4*Lmu2m2^2*H[-1, x])/(1 + x)^4 + (136*H[-1, x])/(9*(1 + x)^3) - 
       (8*Lmu2m2*H[-1, x])/(1 + x)^3 - (8*Lmu2m2^2*H[-1, x])/(1 + x)^3 - 
       (73*H[-1, x])/(18*(1 + x)^2) + (6*Lmu2m2*H[-1, x])/(1 + x)^2 + 
       (4*Lmu2m2^2*H[-1, x])/(1 + x)^2 - (7*H[-1, x])/(2*(1 + x)) - 
       (2*Lmu2m2*H[-1, x])/(1 + x) + (23*y*H[-1, x])/(1 - x)^4 + 
       (12*Lmu2m2*y*H[-1, x])/(1 - x)^4 - (46*y*H[-1, x])/(1 - x)^3 - 
       (24*Lmu2m2*y*H[-1, x])/(1 - x)^3 + (45*y*H[-1, x])/(1 - x)^2 + 
       (24*Lmu2m2*y*H[-1, x])/(1 - x)^2 - (22*y*H[-1, x])/(1 - x) - 
       (12*Lmu2m2*y*H[-1, x])/(1 - x) - (136*y*H[-1, x])/(9*(1 + x)^4) + 
       (8*Lmu2m2*y*H[-1, x])/(1 + x)^4 + (8*Lmu2m2^2*y*H[-1, x])/(1 + x)^4 + 
       (272*y*H[-1, x])/(9*(1 + x)^3) - (16*Lmu2m2*y*H[-1, x])/(1 + x)^3 - 
       (16*Lmu2m2^2*y*H[-1, x])/(1 + x)^3 - (47*y*H[-1, x])/(3*(1 + x)^2) + 
       (16*Lmu2m2*y*H[-1, x])/(1 + x)^2 + 
       (12*Lmu2m2^2*y*H[-1, x])/(1 + x)^2 + (5*y*H[-1, x])/(9*(1 + x)) - 
       (8*Lmu2m2*y*H[-1, x])/(1 + x) - (4*Lmu2m2^2*y*H[-1, x])/(1 + x) - 
       (23*y^2*H[-1, x])/(2*(1 - x)^4) - (6*Lmu2m2*y^2*H[-1, x])/(1 - x)^4 + 
       (23*y^2*H[-1, x])/(1 - x)^3 + (12*Lmu2m2*y^2*H[-1, x])/(1 - x)^3 - 
       (8*y^2*H[-1, x])/(1 - x)^2 - (4*Lmu2m2*y^2*H[-1, x])/(1 - x)^2 - 
       (7*y^2*H[-1, x])/(2*(1 - x)) - (2*Lmu2m2*y^2*H[-1, x])/(1 - x) - 
       (68*y^2*H[-1, x])/(9*(1 + x)^4) + (4*Lmu2m2*y^2*H[-1, x])/(1 + x)^4 + 
       (4*Lmu2m2^2*y^2*H[-1, x])/(1 + x)^4 + 
       (136*y^2*H[-1, x])/(9*(1 + x)^3) - 
       (8*Lmu2m2*y^2*H[-1, x])/(1 + x)^3 - 
       (8*Lmu2m2^2*y^2*H[-1, x])/(1 + x)^3 - 
       (73*y^2*H[-1, x])/(18*(1 + x)^2) + 
       (6*Lmu2m2*y^2*H[-1, x])/(1 + x)^2 + 
       (4*Lmu2m2^2*y^2*H[-1, x])/(1 + x)^2 - (7*y^2*H[-1, x])/(2*(1 + x)) - 
       (2*Lmu2m2*y^2*H[-1, x])/(1 + x) - 8*z2*H[-1, x] - 
       (6*z2*H[-1, x])/(1 - x)^5 + (15*z2*H[-1, x])/(1 - x)^4 - 
       (39*z2*H[-1, x])/(2*(1 - x)^3) + (57*z2*H[-1, x])/(4*(1 - x)^2) - 
       (27*z2*H[-1, x])/(8*(1 - x)) + (12*z2*H[-1, x])/(1 + x)^5 - 
       (18*z2*H[-1, x])/(1 + x)^4 + (6*z2*H[-1, x])/(1 + x)^3 - 
       (15*z2*H[-1, x])/(1 + x)^2 + (181*z2*H[-1, x])/(8*(1 + x)) + 
       (12*y*z2*H[-1, x])/(1 - x)^5 - (30*y*z2*H[-1, x])/(1 - x)^4 + 
       (31*y*z2*H[-1, x])/(1 - x)^3 - (33*y*z2*H[-1, x])/(2*(1 - x)^2) + 
       (3*y*z2*H[-1, x])/(4*(1 - x)) + (24*y*z2*H[-1, x])/(1 + x)^5 - 
       (36*y*z2*H[-1, x])/(1 + x)^4 + (12*y*z2*H[-1, x])/(1 + x)^3 - 
       (14*y*z2*H[-1, x])/(1 + x)^2 + (67*y*z2*H[-1, x])/(4*(1 + x)) - 
       (6*y^2*z2*H[-1, x])/(1 - x)^5 + (15*y^2*z2*H[-1, x])/(1 - x)^4 - 
       (19*y^2*z2*H[-1, x])/(2*(1 - x)^3) - 
       (3*y^2*z2*H[-1, x])/(4*(1 - x)^2) + (5*y^2*z2*H[-1, x])/(8*(1 - x)) + 
       (12*y^2*z2*H[-1, x])/(1 + x)^5 - (18*y^2*z2*H[-1, x])/(1 + x)^4 + 
       (6*y^2*z2*H[-1, x])/(1 + x)^2 + (5*y^2*z2*H[-1, x])/(8*(1 + x)) - 
       15*H[-1, y] + (14*Lmu2m2*H[-1, y])/3 + 6*Lmu2m2^2*H[-1, y] - 
       H[-1, y]/(1 - x)^2 + H[-1, y]/(1 - x) - (38*H[-1, y])/(3*(1 + x)^4) + 
       (46*Lmu2m2*H[-1, y])/(3*(1 + x)^4) + 
       (12*Lmu2m2^2*H[-1, y])/(1 + x)^4 + (76*H[-1, y])/(3*(1 + x)^3) - 
       (92*Lmu2m2*H[-1, y])/(3*(1 + x)^3) - 
       (24*Lmu2m2^2*H[-1, y])/(1 + x)^3 - (19*H[-1, y])/(6*(1 + x)^2) + 
       (64*Lmu2m2*H[-1, y])/(3*(1 + x)^2) + 
       (12*Lmu2m2^2*H[-1, y])/(1 + x)^2 - (19*H[-1, y])/(2*(1 + x)) - 
       (6*Lmu2m2*H[-1, y])/(1 + x) - (9*H[-1, y])/(2*y) - 
       (3*Lmu2m2*H[-1, y])/y + (21*H[-1, y])/(4*(1 + x)^2*y) + 
       (3*Lmu2m2*H[-1, y])/((1 + x)^2*y) - (21*H[-1, y])/(4*(1 + x)*y) - 
       (3*Lmu2m2*H[-1, y])/((1 + x)*y) + (2*y*H[-1, y])/(1 - x)^2 - 
       (2*y*H[-1, y])/(1 - x) - (76*y*H[-1, y])/(3*(1 + x)^4) + 
       (92*Lmu2m2*y*H[-1, y])/(3*(1 + x)^4) + 
       (24*Lmu2m2^2*y*H[-1, y])/(1 + x)^4 + (152*y*H[-1, y])/(3*(1 + x)^3) - 
       (184*Lmu2m2*y*H[-1, y])/(3*(1 + x)^3) - 
       (48*Lmu2m2^2*y*H[-1, y])/(1 + x)^3 - (139*y*H[-1, y])/(4*(1 + x)^2) + 
       (49*Lmu2m2*y*H[-1, y])/(1 + x)^2 + 
       (36*Lmu2m2^2*y*H[-1, y])/(1 + x)^2 + (113*y*H[-1, y])/(12*(1 + x)) - 
       (55*Lmu2m2*y*H[-1, y])/(3*(1 + x)) - 
       (12*Lmu2m2^2*y*H[-1, y])/(1 + x) - (y^2*H[-1, y])/(1 - x)^2 + 
       (y^2*H[-1, y])/(1 - x) - (38*y^2*H[-1, y])/(3*(1 + x)^4) + 
       (46*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^4) + 
       (12*Lmu2m2^2*y^2*H[-1, y])/(1 + x)^4 + 
       (76*y^2*H[-1, y])/(3*(1 + x)^3) - 
       (92*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^3) - 
       (24*Lmu2m2^2*y^2*H[-1, y])/(1 + x)^3 - 
       (41*y^2*H[-1, y])/(3*(1 + x)^2) + 
       (46*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^2) + 
       (12*Lmu2m2^2*y^2*H[-1, y])/(1 + x)^2 + (y^2*H[-1, y])/(1 + x) - 
       (5*z2*H[-1, y])/2 - (6*z2*H[-1, y])/(1 - x)^5 + 
       (15*z2*H[-1, y])/(1 - x)^4 - (35*z2*H[-1, y])/(2*(1 - x)^3) + 
       (45*z2*H[-1, y])/(4*(1 - x)^2) - (115*z2*H[-1, y])/(8*(1 - x)) - 
       (20*z2*H[-1, y])/(1 + x)^5 + (6*z2*H[-1, y])/(1 + x)^4 + 
       (44*z2*H[-1, y])/(1 + x)^3 - (26*z2*H[-1, y])/(1 + x)^2 - 
       (51*z2*H[-1, y])/(8*(1 + x)) + (12*y*z2*H[-1, y])/(1 - x)^5 - 
       (30*y*z2*H[-1, y])/(1 - x)^4 + (29*y*z2*H[-1, y])/(1 - x)^3 - 
       (27*y*z2*H[-1, y])/(2*(1 - x)^2) + (7*y*z2*H[-1, y])/(4*(1 - x)) - 
       (40*y*z2*H[-1, y])/(1 + x)^5 + (12*y*z2*H[-1, y])/(1 + x)^4 + 
       (70*y*z2*H[-1, y])/(1 + x)^3 - (48*y*z2*H[-1, y])/(1 + x)^2 + 
       (27*y*z2*H[-1, y])/(4*(1 + x)) - (6*y^2*z2*H[-1, y])/(1 - x)^5 + 
       (15*y^2*z2*H[-1, y])/(1 - x)^4 - (19*y^2*z2*H[-1, y])/(2*(1 - x)^3) - 
       (3*y^2*z2*H[-1, y])/(4*(1 - x)^2) - 
       (11*y^2*z2*H[-1, y])/(8*(1 - x)) - (20*y^2*z2*H[-1, y])/(1 + x)^5 + 
       (6*y^2*z2*H[-1, y])/(1 + x)^4 + (40*y^2*z2*H[-1, y])/(1 + x)^3 - 
       (22*y^2*z2*H[-1, y])/(1 + x)^2 - (11*y^2*z2*H[-1, y])/(8*(1 + x)) + 
       (11*H[-1, x]*H[-1, y])/3 - 10*Lmu2m2*H[-1, x]*H[-1, y] + 
       (12*H[-1, x]*H[-1, y])/(1 - x)^4 - (24*H[-1, x]*H[-1, y])/(1 - x)^3 + 
       (24*H[-1, x]*H[-1, y])/(1 - x)^2 - (12*H[-1, x]*H[-1, y])/(1 - x) - 
       (80*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (32*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (160*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (64*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (98*H[-1, x]*H[-1, y])/(3*(1 + x)^2) - 
       (32*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (6*H[-1, x]*H[-1, y])/(1 + x) + (H[-1, x]*H[-1, y])/y - 
       (H[-1, x]*H[-1, y])/((1 + x)^2*y) + (H[-1, x]*H[-1, y])/((1 + x)*y) - 
       (24*y*H[-1, x]*H[-1, y])/(1 - x)^4 + 
       (48*y*H[-1, x]*H[-1, y])/(1 - x)^3 - 
       (36*y*H[-1, x]*H[-1, y])/(1 - x)^2 + 
       (12*y*H[-1, x]*H[-1, y])/(1 - x) - 
       (160*y*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (64*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (320*y*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (128*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (74*y*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (84*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (62*y*H[-1, x]*H[-1, y])/(3*(1 + x)) + 
       (20*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x) + 
       (12*y^2*H[-1, x]*H[-1, y])/(1 - x)^4 - 
       (24*y^2*H[-1, x]*H[-1, y])/(1 - x)^3 + 
       (8*y^2*H[-1, x]*H[-1, y])/(1 - x)^2 + 
       (4*y^2*H[-1, x]*H[-1, y])/(1 - x) - 
       (80*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (32*Lmu2m2*y^2*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (160*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (64*Lmu2m2*y^2*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (92*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^2) - 
       (32*Lmu2m2*y^2*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (4*y^2*H[-1, x]*H[-1, y])/(1 + x) + (47*H[-1, z])/2 + 
       (4*Lmu2m2*H[-1, z])/3 - 4*Lmu2m2^2*H[-1, z] + H[-1, z]/(1 - x)^2 - 
       H[-1, z]/(1 - x) + (74*H[-1, z])/(3*(1 + x)^4) - 
       (16*Lmu2m2*H[-1, z])/(3*(1 + x)^4) - 
       (8*Lmu2m2^2*H[-1, z])/(1 + x)^4 - (148*H[-1, z])/(3*(1 + x)^3) + 
       (32*Lmu2m2*H[-1, z])/(3*(1 + x)^3) + 
       (16*Lmu2m2^2*H[-1, z])/(1 + x)^3 + (77*H[-1, z])/(3*(1 + x)^2) - 
       (16*Lmu2m2*H[-1, z])/(3*(1 + x)^2) - 
       (8*Lmu2m2^2*H[-1, z])/(1 + x)^2 - H[-1, z]/(1 + x) - 
       (2*y*H[-1, z])/(1 - x)^2 + (2*y*H[-1, z])/(1 - x) + 
       (148*y*H[-1, z])/(3*(1 + x)^4) - 
       (32*Lmu2m2*y*H[-1, z])/(3*(1 + x)^4) - 
       (16*Lmu2m2^2*y*H[-1, z])/(1 + x)^4 - (296*y*H[-1, z])/(3*(1 + x)^3) + 
       (64*Lmu2m2*y*H[-1, z])/(3*(1 + x)^3) + 
       (32*Lmu2m2^2*y*H[-1, z])/(1 + x)^3 + (159*y*H[-1, z])/(2*(1 + x)^2) - 
       (14*Lmu2m2*y*H[-1, z])/(1 + x)^2 - 
       (24*Lmu2m2^2*y*H[-1, z])/(1 + x)^2 - (181*y*H[-1, z])/(6*(1 + x)) + 
       (10*Lmu2m2*y*H[-1, z])/(3*(1 + x)) + 
       (8*Lmu2m2^2*y*H[-1, z])/(1 + x) + (y^2*H[-1, z])/(1 - x)^2 - 
       (y^2*H[-1, z])/(1 - x) + (74*y^2*H[-1, z])/(3*(1 + x)^4) - 
       (16*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^4) - 
       (8*Lmu2m2^2*y^2*H[-1, z])/(1 + x)^4 - 
       (148*y^2*H[-1, z])/(3*(1 + x)^3) + 
       (32*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^3) + 
       (16*Lmu2m2^2*y^2*H[-1, z])/(1 + x)^3 + 
       (77*y^2*H[-1, z])/(3*(1 + x)^2) - 
       (16*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^2) - 
       (8*Lmu2m2^2*y^2*H[-1, z])/(1 + x)^2 - (y^2*H[-1, z])/(1 + x) + 
       (3*H[-1, z])/z + (2*Lmu2m2*H[-1, z])/z - 
       (7*H[-1, z])/(2*(1 + x)^2*z) - (2*Lmu2m2*H[-1, z])/((1 + x)^2*z) + 
       (7*H[-1, z])/(2*(1 + x)*z) + (2*Lmu2m2*H[-1, z])/((1 + x)*z) + 
       11*z2*H[-1, z] + (6*z2*H[-1, z])/(1 - x)^5 - 
       (15*z2*H[-1, z])/(1 - x)^4 + (27*z2*H[-1, z])/(2*(1 - x)^3) - 
       (21*z2*H[-1, z])/(4*(1 - x)^2) + (33*z2*H[-1, z])/(8*(1 - x)) + 
       (16*z2*H[-1, z])/(1 + x)^4 - (29*z2*H[-1, z])/(1 + x)^3 + 
       (67*z2*H[-1, z])/(2*(1 + x)^2) - (159*z2*H[-1, z])/(8*(1 + x)) - 
       (12*y*z2*H[-1, z])/(1 - x)^5 + (30*y*z2*H[-1, z])/(1 - x)^4 - 
       (25*y*z2*H[-1, z])/(1 - x)^3 + (15*y*z2*H[-1, z])/(2*(1 - x)^2) - 
       (3*y*z2*H[-1, z])/(4*(1 - x)) + (32*y*z2*H[-1, z])/(1 + x)^4 - 
       (58*y*z2*H[-1, z])/(1 + x)^3 + (49*y*z2*H[-1, z])/(1 + x)^2 - 
       (91*y*z2*H[-1, z])/(4*(1 + x)) + (6*y^2*z2*H[-1, z])/(1 - x)^5 - 
       (15*y^2*z2*H[-1, z])/(1 - x)^4 + (19*y^2*z2*H[-1, z])/(2*(1 - x)^3) + 
       (3*y^2*z2*H[-1, z])/(4*(1 - x)^2) + (y^2*z2*H[-1, z])/(8*(1 - x)) + 
       (16*y^2*z2*H[-1, z])/(1 + x)^4 - (29*y^2*z2*H[-1, z])/(1 + x)^3 + 
       (23*y^2*z2*H[-1, z])/(2*(1 + x)^2) + (y^2*z2*H[-1, z])/(8*(1 + x)) + 
       (22*H[-1, x]*H[-1, z])/3 + 12*Lmu2m2*H[-1, x]*H[-1, z] - 
       (12*H[-1, x]*H[-1, z])/(1 - x)^4 + (24*H[-1, x]*H[-1, z])/(1 - x)^3 - 
       (16*H[-1, x]*H[-1, z])/(1 - x)^2 + (4*H[-1, x]*H[-1, z])/(1 - x) + 
       (32*H[-1, x]*H[-1, z])/(3*(1 + x)^4) + 
       (16*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (64*H[-1, x]*H[-1, z])/(3*(1 + x)^3) - 
       (32*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (104*H[-1, x]*H[-1, z])/(3*(1 + x)^2) + 
       (32*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (24*H[-1, x]*H[-1, z])/(1 + x) - 
       (16*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x) + 
       (24*y*H[-1, x]*H[-1, z])/(1 - x)^4 - 
       (48*y*H[-1, x]*H[-1, z])/(1 - x)^3 + 
       (28*y*H[-1, x]*H[-1, z])/(1 - x)^2 - 
       (4*y*H[-1, x]*H[-1, z])/(1 - x) + 
       (64*y*H[-1, x]*H[-1, z])/(3*(1 + x)^4) + 
       (32*Lmu2m2*y*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (128*y*H[-1, x]*H[-1, z])/(3*(1 + x)^3) - 
       (64*Lmu2m2*y*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (50*y*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (56*Lmu2m2*y*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (86*y*H[-1, x]*H[-1, z])/(3*(1 + x)) - 
       (24*Lmu2m2*y*H[-1, x]*H[-1, z])/(1 + x) - 
       (12*y^2*H[-1, x]*H[-1, z])/(1 - x)^4 + 
       (24*y^2*H[-1, x]*H[-1, z])/(1 - x)^3 - 
       (8*y^2*H[-1, x]*H[-1, z])/(1 - x)^2 - 
       (4*y^2*H[-1, x]*H[-1, z])/(1 - x) + 
       (32*y^2*H[-1, x]*H[-1, z])/(3*(1 + x)^4) + 
       (16*Lmu2m2*y^2*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (64*y^2*H[-1, x]*H[-1, z])/(3*(1 + x)^3) - 
       (32*Lmu2m2*y^2*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (44*y^2*H[-1, x]*H[-1, z])/(3*(1 + x)^2) + 
       (16*Lmu2m2*y^2*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (4*y^2*H[-1, x]*H[-1, z])/(1 + x) - H[-1, y]*H[-1, z] + 
       4*Lmu2m2*H[-1, y]*H[-1, z] + (8*Lmu2m2*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (16*Lmu2m2*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (2*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (8*Lmu2m2*H[-1, y]*H[-1, z])/(1 + x)^2 - 
       (2*H[-1, y]*H[-1, z])/(1 + x) - (H[-1, y]*H[-1, z])/y + 
       (H[-1, y]*H[-1, z])/((1 + x)^2*y) - (H[-1, y]*H[-1, z])/((1 + x)*y) + 
       (16*Lmu2m2*y*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (32*Lmu2m2*y*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (24*Lmu2m2*y*H[-1, y]*H[-1, z])/(1 + x)^2 - 
       (8*Lmu2m2*y*H[-1, y]*H[-1, z])/(1 + x) + 
       (8*Lmu2m2*y^2*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (16*Lmu2m2*y^2*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (8*Lmu2m2*y^2*H[-1, y]*H[-1, z])/(1 + x)^2 - (H[-1, y]*H[-1, z])/z + 
       (H[-1, y]*H[-1, z])/((1 + x)^2*z) - (H[-1, y]*H[-1, z])/((1 + x)*z) - 
       8*H[-1, x]*H[-1, y]*H[-1, z] - 
       (16*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (32*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (24*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (8*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x) - 
       (32*y*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (64*y*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (48*y*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (16*y*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x) - 
       (16*y^2*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (32*y^2*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (16*y^2*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^2 + (56*H[0, x])/9 + 
       (11*Lmu2m2*H[0, x])/3 + (23*H[0, x])/(4*(1 - x)^4) + 
       (3*Lmu2m2*H[0, x])/(1 - x)^4 - (45*H[0, x])/(4*(1 - x)^3) - 
       (6*Lmu2m2*H[0, x])/(1 - x)^3 + (127*H[0, x])/(8*(1 - x)^2) + 
       (9*Lmu2m2*H[0, x])/(1 - x)^2 - (223*H[0, x])/(48*(1 - x)) - 
       (47*Lmu2m2*H[0, x])/(8*(1 - x)) - (9*Lmu2m2^2*H[0, x])/(8*(1 - x)) - 
       (17*H[0, x])/(6*(1 + x)^5) - (16*Lmu2m2*H[0, x])/(3*(1 + x)^5) - 
       (2*Lmu2m2^2*H[0, x])/(1 + x)^5 + (391*H[0, x])/(36*(1 + x)^4) + 
       (34*Lmu2m2*H[0, x])/(3*(1 + x)^4) + (3*Lmu2m2^2*H[0, x])/(1 + x)^4 - 
       (235*H[0, x])/(18*(1 + x)^3) - (15*Lmu2m2*H[0, x])/(2*(1 + x)^3) - 
       (Lmu2m2^2*H[0, x])/(2*(1 + x)^3) + (115*H[0, x])/(36*(1 + x)^2) + 
       (11*Lmu2m2*H[0, x])/(12*(1 + x)^2) - 
       (Lmu2m2^2*H[0, x])/(4*(1 + x)^2) + (65*H[0, x])/(48*(1 + x)) - 
       (15*Lmu2m2*H[0, x])/(8*(1 + x)) - (9*Lmu2m2^2*H[0, x])/(8*(1 + x)) - 
       (23*y*H[0, x])/(2*(1 - x)^4) - (6*Lmu2m2*y*H[0, x])/(1 - x)^4 + 
       (45*y*H[0, x])/(2*(1 - x)^3) + (12*Lmu2m2*y*H[0, x])/(1 - x)^3 - 
       (87*y*H[0, x])/(4*(1 - x)^2) - (12*Lmu2m2*y*H[0, x])/(1 - x)^2 + 
       (253*y*H[0, x])/(24*(1 - x)) + (77*Lmu2m2*y*H[0, x])/(12*(1 - x)) + 
       (Lmu2m2^2*y*H[0, x])/(4*(1 - x)) - (17*y*H[0, x])/(3*(1 + x)^5) - 
       (32*Lmu2m2*y*H[0, x])/(3*(1 + x)^5) - 
       (4*Lmu2m2^2*y*H[0, x])/(1 + x)^5 + (391*y*H[0, x])/(18*(1 + x)^4) + 
       (68*Lmu2m2*y*H[0, x])/(3*(1 + x)^4) + 
       (6*Lmu2m2^2*y*H[0, x])/(1 + x)^4 - (521*y*H[0, x])/(18*(1 + x)^3) - 
       (61*Lmu2m2*y*H[0, x])/(3*(1 + x)^3) - 
       (3*Lmu2m2^2*y*H[0, x])/(1 + x)^3 + (173*y*H[0, x])/(12*(1 + x)^2) + 
       (47*Lmu2m2*y*H[0, x])/(6*(1 + x)^2) + 
       (Lmu2m2^2*y*H[0, x])/(2*(1 + x)^2) - (95*y*H[0, x])/(72*(1 + x)) + 
       (Lmu2m2*y*H[0, x])/(12*(1 + x)) + (Lmu2m2^2*y*H[0, x])/(4*(1 + x)) + 
       (23*y^2*H[0, x])/(4*(1 - x)^4) + (3*Lmu2m2*y^2*H[0, x])/(1 - x)^4 - 
       (45*y^2*H[0, x])/(4*(1 - x)^3) - (6*Lmu2m2*y^2*H[0, x])/(1 - x)^3 + 
       (29*y^2*H[0, x])/(8*(1 - x)^2) + (2*Lmu2m2*y^2*H[0, x])/(1 - x)^2 + 
       (89*y^2*H[0, x])/(48*(1 - x)) + 
       (19*Lmu2m2*y^2*H[0, x])/(24*(1 - x)) - 
       (Lmu2m2^2*y^2*H[0, x])/(8*(1 - x)) - (17*y^2*H[0, x])/(6*(1 + x)^5) - 
       (16*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^5) - 
       (2*Lmu2m2^2*y^2*H[0, x])/(1 + x)^5 + 
       (391*y^2*H[0, x])/(36*(1 + x)^4) + 
       (34*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^4) + 
       (3*Lmu2m2^2*y^2*H[0, x])/(1 + x)^4 - 
       (235*y^2*H[0, x])/(18*(1 + x)^3) - 
       (15*Lmu2m2*y^2*H[0, x])/(2*(1 + x)^3) - 
       (Lmu2m2^2*y^2*H[0, x])/(2*(1 + x)^3) + 
       (115*y^2*H[0, x])/(36*(1 + x)^2) + 
       (11*Lmu2m2*y^2*H[0, x])/(12*(1 + x)^2) - 
       (Lmu2m2^2*y^2*H[0, x])/(4*(1 + x)^2) + 
       (89*y^2*H[0, x])/(48*(1 + x)) + 
       (19*Lmu2m2*y^2*H[0, x])/(24*(1 + x)) - 
       (Lmu2m2^2*y^2*H[0, x])/(8*(1 + x)) - 5*z2*H[0, x] - 
       (15*z2*H[0, x])/(2*(1 - x)^6) + (9*z2*H[0, x])/(1 - x)^5 + 
       (25*z2*H[0, x])/(8*(1 - x)^4) - (153*z2*H[0, x])/(8*(1 - x)^3) + 
       (423*z2*H[0, x])/(32*(1 - x)^2) - (63*z2*H[0, x])/(16*(1 - x)) - 
       (5*z2*H[0, x])/(1 + x)^6 + (17*z2*H[0, x])/(1 + x)^5 - 
       (32*z2*H[0, x])/(1 + x)^4 + (157*z2*H[0, x])/(4*(1 + x)^3) - 
       (515*z2*H[0, x])/(32*(1 + x)^2) + (161*z2*H[0, x])/(16*(1 + x)) + 
       (15*y*z2*H[0, x])/(1 - x)^6 - (18*y*z2*H[0, x])/(1 - x)^5 - 
       (45*y*z2*H[0, x])/(4*(1 - x)^4) + (125*y*z2*H[0, x])/(4*(1 - x)^3) - 
       (365*y*z2*H[0, x])/(16*(1 - x)^2) - (3*y*z2*H[0, x])/(4*(1 - x)) - 
       (10*y*z2*H[0, x])/(1 + x)^6 + (34*y*z2*H[0, x])/(1 + x)^5 - 
       (143*y*z2*H[0, x])/(2*(1 + x)^4) + (171*y*z2*H[0, x])/(2*(1 + x)^3) - 
       (651*y*z2*H[0, x])/(16*(1 + x)^2) + (37*y*z2*H[0, x])/(4*(1 + x)) - 
       (15*y^2*z2*H[0, x])/(2*(1 - x)^6) + (9*y^2*z2*H[0, x])/(1 - x)^5 + 
       (85*y^2*z2*H[0, x])/(8*(1 - x)^4) - 
       (101*y^2*z2*H[0, x])/(8*(1 - x)^3) - 
       (89*y^2*z2*H[0, x])/(32*(1 - x)^2) + 
       (5*y^2*z2*H[0, x])/(16*(1 - x)) - (5*y^2*z2*H[0, x])/(1 + x)^6 + 
       (17*y^2*z2*H[0, x])/(1 + x)^5 - (69*y^2*z2*H[0, x])/(2*(1 + x)^4) + 
       (127*y^2*z2*H[0, x])/(4*(1 + x)^3) - 
       (211*y^2*z2*H[0, x])/(32*(1 + x)^2) + 
       (5*y^2*z2*H[0, x])/(16*(1 + x)) - (17*H[-1, y]*H[0, x])/6 + 
       3*Lmu2m2*H[-1, y]*H[0, x] - (6*H[-1, y]*H[0, x])/(1 - x)^4 + 
       (12*H[-1, y]*H[0, x])/(1 - x)^3 - (12*H[-1, y]*H[0, x])/(1 - x)^2 + 
       (43*H[-1, y]*H[0, x])/(8*(1 - x)) + 
       (9*Lmu2m2*H[-1, y]*H[0, x])/(4*(1 - x)) + 
       (4*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (4*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (10*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (6*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (103*H[-1, y]*H[0, x])/(6*(1 + x)^3) - 
       (23*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (145*H[-1, y]*H[0, x])/(12*(1 + x)^2) + 
       (25*Lmu2m2*H[-1, y]*H[0, x])/(2*(1 + x)^2) + 
       (3*H[-1, y]*H[0, x])/(8*(1 + x)) + 
       (9*Lmu2m2*H[-1, y]*H[0, x])/(4*(1 + x)) - 
       (5*H[-1, y]*H[0, x])/(8*(1 - x)*y) + 
       (H[-1, y]*H[0, x])/(2*(1 + x)^3*y) - 
       (H[-1, y]*H[0, x])/(4*(1 + x)^2*y) - 
       (5*H[-1, y]*H[0, x])/(8*(1 + x)*y) + 
       (12*y*H[-1, y]*H[0, x])/(1 - x)^4 - 
       (24*y*H[-1, y]*H[0, x])/(1 - x)^3 + 
       (18*y*H[-1, y]*H[0, x])/(1 - x)^2 - 
       (51*y*H[-1, y]*H[0, x])/(8*(1 - x)) - 
       (Lmu2m2*y*H[-1, y]*H[0, x])/(2*(1 - x)) + 
       (8*y*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (8*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (20*y*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (12*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (191*y*H[-1, y]*H[0, x])/(6*(1 + x)^3) - 
       (42*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (99*y*H[-1, y]*H[0, x])/(4*(1 + x)^2) + 
       (29*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (173*y*H[-1, y]*H[0, x])/(24*(1 + x)) - 
       (13*Lmu2m2*y*H[-1, y]*H[0, x])/(2*(1 + x)) - 
       (6*y^2*H[-1, y]*H[0, x])/(1 - x)^4 + 
       (12*y^2*H[-1, y]*H[0, x])/(1 - x)^3 - 
       (4*y^2*H[-1, y]*H[0, x])/(1 - x)^2 - 
       (15*y^2*H[-1, y]*H[0, x])/(8*(1 - x)) + 
       (Lmu2m2*y^2*H[-1, y]*H[0, x])/(4*(1 - x)) + 
       (4*y^2*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (4*Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (10*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (6*Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 + x)^4 - 
       (109*y^2*H[-1, y]*H[0, x])/(6*(1 + x)^3) - 
       (23*Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (151*y^2*H[-1, y]*H[0, x])/(12*(1 + x)^2) + 
       (25*Lmu2m2*y^2*H[-1, y]*H[0, x])/(2*(1 + x)^2) - 
       (15*y^2*H[-1, y]*H[0, x])/(8*(1 + x)) + 
       (Lmu2m2*y^2*H[-1, y]*H[0, x])/(4*(1 + x)) - (11*H[-1, z]*H[0, x])/3 - 
       6*Lmu2m2*H[-1, z]*H[0, x] + (6*H[-1, z]*H[0, x])/(1 - x)^4 - 
       (12*H[-1, z]*H[0, x])/(1 - x)^3 + (8*H[-1, z]*H[0, x])/(1 - x)^2 - 
       (2*H[-1, z]*H[0, x])/(1 - x) - (16*H[-1, z]*H[0, x])/(3*(1 + x)^4) - 
       (8*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (32*H[-1, z]*H[0, x])/(3*(1 + x)^3) + 
       (16*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (52*H[-1, z]*H[0, x])/(3*(1 + x)^2) - 
       (16*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (12*H[-1, z]*H[0, x])/(1 + x) + (8*Lmu2m2*H[-1, z]*H[0, x])/(1 + x) - 
       (12*y*H[-1, z]*H[0, x])/(1 - x)^4 + 
       (24*y*H[-1, z]*H[0, x])/(1 - x)^3 - 
       (14*y*H[-1, z]*H[0, x])/(1 - x)^2 + (2*y*H[-1, z]*H[0, x])/(1 - x) - 
       (32*y*H[-1, z]*H[0, x])/(3*(1 + x)^4) - 
       (16*Lmu2m2*y*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (64*y*H[-1, z]*H[0, x])/(3*(1 + x)^3) + 
       (32*Lmu2m2*y*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (25*y*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (28*Lmu2m2*y*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (43*y*H[-1, z]*H[0, x])/(3*(1 + x)) + 
       (12*Lmu2m2*y*H[-1, z]*H[0, x])/(1 + x) + 
       (6*y^2*H[-1, z]*H[0, x])/(1 - x)^4 - 
       (12*y^2*H[-1, z]*H[0, x])/(1 - x)^3 + 
       (4*y^2*H[-1, z]*H[0, x])/(1 - x)^2 + 
       (2*y^2*H[-1, z]*H[0, x])/(1 - x) - 
       (16*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^4) - 
       (8*Lmu2m2*y^2*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (32*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^3) + 
       (16*Lmu2m2*y^2*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (22*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^2) - 
       (8*Lmu2m2*y^2*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (2*y^2*H[-1, z]*H[0, x])/(1 + x) + 4*H[-1, y]*H[-1, z]*H[0, x] + 
       (8*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (16*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (12*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (4*H[-1, y]*H[-1, z]*H[0, x])/(1 + x) + 
       (16*y*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (32*y*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (24*y*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (8*y*H[-1, y]*H[-1, z]*H[0, x])/(1 + x) + 
       (8*y^2*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (16*y^2*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (8*y^2*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^2 - (11*z2*H[1, x])/2 - 
       (3*z2*H[1, x])/(1 - x)^5 + (15*z2*H[1, x])/(2*(1 - x)^4) - 
       (47*z2*H[1, x])/(4*(1 - x)^3) + (81*z2*H[1, x])/(8*(1 - x)^2) - 
       (z2*H[1, x])/(16*(1 - x)) + (8*z2*H[1, x])/(1 + x)^5 - 
       (20*z2*H[1, x])/(1 + x)^4 + (43*z2*H[1, x])/(2*(1 + x)^3) - 
       (49*z2*H[1, x])/(4*(1 + x)^2) + (175*z2*H[1, x])/(16*(1 + x)) + 
       (6*y*z2*H[1, x])/(1 - x)^5 - (15*y*z2*H[1, x])/(1 - x)^4 + 
       (35*y*z2*H[1, x])/(2*(1 - x)^3) - (45*y*z2*H[1, x])/(4*(1 - x)^2) - 
       (5*y*z2*H[1, x])/(8*(1 - x)) + (16*y*z2*H[1, x])/(1 + x)^5 - 
       (40*y*z2*H[1, x])/(1 + x)^4 + (46*y*z2*H[1, x])/(1 + x)^3 - 
       (29*y*z2*H[1, x])/(1 + x)^2 + (83*y*z2*H[1, x])/(8*(1 + x)) - 
       (3*y^2*z2*H[1, x])/(1 - x)^5 + (15*y^2*z2*H[1, x])/(2*(1 - x)^4) - 
       (19*y^2*z2*H[1, x])/(4*(1 - x)^3) - 
       (3*y^2*z2*H[1, x])/(8*(1 - x)^2) + (7*y^2*z2*H[1, x])/(16*(1 - x)) + 
       (8*y^2*z2*H[1, x])/(1 + x)^5 - (20*y^2*z2*H[1, x])/(1 + x)^4 + 
       (33*y^2*z2*H[1, x])/(2*(1 + x)^3) - 
       (19*y^2*z2*H[1, x])/(4*(1 + x)^2) + (7*y^2*z2*H[1, x])/(16*(1 + x)) + 
       (3*z2*H[y^(-1), x])/2 + (6*z2*H[y^(-1), x])/(1 + x)^4 - 
       (12*z2*H[y^(-1), x])/(1 + x)^3 + (6*z2*H[y^(-1), x])/(1 + x)^2 + 
       (12*y*z2*H[y^(-1), x])/(1 + x)^4 - (24*y*z2*H[y^(-1), x])/(1 + x)^3 + 
       (15*y*z2*H[y^(-1), x])/(1 + x)^2 - (3*y*z2*H[y^(-1), x])/(1 + x) + 
       (6*y^2*z2*H[y^(-1), x])/(1 + x)^4 - 
       (12*y^2*z2*H[y^(-1), x])/(1 + x)^3 + 
       (6*y^2*z2*H[y^(-1), x])/(1 + x)^2 - 3*z2*H[z^(-1), x] - 
       (4*z2*H[z^(-1), x])/(1 + x)^4 + (8*z2*H[z^(-1), x])/(1 + x)^3 - 
       (8*z2*H[z^(-1), x])/(1 + x)^2 + (4*z2*H[z^(-1), x])/(1 + x) - 
       (8*y*z2*H[z^(-1), x])/(1 + x)^4 + (16*y*z2*H[z^(-1), x])/(1 + x)^3 - 
       (14*y*z2*H[z^(-1), x])/(1 + x)^2 + (6*y*z2*H[z^(-1), x])/(1 + x) - 
       (4*y^2*z2*H[z^(-1), x])/(1 + x)^4 + 
       (8*y^2*z2*H[z^(-1), x])/(1 + x)^3 - 
       (4*y^2*z2*H[z^(-1), x])/(1 + x)^2 - H[-1, -1, x] - 
       10*Lmu2m2*H[-1, -1, x] + (18*H[-1, -1, x])/(1 - x)^4 - 
       (36*H[-1, -1, x])/(1 - x)^3 + (38*H[-1, -1, x])/(1 - x)^2 - 
       (20*H[-1, -1, x])/(1 - x) + (8*H[-1, -1, x])/(1 + x)^4 - 
       (16*H[-1, -1, x])/(1 + x)^3 - (18*H[-1, -1, x])/(1 + x)^2 - 
       (16*Lmu2m2*H[-1, -1, x])/(1 + x)^2 + (26*H[-1, -1, x])/(1 + x) + 
       (16*Lmu2m2*H[-1, -1, x])/(1 + x) - (36*y*H[-1, -1, x])/(1 - x)^4 + 
       (72*y*H[-1, -1, x])/(1 - x)^3 - (56*y*H[-1, -1, x])/(1 - x)^2 + 
       (20*y*H[-1, -1, x])/(1 - x) + (16*y*H[-1, -1, x])/(1 + x)^4 - 
       (32*y*H[-1, -1, x])/(1 + x)^3 - (13*y*H[-1, -1, x])/(1 + x)^2 - 
       (20*Lmu2m2*y*H[-1, -1, x])/(1 + x)^2 + (29*y*H[-1, -1, x])/(1 + x) + 
       (20*Lmu2m2*y*H[-1, -1, x])/(1 + x) + 
       (18*y^2*H[-1, -1, x])/(1 - x)^4 - (36*y^2*H[-1, -1, x])/(1 - x)^3 + 
       (12*y^2*H[-1, -1, x])/(1 - x)^2 + (6*y^2*H[-1, -1, x])/(1 - x) + 
       (8*y^2*H[-1, -1, x])/(1 + x)^4 - (16*y^2*H[-1, -1, x])/(1 + x)^3 + 
       (2*y^2*H[-1, -1, x])/(1 + x)^2 + (6*y^2*H[-1, -1, x])/(1 + x) + 
       14*H[-1, y]*H[-1, -1, x] + (32*H[-1, y]*H[-1, -1, x])/(1 + x)^4 - 
       (64*H[-1, y]*H[-1, -1, x])/(1 + x)^3 + 
       (40*H[-1, y]*H[-1, -1, x])/(1 + x)^2 - 
       (8*H[-1, y]*H[-1, -1, x])/(1 + x) + 
       (64*y*H[-1, y]*H[-1, -1, x])/(1 + x)^4 - 
       (128*y*H[-1, y]*H[-1, -1, x])/(1 + x)^3 + 
       (92*y*H[-1, y]*H[-1, -1, x])/(1 + x)^2 - 
       (28*y*H[-1, y]*H[-1, -1, x])/(1 + x) + 
       (32*y^2*H[-1, y]*H[-1, -1, x])/(1 + x)^4 - 
       (64*y^2*H[-1, y]*H[-1, -1, x])/(1 + x)^3 + 
       (32*y^2*H[-1, y]*H[-1, -1, x])/(1 + x)^2 - 4*H[-1, z]*H[-1, -1, x] - 
       (8*H[-1, z]*H[-1, -1, x])/(1 + x)^2 + 
       (8*H[-1, z]*H[-1, -1, x])/(1 + x) - 
       (8*y*H[-1, z]*H[-1, -1, x])/(1 + x)^2 + 
       (8*y*H[-1, z]*H[-1, -1, x])/(1 + x) - 9*H[-1, -1, y] - 
       18*Lmu2m2*H[-1, -1, y] - (24*Lmu2m2*H[-1, -1, y])/(1 + x)^4 + 
       (48*Lmu2m2*H[-1, -1, y])/(1 + x)^3 - (18*H[-1, -1, y])/(1 + x)^2 - 
       (24*Lmu2m2*H[-1, -1, y])/(1 + x)^2 + (18*H[-1, -1, y])/(1 + x) + 
       (9*H[-1, -1, y])/y - (9*H[-1, -1, y])/((1 + x)^2*y) + 
       (9*H[-1, -1, y])/((1 + x)*y) - (48*Lmu2m2*y*H[-1, -1, y])/(1 + x)^4 + 
       (96*Lmu2m2*y*H[-1, -1, y])/(1 + x)^3 - 
       (24*y*H[-1, -1, y])/(1 + x)^2 - 
       (84*Lmu2m2*y*H[-1, -1, y])/(1 + x)^2 + (24*y*H[-1, -1, y])/(1 + x) + 
       (36*Lmu2m2*y*H[-1, -1, y])/(1 + x) - 
       (24*Lmu2m2*y^2*H[-1, -1, y])/(1 + x)^4 + 
       (48*Lmu2m2*y^2*H[-1, -1, y])/(1 + x)^3 - 
       (24*Lmu2m2*y^2*H[-1, -1, y])/(1 + x)^2 + 14*H[-1, x]*H[-1, -1, y] + 
       (48*H[-1, x]*H[-1, -1, y])/(1 + x)^4 - 
       (96*H[-1, x]*H[-1, -1, y])/(1 + x)^3 + 
       (48*H[-1, x]*H[-1, -1, y])/(1 + x)^2 + 
       (96*y*H[-1, x]*H[-1, -1, y])/(1 + x)^4 - 
       (192*y*H[-1, x]*H[-1, -1, y])/(1 + x)^3 + 
       (124*y*H[-1, x]*H[-1, -1, y])/(1 + x)^2 - 
       (28*y*H[-1, x]*H[-1, -1, y])/(1 + x) + 
       (48*y^2*H[-1, x]*H[-1, -1, y])/(1 + x)^4 - 
       (96*y^2*H[-1, x]*H[-1, -1, y])/(1 + x)^3 + 
       (48*y^2*H[-1, x]*H[-1, -1, y])/(1 + x)^2 - 2*H[-1, z]*H[-1, -1, y] - 
       (4*y*H[-1, z]*H[-1, -1, y])/(1 + x)^2 + 
       (4*y*H[-1, z]*H[-1, -1, y])/(1 + x) - 9*H[0, x]*H[-1, -1, y] - 
       (H[0, x]*H[-1, -1, y])/(1 - x) - 
       (36*H[0, x]*H[-1, -1, y])/(1 + x)^4 + 
       (72*H[0, x]*H[-1, -1, y])/(1 + x)^3 - 
       (36*H[0, x]*H[-1, -1, y])/(1 + x)^2 - 
       (H[0, x]*H[-1, -1, y])/(1 + x) + 
       (y*H[0, x]*H[-1, -1, y])/(2*(1 - x)) - 
       (72*y*H[0, x]*H[-1, -1, y])/(1 + x)^4 + 
       (142*y*H[0, x]*H[-1, -1, y])/(1 + x)^3 - 
       (89*y*H[0, x]*H[-1, -1, y])/(1 + x)^2 + 
       (37*y*H[0, x]*H[-1, -1, y])/(2*(1 + x)) - 
       (36*y^2*H[0, x]*H[-1, -1, y])/(1 + x)^4 + 
       (72*y^2*H[0, x]*H[-1, -1, y])/(1 + x)^3 - 
       (36*y^2*H[0, x]*H[-1, -1, y])/(1 + x)^2 + 
       3*H[y^(-1), x]*H[-1, -1, y] + 
       (12*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^4 - 
       (24*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^3 + 
       (12*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^2 + 
       (24*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^4 - 
       (48*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^3 + 
       (30*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^2 - 
       (6*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x) + 
       (12*y^2*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^4 - 
       (24*y^2*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^3 + 
       (12*y^2*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^2 + 
       3*H[y, x]*H[-1, -1, y] + (12*H[y, x]*H[-1, -1, y])/(1 + x)^4 - 
       (24*H[y, x]*H[-1, -1, y])/(1 + x)^3 + 
       (12*H[y, x]*H[-1, -1, y])/(1 + x)^2 + 
       (24*y*H[y, x]*H[-1, -1, y])/(1 + x)^4 - 
       (48*y*H[y, x]*H[-1, -1, y])/(1 + x)^3 + 
       (30*y*H[y, x]*H[-1, -1, y])/(1 + x)^2 - 
       (6*y*H[y, x]*H[-1, -1, y])/(1 + x) + 
       (12*y^2*H[y, x]*H[-1, -1, y])/(1 + x)^4 - 
       (24*y^2*H[y, x]*H[-1, -1, y])/(1 + x)^3 + 
       (12*y^2*H[y, x]*H[-1, -1, y])/(1 + x)^2 - 8*H[-1, -1, z] + 
       (8*Lmu2m2*H[-1, -1, z])/(1 + x)^4 - 
       (16*Lmu2m2*H[-1, -1, z])/(1 + x)^3 - (20*H[-1, -1, z])/(1 + x)^2 - 
       (8*Lmu2m2*H[-1, -1, z])/(1 + x)^2 + (20*H[-1, -1, z])/(1 + x) + 
       (16*Lmu2m2*H[-1, -1, z])/(1 + x) + 
       (16*Lmu2m2*y*H[-1, -1, z])/(1 + x)^4 - 
       (32*Lmu2m2*y*H[-1, -1, z])/(1 + x)^3 - 
       (14*y*H[-1, -1, z])/(1 + x)^2 + 
       (16*Lmu2m2*y*H[-1, -1, z])/(1 + x)^2 + (14*y*H[-1, -1, z])/(1 + x) + 
       (8*Lmu2m2*y^2*H[-1, -1, z])/(1 + x)^4 - 
       (16*Lmu2m2*y^2*H[-1, -1, z])/(1 + x)^3 + 
       (8*Lmu2m2*y^2*H[-1, -1, z])/(1 + x)^2 - (4*H[-1, -1, z])/z + 
       (4*H[-1, -1, z])/((1 + x)^2*z) - (4*H[-1, -1, z])/((1 + x)*z) - 
       12*H[-1, x]*H[-1, -1, z] - (16*H[-1, x]*H[-1, -1, z])/(1 + x)^4 + 
       (32*H[-1, x]*H[-1, -1, z])/(1 + x)^3 - 
       (32*H[-1, x]*H[-1, -1, z])/(1 + x)^2 + 
       (16*H[-1, x]*H[-1, -1, z])/(1 + x) - 
       (32*y*H[-1, x]*H[-1, -1, z])/(1 + x)^4 + 
       (64*y*H[-1, x]*H[-1, -1, z])/(1 + x)^3 - 
       (56*y*H[-1, x]*H[-1, -1, z])/(1 + x)^2 + 
       (24*y*H[-1, x]*H[-1, -1, z])/(1 + x) - 
       (16*y^2*H[-1, x]*H[-1, -1, z])/(1 + x)^4 + 
       (32*y^2*H[-1, x]*H[-1, -1, z])/(1 + x)^3 - 
       (16*y^2*H[-1, x]*H[-1, -1, z])/(1 + x)^2 + 2*H[-1, y]*H[-1, -1, z] + 
       (8*H[-1, y]*H[-1, -1, z])/(1 + x)^2 - 
       (8*H[-1, y]*H[-1, -1, z])/(1 + x) + 
       (4*y*H[-1, y]*H[-1, -1, z])/(1 + x)^2 - 
       (4*y*H[-1, y]*H[-1, -1, z])/(1 + x) + 12*H[0, x]*H[-1, -1, z] + 
       (16*H[0, x]*H[-1, -1, z])/(1 + x)^4 - 
       (32*H[0, x]*H[-1, -1, z])/(1 + x)^3 + 
       (32*H[0, x]*H[-1, -1, z])/(1 + x)^2 - 
       (16*H[0, x]*H[-1, -1, z])/(1 + x) + 
       (32*y*H[0, x]*H[-1, -1, z])/(1 + x)^4 - 
       (64*y*H[0, x]*H[-1, -1, z])/(1 + x)^3 + 
       (56*y*H[0, x]*H[-1, -1, z])/(1 + x)^2 - 
       (24*y*H[0, x]*H[-1, -1, z])/(1 + x) + 
       (16*y^2*H[0, x]*H[-1, -1, z])/(1 + x)^4 - 
       (32*y^2*H[0, x]*H[-1, -1, z])/(1 + x)^3 + 
       (16*y^2*H[0, x]*H[-1, -1, z])/(1 + x)^2 - 
       6*H[z^(-1), x]*H[-1, -1, z] - 
       (8*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^4 + 
       (16*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^3 - 
       (16*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^2 + 
       (8*H[z^(-1), x]*H[-1, -1, z])/(1 + x) - 
       (16*y*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^4 + 
       (32*y*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^3 - 
       (28*y*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^2 + 
       (12*y*H[z^(-1), x]*H[-1, -1, z])/(1 + x) - 
       (8*y^2*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^4 + 
       (16*y^2*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^3 - 
       (8*y^2*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^2 - 
       6*H[z, x]*H[-1, -1, z] - (8*H[z, x]*H[-1, -1, z])/(1 + x)^4 + 
       (16*H[z, x]*H[-1, -1, z])/(1 + x)^3 - 
       (16*H[z, x]*H[-1, -1, z])/(1 + x)^2 + 
       (8*H[z, x]*H[-1, -1, z])/(1 + x) - 
       (16*y*H[z, x]*H[-1, -1, z])/(1 + x)^4 + 
       (32*y*H[z, x]*H[-1, -1, z])/(1 + x)^3 - 
       (28*y*H[z, x]*H[-1, -1, z])/(1 + x)^2 + 
       (12*y*H[z, x]*H[-1, -1, z])/(1 + x) - 
       (8*y^2*H[z, x]*H[-1, -1, z])/(1 + x)^4 + 
       (16*y^2*H[z, x]*H[-1, -1, z])/(1 + x)^3 - 
       (8*y^2*H[z, x]*H[-1, -1, z])/(1 + x)^2 + (19*H[-1, 0, x])/6 + 
       5*Lmu2m2*H[-1, 0, x] - (3*H[-1, 0, x])/(1 - x)^5 - 
       (3*H[-1, 0, x])/(2*(1 - x)^4) + (37*H[-1, 0, x])/(4*(1 - x)^3) - 
       (107*H[-1, 0, x])/(8*(1 - x)^2) + (41*H[-1, 0, x])/(8*(1 - x)) - 
       (13*H[-1, 0, x])/(3*(1 + x)^5) + (41*H[-1, 0, x])/(6*(1 + x)^4) - 
       (3*H[-1, 0, x])/(4*(1 + x)^3) + (271*H[-1, 0, x])/(24*(1 + x)^2) + 
       (8*Lmu2m2*H[-1, 0, x])/(1 + x)^2 - (119*H[-1, 0, x])/(8*(1 + x)) - 
       (8*Lmu2m2*H[-1, 0, x])/(1 + x) + (6*y*H[-1, 0, x])/(1 - x)^5 + 
       (3*y*H[-1, 0, x])/(1 - x)^4 - (41*y*H[-1, 0, x])/(2*(1 - x)^3) + 
       (79*y*H[-1, 0, x])/(4*(1 - x)^2) - (97*y*H[-1, 0, x])/(12*(1 - x)) - 
       (26*y*H[-1, 0, x])/(3*(1 + x)^5) + (41*y*H[-1, 0, x])/(3*(1 + x)^4) - 
       (35*y*H[-1, 0, x])/(6*(1 + x)^3) + 
       (211*y*H[-1, 0, x])/(12*(1 + x)^2) + 
       (10*Lmu2m2*y*H[-1, 0, x])/(1 + x)^2 - 
       (203*y*H[-1, 0, x])/(12*(1 + x)) - 
       (10*Lmu2m2*y*H[-1, 0, x])/(1 + x) - (3*y^2*H[-1, 0, x])/(1 - x)^5 - 
       (3*y^2*H[-1, 0, x])/(2*(1 - x)^4) + 
       (49*y^2*H[-1, 0, x])/(4*(1 - x)^3) - 
       (39*y^2*H[-1, 0, x])/(8*(1 - x)^2) - 
       (71*y^2*H[-1, 0, x])/(24*(1 - x)) - 
       (13*y^2*H[-1, 0, x])/(3*(1 + x)^5) + 
       (41*y^2*H[-1, 0, x])/(6*(1 + x)^4) - 
       (3*y^2*H[-1, 0, x])/(4*(1 + x)^3) + 
       (31*y^2*H[-1, 0, x])/(24*(1 + x)^2) - 
       (71*y^2*H[-1, 0, x])/(24*(1 + x)) - 6*H[-1, y]*H[-1, 0, x] - 
       (5*H[-1, y]*H[-1, 0, x])/(4*(1 - x)) - 
       (4*H[-1, y]*H[-1, 0, x])/(1 + x)^5 - 
       (6*H[-1, y]*H[-1, 0, x])/(1 + x)^4 + 
       (23*H[-1, y]*H[-1, 0, x])/(1 + x)^3 - 
       (33*H[-1, y]*H[-1, 0, x])/(2*(1 + x)^2) + 
       (11*H[-1, y]*H[-1, 0, x])/(4*(1 + x)) - 
       (8*y*H[-1, y]*H[-1, 0, x])/(1 + x)^5 - 
       (12*y*H[-1, y]*H[-1, 0, x])/(1 + x)^4 + 
       (44*y*H[-1, y]*H[-1, 0, x])/(1 + x)^3 - 
       (36*y*H[-1, y]*H[-1, 0, x])/(1 + x)^2 + 
       (12*y*H[-1, y]*H[-1, 0, x])/(1 + x) - 
       (y^2*H[-1, y]*H[-1, 0, x])/(4*(1 - x)) - 
       (4*y^2*H[-1, y]*H[-1, 0, x])/(1 + x)^5 - 
       (6*y^2*H[-1, y]*H[-1, 0, x])/(1 + x)^4 + 
       (23*y^2*H[-1, y]*H[-1, 0, x])/(1 + x)^3 - 
       (25*y^2*H[-1, y]*H[-1, 0, x])/(2*(1 + x)^2) - 
       (y^2*H[-1, y]*H[-1, 0, x])/(4*(1 + x)) + 2*H[-1, z]*H[-1, 0, x] + 
       (4*H[-1, z]*H[-1, 0, x])/(1 + x)^2 - 
       (4*H[-1, z]*H[-1, 0, x])/(1 + x) + 
       (4*y*H[-1, z]*H[-1, 0, x])/(1 + x)^2 - 
       (4*y*H[-1, z]*H[-1, 0, x])/(1 + x) - (7*H[0, -1, x])/3 + 
       2*Lmu2m2*H[0, -1, x] - (17*H[0, -1, x])/(2*(1 - x)^5) - 
       (6*Lmu2m2*H[0, -1, x])/(1 - x)^5 + (49*H[0, -1, x])/(4*(1 - x)^4) + 
       (15*Lmu2m2*H[0, -1, x])/(1 - x)^4 - (77*H[0, -1, x])/(8*(1 - x)^3) - 
       (47*Lmu2m2*H[0, -1, x])/(2*(1 - x)^3) + 
       (19*H[0, -1, x])/(16*(1 - x)^2) + 
       (81*Lmu2m2*H[0, -1, x])/(4*(1 - x)^2) + 
       (31*H[0, -1, x])/(32*(1 - x)) - (73*Lmu2m2*H[0, -1, x])/(8*(1 - x)) - 
       (7*H[0, -1, x])/(3*(1 + x)^5) + (11*H[0, -1, x])/(6*(1 + x)^4) + 
       (25*H[0, -1, x])/(2*(1 + x)^3) + (7*Lmu2m2*H[0, -1, x])/(1 + x)^3 - 
       (43*H[0, -1, x])/(12*(1 + x)^2) - 
       (5*Lmu2m2*H[0, -1, x])/(2*(1 + x)^2) + 
       (31*H[0, -1, x])/(32*(1 + x)) + (39*Lmu2m2*H[0, -1, x])/(8*(1 + x)) + 
       (17*y*H[0, -1, x])/(1 - x)^5 + (12*Lmu2m2*y*H[0, -1, x])/(1 - x)^5 - 
       (49*y*H[0, -1, x])/(2*(1 - x)^4) - 
       (30*Lmu2m2*y*H[0, -1, x])/(1 - x)^4 + 
       (37*y*H[0, -1, x])/(4*(1 - x)^3) + 
       (35*Lmu2m2*y*H[0, -1, x])/(1 - x)^3 + 
       (21*y*H[0, -1, x])/(8*(1 - x)^2) - 
       (45*Lmu2m2*y*H[0, -1, x])/(2*(1 - x)^2) - 
       (427*y*H[0, -1, x])/(48*(1 - x)) + 
       (3*Lmu2m2*y*H[0, -1, x])/(4*(1 - x)) - 
       (14*y*H[0, -1, x])/(3*(1 + x)^5) + (11*y*H[0, -1, x])/(3*(1 + x)^4) + 
       (61*y*H[0, -1, x])/(6*(1 + x)^3) + 
       (4*Lmu2m2*y*H[0, -1, x])/(1 + x)^3 + 
       (43*y*H[0, -1, x])/(12*(1 + x)^2) + 
       (4*Lmu2m2*y*H[0, -1, x])/(1 + x)^2 - 
       (395*y*H[0, -1, x])/(48*(1 + x)) - 
       (13*Lmu2m2*y*H[0, -1, x])/(4*(1 + x)) - 
       (17*y^2*H[0, -1, x])/(2*(1 - x)^5) - 
       (6*Lmu2m2*y^2*H[0, -1, x])/(1 - x)^5 + 
       (49*y^2*H[0, -1, x])/(4*(1 - x)^4) + 
       (15*Lmu2m2*y^2*H[0, -1, x])/(1 - x)^4 + 
       (31*y^2*H[0, -1, x])/(8*(1 - x)^3) - 
       (19*Lmu2m2*y^2*H[0, -1, x])/(2*(1 - x)^3) - 
       (97*y^2*H[0, -1, x])/(16*(1 - x)^2) - 
       (3*Lmu2m2*y^2*H[0, -1, x])/(4*(1 - x)^2) - 
       (299*y^2*H[0, -1, x])/(96*(1 - x)) - 
       (Lmu2m2*y^2*H[0, -1, x])/(8*(1 - x)) - 
       (7*y^2*H[0, -1, x])/(3*(1 + x)^5) + 
       (11*y^2*H[0, -1, x])/(6*(1 + x)^4) - 
       (3*Lmu2m2*y^2*H[0, -1, x])/(1 + x)^3 + 
       (31*y^2*H[0, -1, x])/(6*(1 + x)^2) + 
       (9*Lmu2m2*y^2*H[0, -1, x])/(2*(1 + x)^2) - 
       (299*y^2*H[0, -1, x])/(96*(1 + x)) - 
       (Lmu2m2*y^2*H[0, -1, x])/(8*(1 + x)) - 3*H[-1, y]*H[0, -1, x] + 
       (12*H[-1, y]*H[0, -1, x])/(1 - x)^5 - 
       (30*H[-1, y]*H[0, -1, x])/(1 - x)^4 + 
       (35*H[-1, y]*H[0, -1, x])/(1 - x)^3 - 
       (45*H[-1, y]*H[0, -1, x])/(2*(1 - x)^2) + 
       (11*H[-1, y]*H[0, -1, x])/(1 - x) - 
       (4*H[-1, y]*H[0, -1, x])/(1 + x)^5 + 
       (6*H[-1, y]*H[0, -1, x])/(1 + x)^4 - 
       (3*H[-1, y]*H[0, -1, x])/(1 + x)^3 - 
       (3*H[-1, y]*H[0, -1, x])/(2*(1 + x)^2) - 
       (5*H[-1, y]*H[0, -1, x])/(1 + x) - 
       (24*y*H[-1, y]*H[0, -1, x])/(1 - x)^5 + 
       (60*y*H[-1, y]*H[0, -1, x])/(1 - x)^4 - 
       (58*y*H[-1, y]*H[0, -1, x])/(1 - x)^3 + 
       (27*y*H[-1, y]*H[0, -1, x])/(1 - x)^2 - 
       (3*y*H[-1, y]*H[0, -1, x])/(2*(1 - x)) - 
       (8*y*H[-1, y]*H[0, -1, x])/(1 + x)^5 + 
       (12*y*H[-1, y]*H[0, -1, x])/(1 + x)^4 - 
       (12*y*H[-1, y]*H[0, -1, x])/(1 + x)^2 + 
       (9*y*H[-1, y]*H[0, -1, x])/(2*(1 + x)) + 
       (12*y^2*H[-1, y]*H[0, -1, x])/(1 - x)^5 - 
       (30*y^2*H[-1, y]*H[0, -1, x])/(1 - x)^4 + 
       (19*y^2*H[-1, y]*H[0, -1, x])/(1 - x)^3 + 
       (3*y^2*H[-1, y]*H[0, -1, x])/(2*(1 - x)^2) - 
       (4*y^2*H[-1, y]*H[0, -1, x])/(1 + x)^5 + 
       (6*y^2*H[-1, y]*H[0, -1, x])/(1 + x)^4 + 
       (5*y^2*H[-1, y]*H[0, -1, x])/(1 + x)^3 - 
       (19*y^2*H[-1, y]*H[0, -1, x])/(2*(1 + x)^2) - 
       (12*H[-1, z]*H[0, -1, x])/(1 - x)^5 + 
       (30*H[-1, z]*H[0, -1, x])/(1 - x)^4 - 
       (27*H[-1, z]*H[0, -1, x])/(1 - x)^3 + 
       (21*H[-1, z]*H[0, -1, x])/(2*(1 - x)^2) - 
       (33*H[-1, z]*H[0, -1, x])/(4*(1 - x)) - 
       (8*H[-1, z]*H[0, -1, x])/(1 + x)^4 + 
       (10*H[-1, z]*H[0, -1, x])/(1 + x)^3 - 
       (3*H[-1, z]*H[0, -1, x])/(1 + x)^2 - 
       (H[-1, z]*H[0, -1, x])/(4*(1 + x)) + 
       (24*y*H[-1, z]*H[0, -1, x])/(1 - x)^5 - 
       (60*y*H[-1, z]*H[0, -1, x])/(1 - x)^4 + 
       (50*y*H[-1, z]*H[0, -1, x])/(1 - x)^3 - 
       (15*y*H[-1, z]*H[0, -1, x])/(1 - x)^2 + 
       (3*y*H[-1, z]*H[0, -1, x])/(2*(1 - x)) - 
       (16*y*H[-1, z]*H[0, -1, x])/(1 + x)^4 + 
       (20*y*H[-1, z]*H[0, -1, x])/(1 + x)^3 - 
       (6*y*H[-1, z]*H[0, -1, x])/(1 + x)^2 + 
       (3*y*H[-1, z]*H[0, -1, x])/(2*(1 + x)) - 
       (12*y^2*H[-1, z]*H[0, -1, x])/(1 - x)^5 + 
       (30*y^2*H[-1, z]*H[0, -1, x])/(1 - x)^4 - 
       (19*y^2*H[-1, z]*H[0, -1, x])/(1 - x)^3 - 
       (3*y^2*H[-1, z]*H[0, -1, x])/(2*(1 - x)^2) - 
       (y^2*H[-1, z]*H[0, -1, x])/(4*(1 - x)) - 
       (8*y^2*H[-1, z]*H[0, -1, x])/(1 + x)^4 + 
       (10*y^2*H[-1, z]*H[0, -1, x])/(1 + x)^3 + 
       (y^2*H[-1, z]*H[0, -1, x])/(1 + x)^2 - 
       (y^2*H[-1, z]*H[0, -1, x])/(4*(1 + x)) + (9*H[0, -1, y])/2 + 
       3*Lmu2m2*H[0, -1, y] + (3*H[0, -1, y])/(1 + x)^2 - 
       (3*H[0, -1, y])/(1 + x) - (3*H[0, -1, y])/(2*y) + 
       (3*H[0, -1, y])/(2*(1 + x)^2*y) - (3*H[0, -1, y])/(2*(1 + x)*y) + 
       (9*y*H[0, -1, y])/(1 + x)^2 + (6*Lmu2m2*y*H[0, -1, y])/(1 + x)^2 - 
       (9*y*H[0, -1, y])/(1 + x) - (6*Lmu2m2*y*H[0, -1, y])/(1 + x) - 
       H[-1, x]*H[0, -1, y] - (2*y*H[-1, x]*H[0, -1, y])/(1 + x)^2 + 
       (2*y*H[-1, x]*H[0, -1, y])/(1 + x) + H[-1, z]*H[0, -1, y] + 
       (2*y*H[-1, z]*H[0, -1, y])/(1 + x)^2 - 
       (2*y*H[-1, z]*H[0, -1, y])/(1 + x) + (3*H[0, x]*H[0, -1, y])/2 + 
       (H[0, x]*H[0, -1, y])/(2*(1 - x)) + 
       (6*H[0, x]*H[0, -1, y])/(1 + x)^4 - 
       (12*H[0, x]*H[0, -1, y])/(1 + x)^3 + 
       (6*H[0, x]*H[0, -1, y])/(1 + x)^2 + 
       (H[0, x]*H[0, -1, y])/(2*(1 + x)) - 
       (y*H[0, x]*H[0, -1, y])/(4*(1 - x)) + 
       (12*y*H[0, x]*H[0, -1, y])/(1 + x)^4 - 
       (23*y*H[0, x]*H[0, -1, y])/(1 + x)^3 + 
       (29*y*H[0, x]*H[0, -1, y])/(2*(1 + x)^2) - 
       (13*y*H[0, x]*H[0, -1, y])/(4*(1 + x)) + 
       (6*y^2*H[0, x]*H[0, -1, y])/(1 + x)^4 - 
       (12*y^2*H[0, x]*H[0, -1, y])/(1 + x)^3 + 
       (6*y^2*H[0, x]*H[0, -1, y])/(1 + x)^2 - 
       (3*H[y^(-1), x]*H[0, -1, y])/2 - 
       (6*H[y^(-1), x]*H[0, -1, y])/(1 + x)^4 + 
       (12*H[y^(-1), x]*H[0, -1, y])/(1 + x)^3 - 
       (6*H[y^(-1), x]*H[0, -1, y])/(1 + x)^2 - 
       (12*y*H[y^(-1), x]*H[0, -1, y])/(1 + x)^4 + 
       (24*y*H[y^(-1), x]*H[0, -1, y])/(1 + x)^3 - 
       (15*y*H[y^(-1), x]*H[0, -1, y])/(1 + x)^2 + 
       (3*y*H[y^(-1), x]*H[0, -1, y])/(1 + x) - 
       (6*y^2*H[y^(-1), x]*H[0, -1, y])/(1 + x)^4 + 
       (12*y^2*H[y^(-1), x]*H[0, -1, y])/(1 + x)^3 - 
       (6*y^2*H[y^(-1), x]*H[0, -1, y])/(1 + x)^2 - 
       (3*H[y, x]*H[0, -1, y])/2 - (6*H[y, x]*H[0, -1, y])/(1 + x)^4 + 
       (12*H[y, x]*H[0, -1, y])/(1 + x)^3 - 
       (6*H[y, x]*H[0, -1, y])/(1 + x)^2 - 
       (12*y*H[y, x]*H[0, -1, y])/(1 + x)^4 + 
       (24*y*H[y, x]*H[0, -1, y])/(1 + x)^3 - 
       (15*y*H[y, x]*H[0, -1, y])/(1 + x)^2 + 
       (3*y*H[y, x]*H[0, -1, y])/(1 + x) - 
       (6*y^2*H[y, x]*H[0, -1, y])/(1 + x)^4 + 
       (12*y^2*H[y, x]*H[0, -1, y])/(1 + x)^3 - 
       (6*y^2*H[y, x]*H[0, -1, y])/(1 + x)^2 + 3*H[0, -1, z] + 
       2*Lmu2m2*H[0, -1, z] + (10*H[0, -1, z])/(1 + x)^2 + 
       (8*Lmu2m2*H[0, -1, z])/(1 + x)^2 - (10*H[0, -1, z])/(1 + x) - 
       (8*Lmu2m2*H[0, -1, z])/(1 + x) + (6*y*H[0, -1, z])/(1 + x)^2 + 
       (4*Lmu2m2*y*H[0, -1, z])/(1 + x)^2 - (6*y*H[0, -1, z])/(1 + x) - 
       (4*Lmu2m2*y*H[0, -1, z])/(1 + x) + H[0, -1, z]/z - 
       H[0, -1, z]/((1 + x)^2*z) + H[0, -1, z]/((1 + x)*z) - 
       H[-1, y]*H[0, -1, z] - (4*H[-1, y]*H[0, -1, z])/(1 + x)^2 + 
       (4*H[-1, y]*H[0, -1, z])/(1 + x) - 
       (2*y*H[-1, y]*H[0, -1, z])/(1 + x)^2 + 
       (2*y*H[-1, y]*H[0, -1, z])/(1 + x) - 3*H[0, x]*H[0, -1, z] - 
       (4*H[0, x]*H[0, -1, z])/(1 + x)^4 + 
       (8*H[0, x]*H[0, -1, z])/(1 + x)^3 - 
       (8*H[0, x]*H[0, -1, z])/(1 + x)^2 + (4*H[0, x]*H[0, -1, z])/(1 + x) - 
       (8*y*H[0, x]*H[0, -1, z])/(1 + x)^4 + 
       (16*y*H[0, x]*H[0, -1, z])/(1 + x)^3 - 
       (14*y*H[0, x]*H[0, -1, z])/(1 + x)^2 + 
       (6*y*H[0, x]*H[0, -1, z])/(1 + x) - 
       (4*y^2*H[0, x]*H[0, -1, z])/(1 + x)^4 + 
       (8*y^2*H[0, x]*H[0, -1, z])/(1 + x)^3 - 
       (4*y^2*H[0, x]*H[0, -1, z])/(1 + x)^2 + 3*H[z^(-1), x]*H[0, -1, z] + 
       (4*H[z^(-1), x]*H[0, -1, z])/(1 + x)^4 - 
       (8*H[z^(-1), x]*H[0, -1, z])/(1 + x)^3 + 
       (8*H[z^(-1), x]*H[0, -1, z])/(1 + x)^2 - 
       (4*H[z^(-1), x]*H[0, -1, z])/(1 + x) + 
       (8*y*H[z^(-1), x]*H[0, -1, z])/(1 + x)^4 - 
       (16*y*H[z^(-1), x]*H[0, -1, z])/(1 + x)^3 + 
       (14*y*H[z^(-1), x]*H[0, -1, z])/(1 + x)^2 - 
       (6*y*H[z^(-1), x]*H[0, -1, z])/(1 + x) + 
       (4*y^2*H[z^(-1), x]*H[0, -1, z])/(1 + x)^4 - 
       (8*y^2*H[z^(-1), x]*H[0, -1, z])/(1 + x)^3 + 
       (4*y^2*H[z^(-1), x]*H[0, -1, z])/(1 + x)^2 + 3*H[z, x]*H[0, -1, z] + 
       (4*H[z, x]*H[0, -1, z])/(1 + x)^4 - 
       (8*H[z, x]*H[0, -1, z])/(1 + x)^3 + 
       (8*H[z, x]*H[0, -1, z])/(1 + x)^2 - (4*H[z, x]*H[0, -1, z])/(1 + x) + 
       (8*y*H[z, x]*H[0, -1, z])/(1 + x)^4 - 
       (16*y*H[z, x]*H[0, -1, z])/(1 + x)^3 + 
       (14*y*H[z, x]*H[0, -1, z])/(1 + x)^2 - 
       (6*y*H[z, x]*H[0, -1, z])/(1 + x) + 
       (4*y^2*H[z, x]*H[0, -1, z])/(1 + x)^4 - 
       (8*y^2*H[z, x]*H[0, -1, z])/(1 + x)^3 + 
       (4*y^2*H[z, x]*H[0, -1, z])/(1 + x)^2 - H[0, 0, x]/6 + 
       (23*H[0, 0, x])/(4*(1 - x)^5) + (3*Lmu2m2*H[0, 0, x])/(1 - x)^5 - 
       (79*H[0, 0, x])/(8*(1 - x)^4) - 
       (15*Lmu2m2*H[0, 0, x])/(2*(1 - x)^4) + 
       (147*H[0, 0, x])/(16*(1 - x)^3) + 
       (47*Lmu2m2*H[0, 0, x])/(4*(1 - x)^3) - 
       (109*H[0, 0, x])/(32*(1 - x)^2) - 
       (81*Lmu2m2*H[0, 0, x])/(8*(1 - x)^2) + (99*H[0, 0, x])/(64*(1 - x)) + 
       (55*Lmu2m2*H[0, 0, x])/(16*(1 - x)) - H[0, 0, x]/(6*(1 + x)^5) - 
       (2*Lmu2m2*H[0, 0, x])/(1 + x)^5 + (5*H[0, 0, x])/(12*(1 + x)^4) + 
       (5*Lmu2m2*H[0, 0, x])/(1 + x)^4 - (11*H[0, 0, x])/(2*(1 + x)^3) - 
       (8*Lmu2m2*H[0, 0, x])/(1 + x)^3 + (4*H[0, 0, x])/(3*(1 + x)^2) + 
       (3*Lmu2m2*H[0, 0, x])/(1 + x)^2 - (93*H[0, 0, x])/(64*(1 + x)) - 
       (57*Lmu2m2*H[0, 0, x])/(16*(1 + x)) - 
       (23*y*H[0, 0, x])/(2*(1 - x)^5) - (6*Lmu2m2*y*H[0, 0, x])/(1 - x)^5 + 
       (79*y*H[0, 0, x])/(4*(1 - x)^4) + 
       (15*Lmu2m2*y*H[0, 0, x])/(1 - x)^4 - 
       (99*y*H[0, 0, x])/(8*(1 - x)^3) - 
       (35*Lmu2m2*y*H[0, 0, x])/(2*(1 - x)^3) + 
       (45*y*H[0, 0, x])/(16*(1 - x)^2) + 
       (45*Lmu2m2*y*H[0, 0, x])/(4*(1 - x)^2) + 
       (365*y*H[0, 0, x])/(96*(1 - x)) - (Lmu2m2*y*H[0, 0, x])/(8*(1 - x)) - 
       (y*H[0, 0, x])/(3*(1 + x)^5) - (4*Lmu2m2*y*H[0, 0, x])/(1 + x)^5 + 
       (5*y*H[0, 0, x])/(6*(1 + x)^4) + (10*Lmu2m2*y*H[0, 0, x])/(1 + x)^4 - 
       (59*y*H[0, 0, x])/(12*(1 + x)^3) - 
       (13*Lmu2m2*y*H[0, 0, x])/(1 + x)^3 - 
       (65*y*H[0, 0, x])/(24*(1 + x)^2) + 
       (9*Lmu2m2*y*H[0, 0, x])/(2*(1 + x)^2) + 
       (445*y*H[0, 0, x])/(96*(1 + x)) - (Lmu2m2*y*H[0, 0, x])/(8*(1 + x)) + 
       (23*y^2*H[0, 0, x])/(4*(1 - x)^5) + 
       (3*Lmu2m2*y^2*H[0, 0, x])/(1 - x)^5 - 
       (79*y^2*H[0, 0, x])/(8*(1 - x)^4) - 
       (15*Lmu2m2*y^2*H[0, 0, x])/(2*(1 - x)^4) + 
       (15*y^2*H[0, 0, x])/(16*(1 - x)^3) + 
       (19*Lmu2m2*y^2*H[0, 0, x])/(4*(1 - x)^3) + 
       (79*y^2*H[0, 0, x])/(32*(1 - x)^2) + 
       (3*Lmu2m2*y^2*H[0, 0, x])/(8*(1 - x)^2) + 
       (265*y^2*H[0, 0, x])/(192*(1 - x)) - 
       (Lmu2m2*y^2*H[0, 0, x])/(16*(1 - x)) - 
       (y^2*H[0, 0, x])/(6*(1 + x)^5) - 
       (2*Lmu2m2*y^2*H[0, 0, x])/(1 + x)^5 + 
       (5*y^2*H[0, 0, x])/(12*(1 + x)^4) + 
       (5*Lmu2m2*y^2*H[0, 0, x])/(1 + x)^4 + 
       (3*y^2*H[0, 0, x])/(4*(1 + x)^3) - 
       (3*Lmu2m2*y^2*H[0, 0, x])/(1 + x)^3 - 
       (73*y^2*H[0, 0, x])/(24*(1 + x)^2) - 
       (Lmu2m2*y^2*H[0, 0, x])/(2*(1 + x)^2) + 
       (265*y^2*H[0, 0, x])/(192*(1 + x)) - 
       (Lmu2m2*y^2*H[0, 0, x])/(16*(1 + x)) - 
       (6*H[-1, y]*H[0, 0, x])/(1 - x)^5 + 
       (15*H[-1, y]*H[0, 0, x])/(1 - x)^4 - 
       (35*H[-1, y]*H[0, 0, x])/(2*(1 - x)^3) + 
       (45*H[-1, y]*H[0, 0, x])/(4*(1 - x)^2) - 
       (15*H[-1, y]*H[0, 0, x])/(4*(1 - x)) + 
       (6*H[-1, y]*H[0, 0, x])/(1 + x)^5 - 
       (13*H[-1, y]*H[0, 0, x])/(1 + x)^4 + 
       (21*H[-1, y]*H[0, 0, x])/(2*(1 + x)^3) - 
       (11*H[-1, y]*H[0, 0, x])/(4*(1 + x)^2) + 
       (17*H[-1, y]*H[0, 0, x])/(4*(1 + x)) + 
       (12*y*H[-1, y]*H[0, 0, x])/(1 - x)^5 - 
       (30*y*H[-1, y]*H[0, 0, x])/(1 - x)^4 + 
       (29*y*H[-1, y]*H[0, 0, x])/(1 - x)^3 - 
       (27*y*H[-1, y]*H[0, 0, x])/(2*(1 - x)^2) + 
       (y*H[-1, y]*H[0, 0, x])/(2*(1 - x)) + 
       (12*y*H[-1, y]*H[0, 0, x])/(1 + x)^5 - 
       (26*y*H[-1, y]*H[0, 0, x])/(1 + x)^4 + 
       (21*y*H[-1, y]*H[0, 0, x])/(1 + x)^3 - 
       (11*y*H[-1, y]*H[0, 0, x])/(2*(1 + x)^2) + 
       (y*H[-1, y]*H[0, 0, x])/(2*(1 + x)) - 
       (6*y^2*H[-1, y]*H[0, 0, x])/(1 - x)^5 + 
       (15*y^2*H[-1, y]*H[0, 0, x])/(1 - x)^4 - 
       (19*y^2*H[-1, y]*H[0, 0, x])/(2*(1 - x)^3) - 
       (3*y^2*H[-1, y]*H[0, 0, x])/(4*(1 - x)^2) + 
       (y^2*H[-1, y]*H[0, 0, x])/(4*(1 - x)) + 
       (6*y^2*H[-1, y]*H[0, 0, x])/(1 + x)^5 - 
       (13*y^2*H[-1, y]*H[0, 0, x])/(1 + x)^4 + 
       (13*y^2*H[-1, y]*H[0, 0, x])/(2*(1 + x)^3) + 
       (5*y^2*H[-1, y]*H[0, 0, x])/(4*(1 + x)^2) + 
       (y^2*H[-1, y]*H[0, 0, x])/(4*(1 + x)) + 
       (6*H[-1, z]*H[0, 0, x])/(1 - x)^5 - 
       (15*H[-1, z]*H[0, 0, x])/(1 - x)^4 + 
       (27*H[-1, z]*H[0, 0, x])/(2*(1 - x)^3) - 
       (21*H[-1, z]*H[0, 0, x])/(4*(1 - x)^2) + 
       (33*H[-1, z]*H[0, 0, x])/(8*(1 - x)) + 
       (4*H[-1, z]*H[0, 0, x])/(1 + x)^4 - 
       (5*H[-1, z]*H[0, 0, x])/(1 + x)^3 + 
       (3*H[-1, z]*H[0, 0, x])/(2*(1 + x)^2) + 
       (H[-1, z]*H[0, 0, x])/(8*(1 + x)) - 
       (12*y*H[-1, z]*H[0, 0, x])/(1 - x)^5 + 
       (30*y*H[-1, z]*H[0, 0, x])/(1 - x)^4 - 
       (25*y*H[-1, z]*H[0, 0, x])/(1 - x)^3 + 
       (15*y*H[-1, z]*H[0, 0, x])/(2*(1 - x)^2) - 
       (3*y*H[-1, z]*H[0, 0, x])/(4*(1 - x)) + 
       (8*y*H[-1, z]*H[0, 0, x])/(1 + x)^4 - 
       (10*y*H[-1, z]*H[0, 0, x])/(1 + x)^3 + 
       (3*y*H[-1, z]*H[0, 0, x])/(1 + x)^2 - 
       (3*y*H[-1, z]*H[0, 0, x])/(4*(1 + x)) + 
       (6*y^2*H[-1, z]*H[0, 0, x])/(1 - x)^5 - 
       (15*y^2*H[-1, z]*H[0, 0, x])/(1 - x)^4 + 
       (19*y^2*H[-1, z]*H[0, 0, x])/(2*(1 - x)^3) + 
       (3*y^2*H[-1, z]*H[0, 0, x])/(4*(1 - x)^2) + 
       (y^2*H[-1, z]*H[0, 0, x])/(8*(1 - x)) + 
       (4*y^2*H[-1, z]*H[0, 0, x])/(1 + x)^4 - 
       (5*y^2*H[-1, z]*H[0, 0, x])/(1 + x)^3 - 
       (y^2*H[-1, z]*H[0, 0, x])/(2*(1 + x)^2) + 
       (y^2*H[-1, z]*H[0, 0, x])/(8*(1 + x)) + 2*H[1, 0, x] + 
       2*Lmu2m2*H[1, 0, x] - (13*H[1, 0, x])/(16*(1 - x)) - 
       (9*Lmu2m2*H[1, 0, x])/(4*(1 - x)) - (7*H[1, 0, x])/(1 + x)^5 - 
       (4*Lmu2m2*H[1, 0, x])/(1 + x)^5 + (35*H[1, 0, x])/(2*(1 + x)^4) + 
       (10*Lmu2m2*H[1, 0, x])/(1 + x)^4 - (61*H[1, 0, x])/(4*(1 + x)^3) - 
       (9*Lmu2m2*H[1, 0, x])/(1 + x)^3 + (43*H[1, 0, x])/(8*(1 + x)^2) + 
       (7*Lmu2m2*H[1, 0, x])/(2*(1 + x)^2) - (61*H[1, 0, x])/(16*(1 + x)) - 
       (9*Lmu2m2*H[1, 0, x])/(4*(1 + x)) + (5*y*H[1, 0, x])/(8*(1 - x)) + 
       (Lmu2m2*y*H[1, 0, x])/(2*(1 - x)) - (14*y*H[1, 0, x])/(1 + x)^5 - 
       (8*Lmu2m2*y*H[1, 0, x])/(1 + x)^5 + (35*y*H[1, 0, x])/(1 + x)^4 + 
       (20*Lmu2m2*y*H[1, 0, x])/(1 + x)^4 - 
       (75*y*H[1, 0, x])/(2*(1 + x)^3) - 
       (22*Lmu2m2*y*H[1, 0, x])/(1 + x)^3 + 
       (85*y*H[1, 0, x])/(4*(1 + x)^2) + 
       (13*Lmu2m2*y*H[1, 0, x])/(1 + x)^2 - (43*y*H[1, 0, x])/(8*(1 + x)) - 
       (7*Lmu2m2*y*H[1, 0, x])/(2*(1 + x)) - 
       (5*y^2*H[1, 0, x])/(16*(1 - x)) - 
       (Lmu2m2*y^2*H[1, 0, x])/(4*(1 - x)) - (7*y^2*H[1, 0, x])/(1 + x)^5 - 
       (4*Lmu2m2*y^2*H[1, 0, x])/(1 + x)^5 + 
       (35*y^2*H[1, 0, x])/(2*(1 + x)^4) + 
       (10*Lmu2m2*y^2*H[1, 0, x])/(1 + x)^4 - 
       (61*y^2*H[1, 0, x])/(4*(1 + x)^3) - 
       (9*Lmu2m2*y^2*H[1, 0, x])/(1 + x)^3 + 
       (43*y^2*H[1, 0, x])/(8*(1 + x)^2) + 
       (7*Lmu2m2*y^2*H[1, 0, x])/(2*(1 + x)^2) - 
       (5*y^2*H[1, 0, x])/(16*(1 + x)) - 
       (Lmu2m2*y^2*H[1, 0, x])/(4*(1 + x)) - 2*H[-1, y]*H[1, 0, x] + 
       (9*H[-1, y]*H[1, 0, x])/(4*(1 - x)) + 
       (4*H[-1, y]*H[1, 0, x])/(1 + x)^5 - 
       (10*H[-1, y]*H[1, 0, x])/(1 + x)^4 + 
       (9*H[-1, y]*H[1, 0, x])/(1 + x)^3 - 
       (7*H[-1, y]*H[1, 0, x])/(2*(1 + x)^2) + 
       (9*H[-1, y]*H[1, 0, x])/(4*(1 + x)) - 
       (y*H[-1, y]*H[1, 0, x])/(2*(1 - x)) + 
       (8*y*H[-1, y]*H[1, 0, x])/(1 + x)^5 - 
       (20*y*H[-1, y]*H[1, 0, x])/(1 + x)^4 + 
       (22*y*H[-1, y]*H[1, 0, x])/(1 + x)^3 - 
       (13*y*H[-1, y]*H[1, 0, x])/(1 + x)^2 + 
       (7*y*H[-1, y]*H[1, 0, x])/(2*(1 + x)) + 
       (y^2*H[-1, y]*H[1, 0, x])/(4*(1 - x)) + 
       (4*y^2*H[-1, y]*H[1, 0, x])/(1 + x)^5 - 
       (10*y^2*H[-1, y]*H[1, 0, x])/(1 + x)^4 + 
       (9*y^2*H[-1, y]*H[1, 0, x])/(1 + x)^3 - 
       (7*y^2*H[-1, y]*H[1, 0, x])/(2*(1 + x)^2) + 
       (y^2*H[-1, y]*H[1, 0, x])/(4*(1 + x)) - 3*H[-1, y]*H[y^(-1), -1, x] - 
       (12*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^4 + 
       (24*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^3 - 
       (12*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^2 - 
       (24*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^4 + 
       (48*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^3 - 
       (30*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^2 + 
       (6*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x) - 
       (12*y^2*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^4 + 
       (24*y^2*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^3 - 
       (12*y^2*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^2 + 
       (3*H[-1, y]*H[y^(-1), 0, x])/2 + 
       (6*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^4 - 
       (12*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^3 + 
       (6*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^2 + 
       (12*y*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^4 - 
       (24*y*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^3 + 
       (15*y*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^2 - 
       (3*y*H[-1, y]*H[y^(-1), 0, x])/(1 + x) + 
       (6*y^2*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^4 - 
       (12*y^2*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^3 + 
       (6*y^2*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^2 - 3*H[-1, y]*H[y, -1, x] - 
       (12*H[-1, y]*H[y, -1, x])/(1 + x)^4 + 
       (24*H[-1, y]*H[y, -1, x])/(1 + x)^3 - 
       (12*H[-1, y]*H[y, -1, x])/(1 + x)^2 - 
       (24*y*H[-1, y]*H[y, -1, x])/(1 + x)^4 + 
       (48*y*H[-1, y]*H[y, -1, x])/(1 + x)^3 - 
       (30*y*H[-1, y]*H[y, -1, x])/(1 + x)^2 + 
       (6*y*H[-1, y]*H[y, -1, x])/(1 + x) - 
       (12*y^2*H[-1, y]*H[y, -1, x])/(1 + x)^4 + 
       (24*y^2*H[-1, y]*H[y, -1, x])/(1 + x)^3 - 
       (12*y^2*H[-1, y]*H[y, -1, x])/(1 + x)^2 + (3*H[-1, y]*H[y, 0, x])/2 + 
       (6*H[-1, y]*H[y, 0, x])/(1 + x)^4 - 
       (12*H[-1, y]*H[y, 0, x])/(1 + x)^3 + 
       (6*H[-1, y]*H[y, 0, x])/(1 + x)^2 + 
       (12*y*H[-1, y]*H[y, 0, x])/(1 + x)^4 - 
       (24*y*H[-1, y]*H[y, 0, x])/(1 + x)^3 + 
       (15*y*H[-1, y]*H[y, 0, x])/(1 + x)^2 - 
       (3*y*H[-1, y]*H[y, 0, x])/(1 + x) + 
       (6*y^2*H[-1, y]*H[y, 0, x])/(1 + x)^4 - 
       (12*y^2*H[-1, y]*H[y, 0, x])/(1 + x)^3 + 
       (6*y^2*H[-1, y]*H[y, 0, x])/(1 + x)^2 + 6*H[-1, z]*H[z^(-1), -1, x] + 
       (8*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^4 - 
       (16*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^3 + 
       (16*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^2 - 
       (8*H[-1, z]*H[z^(-1), -1, x])/(1 + x) + 
       (16*y*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^4 - 
       (32*y*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^3 + 
       (28*y*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^2 - 
       (12*y*H[-1, z]*H[z^(-1), -1, x])/(1 + x) + 
       (8*y^2*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^4 - 
       (16*y^2*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^3 + 
       (8*y^2*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^2 - 
       3*H[-1, z]*H[z^(-1), 0, x] - (4*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^4 + 
       (8*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^3 - 
       (8*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^2 + 
       (4*H[-1, z]*H[z^(-1), 0, x])/(1 + x) - 
       (8*y*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^4 + 
       (16*y*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^3 - 
       (14*y*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^2 + 
       (6*y*H[-1, z]*H[z^(-1), 0, x])/(1 + x) - 
       (4*y^2*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^4 + 
       (8*y^2*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^3 - 
       (4*y^2*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^2 + 6*H[-1, z]*H[z, -1, x] + 
       (8*H[-1, z]*H[z, -1, x])/(1 + x)^4 - 
       (16*H[-1, z]*H[z, -1, x])/(1 + x)^3 + 
       (16*H[-1, z]*H[z, -1, x])/(1 + x)^2 - 
       (8*H[-1, z]*H[z, -1, x])/(1 + x) + 
       (16*y*H[-1, z]*H[z, -1, x])/(1 + x)^4 - 
       (32*y*H[-1, z]*H[z, -1, x])/(1 + x)^3 + 
       (28*y*H[-1, z]*H[z, -1, x])/(1 + x)^2 - 
       (12*y*H[-1, z]*H[z, -1, x])/(1 + x) + 
       (8*y^2*H[-1, z]*H[z, -1, x])/(1 + x)^4 - 
       (16*y^2*H[-1, z]*H[z, -1, x])/(1 + x)^3 + 
       (8*y^2*H[-1, z]*H[z, -1, x])/(1 + x)^2 - 3*H[-1, z]*H[z, 0, x] - 
       (4*H[-1, z]*H[z, 0, x])/(1 + x)^4 + 
       (8*H[-1, z]*H[z, 0, x])/(1 + x)^3 - 
       (8*H[-1, z]*H[z, 0, x])/(1 + x)^2 + (4*H[-1, z]*H[z, 0, x])/(1 + x) - 
       (8*y*H[-1, z]*H[z, 0, x])/(1 + x)^4 + 
       (16*y*H[-1, z]*H[z, 0, x])/(1 + x)^3 - 
       (14*y*H[-1, z]*H[z, 0, x])/(1 + x)^2 + 
       (6*y*H[-1, z]*H[z, 0, x])/(1 + x) - 
       (4*y^2*H[-1, z]*H[z, 0, x])/(1 + x)^4 + 
       (8*y^2*H[-1, z]*H[z, 0, x])/(1 + x)^3 - 
       (4*y^2*H[-1, z]*H[z, 0, x])/(1 + x)^2 + 10*H[-1, -1, -1, x] - 
       (32*H[-1, -1, -1, x])/(1 + x)^4 + (64*H[-1, -1, -1, x])/(1 + x)^3 - 
       (32*H[-1, -1, -1, x])/(1 + x) - (64*y*H[-1, -1, -1, x])/(1 + x)^4 + 
       (128*y*H[-1, -1, -1, x])/(1 + x)^3 - 
       (44*y*H[-1, -1, -1, x])/(1 + x)^2 - (20*y*H[-1, -1, -1, x])/(1 + x) - 
       (32*y^2*H[-1, -1, -1, x])/(1 + x)^4 + 
       (64*y^2*H[-1, -1, -1, x])/(1 + x)^3 - 
       (32*y^2*H[-1, -1, -1, x])/(1 + x)^2 + 18*H[-1, -1, -1, y] - 
       (24*H[-1, -1, -1, y])/(1 + x)^4 + (48*H[-1, -1, -1, y])/(1 + x)^3 - 
       (24*H[-1, -1, -1, y])/(1 + x)^2 - (48*y*H[-1, -1, -1, y])/(1 + x)^4 + 
       (96*y*H[-1, -1, -1, y])/(1 + x)^3 - 
       (12*y*H[-1, -1, -1, y])/(1 + x)^2 - (36*y*H[-1, -1, -1, y])/(1 + x) - 
       (24*y^2*H[-1, -1, -1, y])/(1 + x)^4 + 
       (48*y^2*H[-1, -1, -1, y])/(1 + x)^3 - 
       (24*y^2*H[-1, -1, -1, y])/(1 + x)^2 + 22*H[-1, -1, -1, z] + 
       (16*H[-1, -1, -1, z])/(1 + x)^4 - (32*H[-1, -1, -1, z])/(1 + x)^3 + 
       (72*H[-1, -1, -1, z])/(1 + x)^2 - (56*H[-1, -1, -1, z])/(1 + x) + 
       (32*y*H[-1, -1, -1, z])/(1 + x)^4 - 
       (64*y*H[-1, -1, -1, z])/(1 + x)^3 + 
       (76*y*H[-1, -1, -1, z])/(1 + x)^2 - (44*y*H[-1, -1, -1, z])/(1 + x) + 
       (16*y^2*H[-1, -1, -1, z])/(1 + x)^4 - 
       (32*y^2*H[-1, -1, -1, z])/(1 + x)^3 + 
       (16*y^2*H[-1, -1, -1, z])/(1 + x)^2 - 6*H[-1, -1, 0, x] + 
       (5*H[-1, -1, 0, x])/(4*(1 - x)) + (4*H[-1, -1, 0, x])/(1 + x)^5 + 
       (6*H[-1, -1, 0, x])/(1 + x)^4 - (23*H[-1, -1, 0, x])/(1 + x)^3 - 
       (7*H[-1, -1, 0, x])/(2*(1 + x)^2) + 
       (69*H[-1, -1, 0, x])/(4*(1 + x)) + (8*y*H[-1, -1, 0, x])/(1 + x)^5 + 
       (12*y*H[-1, -1, 0, x])/(1 + x)^4 - (44*y*H[-1, -1, 0, x])/(1 + x)^3 + 
       (12*y*H[-1, -1, 0, x])/(1 + x)^2 + (12*y*H[-1, -1, 0, x])/(1 + x) + 
       (y^2*H[-1, -1, 0, x])/(4*(1 - x)) + 
       (4*y^2*H[-1, -1, 0, x])/(1 + x)^5 + 
       (6*y^2*H[-1, -1, 0, x])/(1 + x)^4 - 
       (23*y^2*H[-1, -1, 0, x])/(1 + x)^3 + 
       (25*y^2*H[-1, -1, 0, x])/(2*(1 + x)^2) + 
       (y^2*H[-1, -1, 0, x])/(4*(1 + x)) - 4*H[-1, 0, -1, x] + 
       (12*H[-1, 0, -1, x])/(1 - x)^5 - (30*H[-1, 0, -1, x])/(1 - x)^4 + 
       (39*H[-1, 0, -1, x])/(1 - x)^3 - (57*H[-1, 0, -1, x])/(2*(1 - x)^2) + 
       (31*H[-1, 0, -1, x])/(2*(1 - x)) + (4*H[-1, 0, -1, x])/(1 + x)^5 + 
       (6*H[-1, 0, -1, x])/(1 + x)^4 - (29*H[-1, 0, -1, x])/(1 + x)^3 + 
       (11*H[-1, 0, -1, x])/(2*(1 + x)^2) + 
       (7*H[-1, 0, -1, x])/(2*(1 + x)) - (24*y*H[-1, 0, -1, x])/(1 - x)^5 + 
       (60*y*H[-1, 0, -1, x])/(1 - x)^4 - (62*y*H[-1, 0, -1, x])/(1 - x)^3 + 
       (33*y*H[-1, 0, -1, x])/(1 - x)^2 - 
       (3*y*H[-1, 0, -1, x])/(2*(1 - x)) + (8*y*H[-1, 0, -1, x])/(1 + x)^5 + 
       (12*y*H[-1, 0, -1, x])/(1 + x)^4 - (44*y*H[-1, 0, -1, x])/(1 + x)^3 + 
       (12*y*H[-1, 0, -1, x])/(1 + x)^2 + 
       (13*y*H[-1, 0, -1, x])/(2*(1 + x)) + 
       (12*y^2*H[-1, 0, -1, x])/(1 - x)^5 - 
       (30*y^2*H[-1, 0, -1, x])/(1 - x)^4 + 
       (19*y^2*H[-1, 0, -1, x])/(1 - x)^3 + 
       (3*y^2*H[-1, 0, -1, x])/(2*(1 - x)^2) + 
       (y^2*H[-1, 0, -1, x])/(2*(1 - x)) + 
       (4*y^2*H[-1, 0, -1, x])/(1 + x)^5 + 
       (6*y^2*H[-1, 0, -1, x])/(1 + x)^4 - 
       (17*y^2*H[-1, 0, -1, x])/(1 + x)^3 + 
       (7*y^2*H[-1, 0, -1, x])/(2*(1 + x)^2) + 
       (y^2*H[-1, 0, -1, x])/(2*(1 + x)) - 3*H[-1, 0, -1, y] + 
       (12*H[-1, 0, -1, y])/(1 + x)^4 - (24*H[-1, 0, -1, y])/(1 + x)^3 + 
       (12*H[-1, 0, -1, y])/(1 + x)^2 + (24*y*H[-1, 0, -1, y])/(1 + x)^4 - 
       (48*y*H[-1, 0, -1, y])/(1 + x)^3 + (18*y*H[-1, 0, -1, y])/(1 + x)^2 + 
       (6*y*H[-1, 0, -1, y])/(1 + x) + (12*y^2*H[-1, 0, -1, y])/(1 + x)^4 - 
       (24*y^2*H[-1, 0, -1, y])/(1 + x)^3 + 
       (12*y^2*H[-1, 0, -1, y])/(1 + x)^2 - 9*H[-1, 0, -1, z] - 
       (8*H[-1, 0, -1, z])/(1 + x)^4 + (16*H[-1, 0, -1, z])/(1 + x)^3 - 
       (28*H[-1, 0, -1, z])/(1 + x)^2 + (20*H[-1, 0, -1, z])/(1 + x) - 
       (16*y*H[-1, 0, -1, z])/(1 + x)^4 + (32*y*H[-1, 0, -1, z])/(1 + x)^3 - 
       (34*y*H[-1, 0, -1, z])/(1 + x)^2 + (18*y*H[-1, 0, -1, z])/(1 + x) - 
       (8*y^2*H[-1, 0, -1, z])/(1 + x)^4 + 
       (16*y^2*H[-1, 0, -1, z])/(1 + x)^3 - 
       (8*y^2*H[-1, 0, -1, z])/(1 + x)^2 + (5*H[-1, 0, 0, x])/2 - 
       (6*H[-1, 0, 0, x])/(1 - x)^5 + (15*H[-1, 0, 0, x])/(1 - x)^4 - 
       (39*H[-1, 0, 0, x])/(2*(1 - x)^3) + 
       (57*H[-1, 0, 0, x])/(4*(1 - x)^2) - (67*H[-1, 0, 0, x])/(8*(1 - x)) - 
       (4*H[-1, 0, 0, x])/(1 + x)^5 + (2*H[-1, 0, 0, x])/(1 + x)^4 + 
       (10*H[-1, 0, 0, x])/(1 + x)^3 - H[-1, 0, 0, x]/(1 + x)^2 - 
       (19*H[-1, 0, 0, x])/(8*(1 + x)) + (12*y*H[-1, 0, 0, x])/(1 - x)^5 - 
       (30*y*H[-1, 0, 0, x])/(1 - x)^4 + (31*y*H[-1, 0, 0, x])/(1 - x)^3 - 
       (33*y*H[-1, 0, 0, x])/(2*(1 - x)^2) + 
       (3*y*H[-1, 0, 0, x])/(4*(1 - x)) - (8*y*H[-1, 0, 0, x])/(1 + x)^5 + 
       (4*y*H[-1, 0, 0, x])/(1 + x)^4 + (12*y*H[-1, 0, 0, x])/(1 + x)^3 - 
       (y*H[-1, 0, 0, x])/(1 + x)^2 - (17*y*H[-1, 0, 0, x])/(4*(1 + x)) - 
       (6*y^2*H[-1, 0, 0, x])/(1 - x)^5 + 
       (15*y^2*H[-1, 0, 0, x])/(1 - x)^4 - 
       (19*y^2*H[-1, 0, 0, x])/(2*(1 - x)^3) - 
       (3*y^2*H[-1, 0, 0, x])/(4*(1 - x)^2) - 
       (3*y^2*H[-1, 0, 0, x])/(8*(1 - x)) - 
       (4*y^2*H[-1, 0, 0, x])/(1 + x)^5 + (2*y^2*H[-1, 0, 0, x])/(1 + x)^4 + 
       (4*y^2*H[-1, 0, 0, x])/(1 + x)^3 - 
       (3*y^2*H[-1, 0, 0, x])/(8*(1 + x)) - 2*H[0, -1, -1, x] + 
       (18*H[0, -1, -1, x])/(1 - x)^5 - (45*H[0, -1, -1, x])/(1 - x)^4 + 
       (109*H[0, -1, -1, x])/(2*(1 - x)^3) - 
       (147*H[0, -1, -1, x])/(4*(1 - x)^2) + 
       (165*H[0, -1, -1, x])/(8*(1 - x)) + (4*H[0, -1, -1, x])/(1 + x)^5 + 
       (2*H[0, -1, -1, x])/(1 + x)^4 - (20*H[0, -1, -1, x])/(1 + x)^3 + 
       (8*H[0, -1, -1, x])/(1 + x)^2 - (43*H[0, -1, -1, x])/(8*(1 + x)) - 
       (36*y*H[0, -1, -1, x])/(1 - x)^5 + (90*y*H[0, -1, -1, x])/(1 - x)^4 - 
       (89*y*H[0, -1, -1, x])/(1 - x)^3 + 
       (87*y*H[0, -1, -1, x])/(2*(1 - x)^2) - 
       (9*y*H[0, -1, -1, x])/(4*(1 - x)) + (8*y*H[0, -1, -1, x])/(1 + x)^5 + 
       (4*y*H[0, -1, -1, x])/(1 + x)^4 - (24*y*H[0, -1, -1, x])/(1 + x)^3 + 
       (4*y*H[0, -1, -1, x])/(1 + x)^2 + (7*y*H[0, -1, -1, x])/(4*(1 + x)) + 
       (18*y^2*H[0, -1, -1, x])/(1 - x)^5 - 
       (45*y^2*H[0, -1, -1, x])/(1 - x)^4 + 
       (57*y^2*H[0, -1, -1, x])/(2*(1 - x)^3) + 
       (9*y^2*H[0, -1, -1, x])/(4*(1 - x)^2) + 
       (5*y^2*H[0, -1, -1, x])/(8*(1 - x)) + 
       (4*y^2*H[0, -1, -1, x])/(1 + x)^5 + 
       (2*y^2*H[0, -1, -1, x])/(1 + x)^4 - 
       (6*y^2*H[0, -1, -1, x])/(1 + x)^3 - 
       (5*y^2*H[0, -1, -1, x])/(1 + x)^2 + 
       (5*y^2*H[0, -1, -1, x])/(8*(1 + x)) - 6*H[0, -1, -1, y] + 
       (12*H[0, -1, -1, y])/(1 + x)^4 - (24*H[0, -1, -1, y])/(1 + x)^3 + 
       (12*H[0, -1, -1, y])/(1 + x)^2 + (24*y*H[0, -1, -1, y])/(1 + x)^4 - 
       (48*y*H[0, -1, -1, y])/(1 + x)^3 + (12*y*H[0, -1, -1, y])/(1 + x)^2 + 
       (12*y*H[0, -1, -1, y])/(1 + x) + (12*y^2*H[0, -1, -1, y])/(1 + x)^4 - 
       (24*y^2*H[0, -1, -1, y])/(1 + x)^3 + 
       (12*y^2*H[0, -1, -1, y])/(1 + x)^2 - 10*H[0, -1, -1, z] - 
       (8*H[0, -1, -1, z])/(1 + x)^4 + (16*H[0, -1, -1, z])/(1 + x)^3 - 
       (32*H[0, -1, -1, z])/(1 + x)^2 + (24*H[0, -1, -1, z])/(1 + x) - 
       (16*y*H[0, -1, -1, z])/(1 + x)^4 + (32*y*H[0, -1, -1, z])/(1 + x)^3 - 
       (36*y*H[0, -1, -1, z])/(1 + x)^2 + (20*y*H[0, -1, -1, z])/(1 + x) - 
       (8*y^2*H[0, -1, -1, z])/(1 + x)^4 + 
       (16*y^2*H[0, -1, -1, z])/(1 + x)^3 - 
       (8*y^2*H[0, -1, -1, z])/(1 + x)^2 - (3*H[0, -1, 0, x])/(1 - x)^6 + 
       (41*H[0, -1, 0, x])/(4*(1 - x)^4) - 
       (71*H[0, -1, 0, x])/(4*(1 - x)^3) + 
       (183*H[0, -1, 0, x])/(16*(1 - x)^2) - 
       (29*H[0, -1, 0, x])/(4*(1 - x)) - (2*H[0, -1, 0, x])/(1 + x)^6 + 
       (2*H[0, -1, 0, x])/(1 + x)^5 - (4*H[0, -1, 0, x])/(1 + x)^4 + 
       (23*H[0, -1, 0, x])/(2*(1 + x)^3) - 
       (79*H[0, -1, 0, x])/(16*(1 + x)^2) + 
       (11*H[0, -1, 0, x])/(4*(1 + x)) + (6*y*H[0, -1, 0, x])/(1 - x)^6 - 
       (45*y*H[0, -1, 0, x])/(2*(1 - x)^4) + 
       (59*y*H[0, -1, 0, x])/(2*(1 - x)^3) - 
       (133*y*H[0, -1, 0, x])/(8*(1 - x)^2) + 
       (y*H[0, -1, 0, x])/(2*(1 - x)) - (4*y*H[0, -1, 0, x])/(1 + x)^6 + 
       (4*y*H[0, -1, 0, x])/(1 + x)^5 - (11*y*H[0, -1, 0, x])/(1 + x)^4 + 
       (20*y*H[0, -1, 0, x])/(1 + x)^3 - 
       (51*y*H[0, -1, 0, x])/(8*(1 + x)^2) + 
       (y*H[0, -1, 0, x])/(2*(1 + x)) - (3*y^2*H[0, -1, 0, x])/(1 - x)^6 + 
       (53*y^2*H[0, -1, 0, x])/(4*(1 - x)^4) - 
       (43*y^2*H[0, -1, 0, x])/(4*(1 - x)^3) - 
       (25*y^2*H[0, -1, 0, x])/(16*(1 - x)^2) - 
       (y^2*H[0, -1, 0, x])/(4*(1 - x)) - (2*y^2*H[0, -1, 0, x])/(1 + x)^6 + 
       (2*y^2*H[0, -1, 0, x])/(1 + x)^5 - (5*y^2*H[0, -1, 0, x])/(1 + x)^4 + 
       (13*y^2*H[0, -1, 0, x])/(2*(1 + x)^3) + 
       (17*y^2*H[0, -1, 0, x])/(16*(1 + x)^2) - 
       (y^2*H[0, -1, 0, x])/(4*(1 + x)) + H[0, 0, -1, x] - 
       (6*H[0, 0, -1, x])/(1 - x)^6 + (6*H[0, 0, -1, x])/(1 - x)^5 + 
       (11*H[0, 0, -1, x])/(2*(1 - x)^4) - (16*H[0, 0, -1, x])/(1 - x)^3 + 
       (87*H[0, 0, -1, x])/(8*(1 - x)^2) - (67*H[0, 0, -1, x])/(8*(1 - x)) - 
       (4*H[0, 0, -1, x])/(1 + x)^5 + (3*H[0, 0, -1, x])/(1 + x)^4 + 
       (7*H[0, 0, -1, x])/(1 + x)^3 - (13*H[0, 0, -1, x])/(8*(1 + x)^2) + 
       (13*H[0, 0, -1, x])/(8*(1 + x)) + (12*y*H[0, 0, -1, x])/(1 - x)^6 - 
       (12*y*H[0, 0, -1, x])/(1 - x)^5 - (15*y*H[0, 0, -1, x])/(1 - x)^4 + 
       (28*y*H[0, 0, -1, x])/(1 - x)^3 - 
       (69*y*H[0, 0, -1, x])/(4*(1 - x)^2) + 
       (3*y*H[0, 0, -1, x])/(4*(1 - x)) - (8*y*H[0, 0, -1, x])/(1 + x)^5 + 
       (4*y*H[0, 0, -1, x])/(1 + x)^4 + (8*y*H[0, 0, -1, x])/(1 + x)^3 + 
       (3*y*H[0, 0, -1, x])/(4*(1 + x)^2) - 
       (5*y*H[0, 0, -1, x])/(4*(1 + x)) - (6*y^2*H[0, 0, -1, x])/(1 - x)^6 + 
       (6*y^2*H[0, 0, -1, x])/(1 - x)^5 + 
       (23*y^2*H[0, 0, -1, x])/(2*(1 - x)^4) - 
       (12*y^2*H[0, 0, -1, x])/(1 - x)^3 - 
       (17*y^2*H[0, 0, -1, x])/(8*(1 - x)^2) - 
       (3*y^2*H[0, 0, -1, x])/(8*(1 - x)) - 
       (4*y^2*H[0, 0, -1, x])/(1 + x)^5 + (y^2*H[0, 0, -1, x])/(1 + x)^4 + 
       (3*y^2*H[0, 0, -1, x])/(1 + x)^3 + 
       (27*y^2*H[0, 0, -1, x])/(8*(1 + x)^2) - 
       (3*y^2*H[0, 0, -1, x])/(8*(1 + x)) - (6*H[0, 0, -1, y])/(1 + x)^4 + 
       (12*H[0, 0, -1, y])/(1 + x)^3 - (6*H[0, 0, -1, y])/(1 + x)^2 - 
       (12*y*H[0, 0, -1, y])/(1 + x)^4 + (24*y*H[0, 0, -1, y])/(1 + x)^3 - 
       (12*y*H[0, 0, -1, y])/(1 + x)^2 - (6*y^2*H[0, 0, -1, y])/(1 + x)^4 + 
       (12*y^2*H[0, 0, -1, y])/(1 + x)^3 - 
       (6*y^2*H[0, 0, -1, y])/(1 + x)^2 + 4*H[0, 0, -1, z] + 
       (4*H[0, 0, -1, z])/(1 + x)^4 - (8*H[0, 0, -1, z])/(1 + x)^3 + 
       (12*H[0, 0, -1, z])/(1 + x)^2 - (8*H[0, 0, -1, z])/(1 + x) + 
       (8*y*H[0, 0, -1, z])/(1 + x)^4 - (16*y*H[0, 0, -1, z])/(1 + x)^3 + 
       (16*y*H[0, 0, -1, z])/(1 + x)^2 - (8*y*H[0, 0, -1, z])/(1 + x) + 
       (4*y^2*H[0, 0, -1, z])/(1 + x)^4 - (8*y^2*H[0, 0, -1, z])/(1 + x)^3 + 
       (4*y^2*H[0, 0, -1, z])/(1 + x)^2 + 2*H[0, 0, 0, x] + 
       (9*H[0, 0, 0, x])/(2*(1 - x)^6) - (15*H[0, 0, 0, x])/(2*(1 - x)^5) + 
       (27*H[0, 0, 0, x])/(8*(1 - x)^4) + (13*H[0, 0, 0, x])/(4*(1 - x)^3) - 
       (45*H[0, 0, 0, x])/(32*(1 - x)^2) + (13*H[0, 0, 0, x])/(32*(1 - x)) + 
       (2*H[0, 0, 0, x])/(1 + x)^6 - (6*H[0, 0, 0, x])/(1 + x)^5 + 
       (45*H[0, 0, 0, x])/(4*(1 + x)^4) - (27*H[0, 0, 0, x])/(2*(1 + x)^3) + 
       (167*H[0, 0, 0, x])/(32*(1 + x)^2) - 
       (99*H[0, 0, 0, x])/(32*(1 + x)) - (9*y*H[0, 0, 0, x])/(1 - x)^6 + 
       (15*y*H[0, 0, 0, x])/(1 - x)^5 - (15*y*H[0, 0, 0, x])/(4*(1 - x)^4) - 
       (13*y*H[0, 0, 0, x])/(2*(1 - x)^3) + 
       (95*y*H[0, 0, 0, x])/(16*(1 - x)^2) + 
       (7*y*H[0, 0, 0, x])/(16*(1 - x)) + (4*y*H[0, 0, 0, x])/(1 + x)^6 - 
       (12*y*H[0, 0, 0, x])/(1 + x)^5 + (26*y*H[0, 0, 0, x])/(1 + x)^4 - 
       (63*y*H[0, 0, 0, x])/(2*(1 + x)^3) + 
       (239*y*H[0, 0, 0, x])/(16*(1 + x)^2) - 
       (57*y*H[0, 0, 0, x])/(16*(1 + x)) + 
       (9*y^2*H[0, 0, 0, x])/(2*(1 - x)^6) - 
       (15*y^2*H[0, 0, 0, x])/(2*(1 - x)^5) - 
       (9*y^2*H[0, 0, 0, x])/(8*(1 - x)^4) + 
       (17*y^2*H[0, 0, 0, x])/(4*(1 - x)^3) + 
       (43*y^2*H[0, 0, 0, x])/(32*(1 - x)^2) - 
       (3*y^2*H[0, 0, 0, x])/(32*(1 - x)) + 
       (2*y^2*H[0, 0, 0, x])/(1 + x)^6 - (6*y^2*H[0, 0, 0, x])/(1 + x)^5 + 
       (51*y^2*H[0, 0, 0, x])/(4*(1 + x)^4) - 
       (25*y^2*H[0, 0, 0, x])/(2*(1 + x)^3) + 
       (79*y^2*H[0, 0, 0, x])/(32*(1 + x)^2) - 
       (3*y^2*H[0, 0, 0, x])/(32*(1 + x)) + 2*H[0, 1, 0, x] + 
       (9*H[0, 1, 0, x])/(8*(1 - x)^2) - (9*H[0, 1, 0, x])/(4*(1 - x)) + 
       (2*H[0, 1, 0, x])/(1 + x)^6 - (8*H[0, 1, 0, x])/(1 + x)^5 + 
       (25*H[0, 1, 0, x])/(2*(1 + x)^4) - (19*H[0, 1, 0, x])/(2*(1 + x)^3) + 
       (35*H[0, 1, 0, x])/(8*(1 + x)^2) - (9*H[0, 1, 0, x])/(4*(1 + x)) - 
       (y*H[0, 1, 0, x])/(4*(1 - x)^2) + (y*H[0, 1, 0, x])/(2*(1 - x)) + 
       (4*y*H[0, 1, 0, x])/(1 + x)^6 - (16*y*H[0, 1, 0, x])/(1 + x)^5 + 
       (27*y*H[0, 1, 0, x])/(1 + x)^4 - (25*y*H[0, 1, 0, x])/(1 + x)^3 + 
       (53*y*H[0, 1, 0, x])/(4*(1 + x)^2) - 
       (7*y*H[0, 1, 0, x])/(2*(1 + x)) + (y^2*H[0, 1, 0, x])/(8*(1 - x)^2) - 
       (y^2*H[0, 1, 0, x])/(4*(1 - x)) + (2*y^2*H[0, 1, 0, x])/(1 + x)^6 - 
       (8*y^2*H[0, 1, 0, x])/(1 + x)^5 + 
       (25*y^2*H[0, 1, 0, x])/(2*(1 + x)^4) - 
       (19*y^2*H[0, 1, 0, x])/(2*(1 + x)^3) + 
       (27*y^2*H[0, 1, 0, x])/(8*(1 + x)^2) - 
       (y^2*H[0, 1, 0, x])/(4*(1 + x)) + 3*H[1, 0, -1, x] + 
       (6*H[1, 0, -1, x])/(1 - x)^5 - (15*H[1, 0, -1, x])/(1 - x)^4 + 
       (47*H[1, 0, -1, x])/(2*(1 - x)^3) - 
       (81*H[1, 0, -1, x])/(4*(1 - x)^2) + (73*H[1, 0, -1, x])/(8*(1 - x)) - 
       (7*H[1, 0, -1, x])/(1 + x)^3 + (21*H[1, 0, -1, x])/(2*(1 + x)^2) - 
       (103*H[1, 0, -1, x])/(8*(1 + x)) - (12*y*H[1, 0, -1, x])/(1 - x)^5 + 
       (30*y*H[1, 0, -1, x])/(1 - x)^4 - (35*y*H[1, 0, -1, x])/(1 - x)^3 + 
       (45*y*H[1, 0, -1, x])/(2*(1 - x)^2) - 
       (3*y*H[1, 0, -1, x])/(4*(1 - x)) - (4*y*H[1, 0, -1, x])/(1 + x)^3 + 
       (6*y*H[1, 0, -1, x])/(1 + x)^2 - (27*y*H[1, 0, -1, x])/(4*(1 + x)) + 
       (6*y^2*H[1, 0, -1, x])/(1 - x)^5 - 
       (15*y^2*H[1, 0, -1, x])/(1 - x)^4 + 
       (19*y^2*H[1, 0, -1, x])/(2*(1 - x)^3) + 
       (3*y^2*H[1, 0, -1, x])/(4*(1 - x)^2) + 
       (y^2*H[1, 0, -1, x])/(8*(1 - x)) + (3*y^2*H[1, 0, -1, x])/(1 + x)^3 - 
       (9*y^2*H[1, 0, -1, x])/(2*(1 + x)^2) + 
       (y^2*H[1, 0, -1, x])/(8*(1 + x)) - H[1, 0, 0, x]/2 - 
       (3*H[1, 0, 0, x])/(1 - x)^5 + (15*H[1, 0, 0, x])/(2*(1 - x)^4) - 
       (47*H[1, 0, 0, x])/(4*(1 - x)^3) + (81*H[1, 0, 0, x])/(8*(1 - x)^2) - 
       (91*H[1, 0, 0, x])/(16*(1 - x)) - (2*H[1, 0, 0, x])/(1 + x)^5 + 
       (5*H[1, 0, 0, x])/(1 + x)^4 - H[1, 0, 0, x]/(1 + x)^3 - 
       (7*H[1, 0, 0, x])/(2*(1 + x)^2) + (85*H[1, 0, 0, x])/(16*(1 + x)) + 
       (6*y*H[1, 0, 0, x])/(1 - x)^5 - (15*y*H[1, 0, 0, x])/(1 - x)^4 + 
       (35*y*H[1, 0, 0, x])/(2*(1 - x)^3) - 
       (45*y*H[1, 0, 0, x])/(4*(1 - x)^2) + 
       (5*y*H[1, 0, 0, x])/(8*(1 - x)) - (4*y*H[1, 0, 0, x])/(1 + x)^5 + 
       (10*y*H[1, 0, 0, x])/(1 + x)^4 - (9*y*H[1, 0, 0, x])/(1 + x)^3 + 
       (7*y*H[1, 0, 0, x])/(2*(1 + x)^2) + 
       (13*y*H[1, 0, 0, x])/(8*(1 + x)) - (3*y^2*H[1, 0, 0, x])/(1 - x)^5 + 
       (15*y^2*H[1, 0, 0, x])/(2*(1 - x)^4) - 
       (19*y^2*H[1, 0, 0, x])/(4*(1 - x)^3) - 
       (3*y^2*H[1, 0, 0, x])/(8*(1 - x)^2) - 
       (3*y^2*H[1, 0, 0, x])/(16*(1 - x)) - 
       (2*y^2*H[1, 0, 0, x])/(1 + x)^5 + (5*y^2*H[1, 0, 0, x])/(1 + x)^4 - 
       (6*y^2*H[1, 0, 0, x])/(1 + x)^3 + (4*y^2*H[1, 0, 0, x])/(1 + x)^2 - 
       (3*y^2*H[1, 0, 0, x])/(16*(1 + x)) + 2*H[1, 1, 0, x] - 
       (9*H[1, 1, 0, x])/(4*(1 - x)) - (4*H[1, 1, 0, x])/(1 + x)^5 + 
       (10*H[1, 1, 0, x])/(1 + x)^4 - (9*H[1, 1, 0, x])/(1 + x)^3 + 
       (7*H[1, 1, 0, x])/(2*(1 + x)^2) - (9*H[1, 1, 0, x])/(4*(1 + x)) + 
       (y*H[1, 1, 0, x])/(2*(1 - x)) - (8*y*H[1, 1, 0, x])/(1 + x)^5 + 
       (20*y*H[1, 1, 0, x])/(1 + x)^4 - (22*y*H[1, 1, 0, x])/(1 + x)^3 + 
       (13*y*H[1, 1, 0, x])/(1 + x)^2 - (7*y*H[1, 1, 0, x])/(2*(1 + x)) - 
       (y^2*H[1, 1, 0, x])/(4*(1 - x)) - (4*y^2*H[1, 1, 0, x])/(1 + x)^5 + 
       (10*y^2*H[1, 1, 0, x])/(1 + x)^4 - (9*y^2*H[1, 1, 0, x])/(1 + x)^3 + 
       (7*y^2*H[1, 1, 0, x])/(2*(1 + x)^2) - 
       (y^2*H[1, 1, 0, x])/(4*(1 + x)) + 3*H[y^(-1), -1, -1, x] + 
       (12*H[y^(-1), -1, -1, x])/(1 + x)^4 - 
       (24*H[y^(-1), -1, -1, x])/(1 + x)^3 + 
       (12*H[y^(-1), -1, -1, x])/(1 + x)^2 + 
       (24*y*H[y^(-1), -1, -1, x])/(1 + x)^4 - 
       (48*y*H[y^(-1), -1, -1, x])/(1 + x)^3 + 
       (30*y*H[y^(-1), -1, -1, x])/(1 + x)^2 - 
       (6*y*H[y^(-1), -1, -1, x])/(1 + x) + 
       (12*y^2*H[y^(-1), -1, -1, x])/(1 + x)^4 - 
       (24*y^2*H[y^(-1), -1, -1, x])/(1 + x)^3 + 
       (12*y^2*H[y^(-1), -1, -1, x])/(1 + x)^2 - (3*H[y^(-1), -1, 0, x])/2 - 
       (6*H[y^(-1), -1, 0, x])/(1 + x)^4 + 
       (12*H[y^(-1), -1, 0, x])/(1 + x)^3 - 
       (6*H[y^(-1), -1, 0, x])/(1 + x)^2 - 
       (12*y*H[y^(-1), -1, 0, x])/(1 + x)^4 + 
       (24*y*H[y^(-1), -1, 0, x])/(1 + x)^3 - 
       (15*y*H[y^(-1), -1, 0, x])/(1 + x)^2 + 
       (3*y*H[y^(-1), -1, 0, x])/(1 + x) - 
       (6*y^2*H[y^(-1), -1, 0, x])/(1 + x)^4 + 
       (12*y^2*H[y^(-1), -1, 0, x])/(1 + x)^3 - 
       (6*y^2*H[y^(-1), -1, 0, x])/(1 + x)^2 - 3*H[y^(-1), 0, -1, x] - 
       (12*H[y^(-1), 0, -1, x])/(1 + x)^4 + 
       (24*H[y^(-1), 0, -1, x])/(1 + x)^3 - 
       (12*H[y^(-1), 0, -1, x])/(1 + x)^2 - 
       (24*y*H[y^(-1), 0, -1, x])/(1 + x)^4 + 
       (48*y*H[y^(-1), 0, -1, x])/(1 + x)^3 - 
       (30*y*H[y^(-1), 0, -1, x])/(1 + x)^2 + 
       (6*y*H[y^(-1), 0, -1, x])/(1 + x) - 
       (12*y^2*H[y^(-1), 0, -1, x])/(1 + x)^4 + 
       (24*y^2*H[y^(-1), 0, -1, x])/(1 + x)^3 - 
       (12*y^2*H[y^(-1), 0, -1, x])/(1 + x)^2 + (3*H[y^(-1), 0, 0, x])/2 + 
       (6*H[y^(-1), 0, 0, x])/(1 + x)^4 - 
       (12*H[y^(-1), 0, 0, x])/(1 + x)^3 + 
       (6*H[y^(-1), 0, 0, x])/(1 + x)^2 + 
       (12*y*H[y^(-1), 0, 0, x])/(1 + x)^4 - 
       (24*y*H[y^(-1), 0, 0, x])/(1 + x)^3 + 
       (15*y*H[y^(-1), 0, 0, x])/(1 + x)^2 - 
       (3*y*H[y^(-1), 0, 0, x])/(1 + x) + 
       (6*y^2*H[y^(-1), 0, 0, x])/(1 + x)^4 - 
       (12*y^2*H[y^(-1), 0, 0, x])/(1 + x)^3 + 
       (6*y^2*H[y^(-1), 0, 0, x])/(1 + x)^2 + 3*H[y, -1, -1, x] + 
       (12*H[y, -1, -1, x])/(1 + x)^4 - (24*H[y, -1, -1, x])/(1 + x)^3 + 
       (12*H[y, -1, -1, x])/(1 + x)^2 + (24*y*H[y, -1, -1, x])/(1 + x)^4 - 
       (48*y*H[y, -1, -1, x])/(1 + x)^3 + (30*y*H[y, -1, -1, x])/(1 + x)^2 - 
       (6*y*H[y, -1, -1, x])/(1 + x) + (12*y^2*H[y, -1, -1, x])/(1 + x)^4 - 
       (24*y^2*H[y, -1, -1, x])/(1 + x)^3 + 
       (12*y^2*H[y, -1, -1, x])/(1 + x)^2 - (3*H[y, -1, 0, x])/2 - 
       (6*H[y, -1, 0, x])/(1 + x)^4 + (12*H[y, -1, 0, x])/(1 + x)^3 - 
       (6*H[y, -1, 0, x])/(1 + x)^2 - (12*y*H[y, -1, 0, x])/(1 + x)^4 + 
       (24*y*H[y, -1, 0, x])/(1 + x)^3 - (15*y*H[y, -1, 0, x])/(1 + x)^2 + 
       (3*y*H[y, -1, 0, x])/(1 + x) - (6*y^2*H[y, -1, 0, x])/(1 + x)^4 + 
       (12*y^2*H[y, -1, 0, x])/(1 + x)^3 - 
       (6*y^2*H[y, -1, 0, x])/(1 + x)^2 - 6*H[z^(-1), -1, -1, x] - 
       (8*H[z^(-1), -1, -1, x])/(1 + x)^4 + 
       (16*H[z^(-1), -1, -1, x])/(1 + x)^3 - 
       (16*H[z^(-1), -1, -1, x])/(1 + x)^2 + 
       (8*H[z^(-1), -1, -1, x])/(1 + x) - 
       (16*y*H[z^(-1), -1, -1, x])/(1 + x)^4 + 
       (32*y*H[z^(-1), -1, -1, x])/(1 + x)^3 - 
       (28*y*H[z^(-1), -1, -1, x])/(1 + x)^2 + 
       (12*y*H[z^(-1), -1, -1, x])/(1 + x) - 
       (8*y^2*H[z^(-1), -1, -1, x])/(1 + x)^4 + 
       (16*y^2*H[z^(-1), -1, -1, x])/(1 + x)^3 - 
       (8*y^2*H[z^(-1), -1, -1, x])/(1 + x)^2 + 3*H[z^(-1), -1, 0, x] + 
       (4*H[z^(-1), -1, 0, x])/(1 + x)^4 - 
       (8*H[z^(-1), -1, 0, x])/(1 + x)^3 + 
       (8*H[z^(-1), -1, 0, x])/(1 + x)^2 - (4*H[z^(-1), -1, 0, x])/(1 + x) + 
       (8*y*H[z^(-1), -1, 0, x])/(1 + x)^4 - 
       (16*y*H[z^(-1), -1, 0, x])/(1 + x)^3 + 
       (14*y*H[z^(-1), -1, 0, x])/(1 + x)^2 - 
       (6*y*H[z^(-1), -1, 0, x])/(1 + x) + 
       (4*y^2*H[z^(-1), -1, 0, x])/(1 + x)^4 - 
       (8*y^2*H[z^(-1), -1, 0, x])/(1 + x)^3 + 
       (4*y^2*H[z^(-1), -1, 0, x])/(1 + x)^2 + 6*H[z^(-1), 0, -1, x] + 
       (8*H[z^(-1), 0, -1, x])/(1 + x)^4 - 
       (16*H[z^(-1), 0, -1, x])/(1 + x)^3 + 
       (16*H[z^(-1), 0, -1, x])/(1 + x)^2 - 
       (8*H[z^(-1), 0, -1, x])/(1 + x) + 
       (16*y*H[z^(-1), 0, -1, x])/(1 + x)^4 - 
       (32*y*H[z^(-1), 0, -1, x])/(1 + x)^3 + 
       (28*y*H[z^(-1), 0, -1, x])/(1 + x)^2 - 
       (12*y*H[z^(-1), 0, -1, x])/(1 + x) + 
       (8*y^2*H[z^(-1), 0, -1, x])/(1 + x)^4 - 
       (16*y^2*H[z^(-1), 0, -1, x])/(1 + x)^3 + 
       (8*y^2*H[z^(-1), 0, -1, x])/(1 + x)^2 - 3*H[z^(-1), 0, 0, x] - 
       (4*H[z^(-1), 0, 0, x])/(1 + x)^4 + (8*H[z^(-1), 0, 0, x])/(1 + x)^3 - 
       (8*H[z^(-1), 0, 0, x])/(1 + x)^2 + (4*H[z^(-1), 0, 0, x])/(1 + x) - 
       (8*y*H[z^(-1), 0, 0, x])/(1 + x)^4 + 
       (16*y*H[z^(-1), 0, 0, x])/(1 + x)^3 - 
       (14*y*H[z^(-1), 0, 0, x])/(1 + x)^2 + 
       (6*y*H[z^(-1), 0, 0, x])/(1 + x) - 
       (4*y^2*H[z^(-1), 0, 0, x])/(1 + x)^4 + 
       (8*y^2*H[z^(-1), 0, 0, x])/(1 + x)^3 - 
       (4*y^2*H[z^(-1), 0, 0, x])/(1 + x)^2 - 6*H[z, -1, -1, x] - 
       (8*H[z, -1, -1, x])/(1 + x)^4 + (16*H[z, -1, -1, x])/(1 + x)^3 - 
       (16*H[z, -1, -1, x])/(1 + x)^2 + (8*H[z, -1, -1, x])/(1 + x) - 
       (16*y*H[z, -1, -1, x])/(1 + x)^4 + (32*y*H[z, -1, -1, x])/(1 + x)^3 - 
       (28*y*H[z, -1, -1, x])/(1 + x)^2 + (12*y*H[z, -1, -1, x])/(1 + x) - 
       (8*y^2*H[z, -1, -1, x])/(1 + x)^4 + 
       (16*y^2*H[z, -1, -1, x])/(1 + x)^3 - 
       (8*y^2*H[z, -1, -1, x])/(1 + x)^2 + 3*H[z, -1, 0, x] + 
       (4*H[z, -1, 0, x])/(1 + x)^4 - (8*H[z, -1, 0, x])/(1 + x)^3 + 
       (8*H[z, -1, 0, x])/(1 + x)^2 - (4*H[z, -1, 0, x])/(1 + x) + 
       (8*y*H[z, -1, 0, x])/(1 + x)^4 - (16*y*H[z, -1, 0, x])/(1 + x)^3 + 
       (14*y*H[z, -1, 0, x])/(1 + x)^2 - (6*y*H[z, -1, 0, x])/(1 + x) + 
       (4*y^2*H[z, -1, 0, x])/(1 + x)^4 - (8*y^2*H[z, -1, 0, x])/(1 + x)^3 + 
       (4*y^2*H[z, -1, 0, x])/(1 + x)^2)/ep];



qqttCpoles = GPLConvert[(1/4 + 1/(2*(1 + x)^4) - (1 + x)^(-3) + 1/(2*(1 + x)^2) + 
       y/(1 + x)^4 - (2*y)/(1 + x)^3 + (3*y)/(2*(1 + x)^2) - 
       y/(2*(1 + x)) + y^2/(2*(1 + x)^4) - y^2/(1 + x)^3 + y^2/(2*(1 + x)^2)\
)/ep^4 + (1 + Lmu2m2/2 + 5/(2*(1 + x)^4) + Lmu2m2/(1 + x)^4 - 5/(1 + x)^3 - 
       (2*Lmu2m2)/(1 + x)^3 + 5/(2*(1 + x)^2) + Lmu2m2/(1 + x)^2 + 
       (5*y)/(1 + x)^4 + (2*Lmu2m2*y)/(1 + x)^4 - (10*y)/(1 + x)^3 - 
       (4*Lmu2m2*y)/(1 + x)^3 + (15*y)/(2*(1 + x)^2) + 
       (3*Lmu2m2*y)/(1 + x)^2 - (5*y)/(2*(1 + x)) - (Lmu2m2*y)/(1 + x) + 
       (5*y^2)/(2*(1 + x)^4) + (Lmu2m2*y^2)/(1 + x)^4 - (5*y^2)/(1 + x)^3 - 
       (2*Lmu2m2*y^2)/(1 + x)^3 + (5*y^2)/(2*(1 + x)^2) + 
       (Lmu2m2*y^2)/(1 + x)^2 - H[-1, x] - (2*H[-1, x])/(1 + x)^4 + 
       (4*H[-1, x])/(1 + x)^3 - (2*H[-1, x])/(1 + x)^2 - 
       (4*y*H[-1, x])/(1 + x)^4 + (8*y*H[-1, x])/(1 + x)^3 - 
       (6*y*H[-1, x])/(1 + x)^2 + (2*y*H[-1, x])/(1 + x) - 
       (2*y^2*H[-1, x])/(1 + x)^4 + (4*y^2*H[-1, x])/(1 + x)^3 - 
       (2*y^2*H[-1, x])/(1 + x)^2 - 2*H[-1, y] - (4*H[-1, y])/(1 + x)^4 + 
       (8*H[-1, y])/(1 + x)^3 - (4*H[-1, y])/(1 + x)^2 - 
       (8*y*H[-1, y])/(1 + x)^4 + (16*y*H[-1, y])/(1 + x)^3 - 
       (12*y*H[-1, y])/(1 + x)^2 + (4*y*H[-1, y])/(1 + x) - 
       (4*y^2*H[-1, y])/(1 + x)^4 + (8*y^2*H[-1, y])/(1 + x)^3 - 
       (4*y^2*H[-1, y])/(1 + x)^2 + 2*H[-1, z] + (4*H[-1, z])/(1 + x)^4 - 
       (8*H[-1, z])/(1 + x)^3 + (4*H[-1, z])/(1 + x)^2 + 
       (8*y*H[-1, z])/(1 + x)^4 - (16*y*H[-1, z])/(1 + x)^3 + 
       (12*y*H[-1, z])/(1 + x)^2 - (4*y*H[-1, z])/(1 + x) + 
       (4*y^2*H[-1, z])/(1 + x)^4 - (8*y^2*H[-1, z])/(1 + x)^3 + 
       (4*y^2*H[-1, z])/(1 + x)^2 + (9*H[0, x])/(16*(1 - x)) + 
       H[0, x]/(1 + x)^5 - (3*H[0, x])/(2*(1 + x)^4) + 
       H[0, x]/(4*(1 + x)^3) + H[0, x]/(8*(1 + x)^2) + 
       (9*H[0, x])/(16*(1 + x)) - (y*H[0, x])/(8*(1 - x)) + 
       (2*y*H[0, x])/(1 + x)^5 - (3*y*H[0, x])/(1 + x)^4 + 
       (3*y*H[0, x])/(2*(1 + x)^3) - (y*H[0, x])/(4*(1 + x)^2) - 
       (y*H[0, x])/(8*(1 + x)) + (y^2*H[0, x])/(16*(1 - x)) + 
       (y^2*H[0, x])/(1 + x)^5 - (3*y^2*H[0, x])/(2*(1 + x)^4) + 
       (y^2*H[0, x])/(4*(1 + x)^3) + (y^2*H[0, x])/(8*(1 + x)^2) + 
       (y^2*H[0, x])/(16*(1 + x)))/ep^3 + 
    (53/16 + 2*Lmu2m2 + Lmu2m2^2/2 + 73/(8*(1 + x)^4) + 
       (5*Lmu2m2)/(1 + x)^4 + Lmu2m2^2/(1 + x)^4 - 73/(4*(1 + x)^3) - 
       (10*Lmu2m2)/(1 + x)^3 - (2*Lmu2m2^2)/(1 + x)^3 + 73/(8*(1 + x)^2) + 
       (5*Lmu2m2)/(1 + x)^2 + Lmu2m2^2/(1 + x)^2 + (73*y)/(4*(1 + x)^4) + 
       (10*Lmu2m2*y)/(1 + x)^4 + (2*Lmu2m2^2*y)/(1 + x)^4 - 
       (73*y)/(2*(1 + x)^3) - (20*Lmu2m2*y)/(1 + x)^3 - 
       (4*Lmu2m2^2*y)/(1 + x)^3 + (219*y)/(8*(1 + x)^2) + 
       (15*Lmu2m2*y)/(1 + x)^2 + (3*Lmu2m2^2*y)/(1 + x)^2 - 
       (73*y)/(8*(1 + x)) - (5*Lmu2m2*y)/(1 + x) - (Lmu2m2^2*y)/(1 + x) + 
       (73*y^2)/(8*(1 + x)^4) + (5*Lmu2m2*y^2)/(1 + x)^4 + 
       (Lmu2m2^2*y^2)/(1 + x)^4 - (73*y^2)/(4*(1 + x)^3) - 
       (10*Lmu2m2*y^2)/(1 + x)^3 - (2*Lmu2m2^2*y^2)/(1 + x)^3 + 
       (73*y^2)/(8*(1 + x)^2) + (5*Lmu2m2*y^2)/(1 + x)^2 + 
       (Lmu2m2^2*y^2)/(1 + x)^2 + z2/4 - (2*z2)/(1 - x)^3 + 
       (21*z2)/(16*(1 - x)^2) - (79*z2)/(16*(1 - x)) - (3*z2)/(1 + x)^6 - 
       z2/(1 + x)^5 + (29*z2)/(4*(1 + x)^4) - (43*z2)/(16*(1 + x)^2) - 
       (47*z2)/(16*(1 + x)) + (2*y*z2)/(1 - x)^3 - 
       (21*y*z2)/(8*(1 - x)^2) + (7*y*z2)/(8*(1 - x)) - 
       (6*y*z2)/(1 + x)^6 - (2*y*z2)/(1 + x)^5 + (23*y*z2)/(2*(1 + x)^4) - 
       (6*y*z2)/(1 + x)^3 + (15*y*z2)/(8*(1 + x)^2) + 
       (3*y*z2)/(8*(1 + x)) - (3*y^2*z2)/(16*(1 - x)^2) - 
       (7*y^2*z2)/(16*(1 - x)) - (3*y^2*z2)/(1 + x)^6 - 
       (y^2*z2)/(1 + x)^5 + (29*y^2*z2)/(4*(1 + x)^4) - 
       (2*y^2*z2)/(1 + x)^3 - (3*y^2*z2)/(16*(1 + x)^2) - 
       (7*y^2*z2)/(16*(1 + x)) - H[-1, x] - 2*Lmu2m2*H[-1, x] + 
       (4*H[-1, x])/(1 - x)^2 - (4*H[-1, x])/(1 - x) - 
       (8*H[-1, x])/(1 + x)^4 - (4*Lmu2m2*H[-1, x])/(1 + x)^4 + 
       (16*H[-1, x])/(1 + x)^3 + (8*Lmu2m2*H[-1, x])/(1 + x)^3 - 
       (8*H[-1, x])/(1 + x)^2 - (4*Lmu2m2*H[-1, x])/(1 + x)^2 - 
       (4*y*H[-1, x])/(1 - x)^2 + (4*y*H[-1, x])/(1 - x) - 
       (16*y*H[-1, x])/(1 + x)^4 - (8*Lmu2m2*y*H[-1, x])/(1 + x)^4 + 
       (32*y*H[-1, x])/(1 + x)^3 + (16*Lmu2m2*y*H[-1, x])/(1 + x)^3 - 
       (24*y*H[-1, x])/(1 + x)^2 - (12*Lmu2m2*y*H[-1, x])/(1 + x)^2 + 
       (8*y*H[-1, x])/(1 + x) + (4*Lmu2m2*y*H[-1, x])/(1 + x) - 
       (8*y^2*H[-1, x])/(1 + x)^4 - (4*Lmu2m2*y^2*H[-1, x])/(1 + x)^4 + 
       (16*y^2*H[-1, x])/(1 + x)^3 + (8*Lmu2m2*y^2*H[-1, x])/(1 + x)^3 - 
       (8*y^2*H[-1, x])/(1 + x)^2 - (4*Lmu2m2*y^2*H[-1, x])/(1 + x)^2 - 
       4*H[-1, y] - 4*Lmu2m2*H[-1, y] - (10*H[-1, y])/(1 + x)^4 - 
       (8*Lmu2m2*H[-1, y])/(1 + x)^4 + (20*H[-1, y])/(1 + x)^3 + 
       (16*Lmu2m2*H[-1, y])/(1 + x)^3 - (12*H[-1, y])/(1 + x)^2 - 
       (8*Lmu2m2*H[-1, y])/(1 + x)^2 + (2*H[-1, y])/(1 + x) + H[-1, y]/y - 
       H[-1, y]/((1 + x)^2*y) + H[-1, y]/((1 + x)*y) - 
       (20*y*H[-1, y])/(1 + x)^4 - (16*Lmu2m2*y*H[-1, y])/(1 + x)^4 + 
       (40*y*H[-1, y])/(1 + x)^3 + (32*Lmu2m2*y*H[-1, y])/(1 + x)^3 - 
       (31*y*H[-1, y])/(1 + x)^2 - (24*Lmu2m2*y*H[-1, y])/(1 + x)^2 + 
       (11*y*H[-1, y])/(1 + x) + (8*Lmu2m2*y*H[-1, y])/(1 + x) - 
       (10*y^2*H[-1, y])/(1 + x)^4 - (8*Lmu2m2*y^2*H[-1, y])/(1 + x)^4 + 
       (20*y^2*H[-1, y])/(1 + x)^3 + (16*Lmu2m2*y^2*H[-1, y])/(1 + x)^3 - 
       (10*y^2*H[-1, y])/(1 + x)^2 - (8*Lmu2m2*y^2*H[-1, y])/(1 + x)^2 + 
       6*H[-1, x]*H[-1, y] + (16*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (32*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (16*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (32*y*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (64*y*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (44*y*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (12*y*H[-1, x]*H[-1, y])/(1 + x) + 
       (16*y^2*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (32*y^2*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (16*y^2*H[-1, x]*H[-1, y])/(1 + x)^2 + 3*H[-1, z] + 
       4*Lmu2m2*H[-1, z] + (10*H[-1, z])/(1 + x)^4 + 
       (8*Lmu2m2*H[-1, z])/(1 + x)^4 - (20*H[-1, z])/(1 + x)^3 - 
       (16*Lmu2m2*H[-1, z])/(1 + x)^3 + (10*H[-1, z])/(1 + x)^2 + 
       (8*Lmu2m2*H[-1, z])/(1 + x)^2 + (20*y*H[-1, z])/(1 + x)^4 + 
       (16*Lmu2m2*y*H[-1, z])/(1 + x)^4 - (40*y*H[-1, z])/(1 + x)^3 - 
       (32*Lmu2m2*y*H[-1, z])/(1 + x)^3 + (29*y*H[-1, z])/(1 + x)^2 + 
       (24*Lmu2m2*y*H[-1, z])/(1 + x)^2 - (9*y*H[-1, z])/(1 + x) - 
       (8*Lmu2m2*y*H[-1, z])/(1 + x) + (10*y^2*H[-1, z])/(1 + x)^4 + 
       (8*Lmu2m2*y^2*H[-1, z])/(1 + x)^4 - (20*y^2*H[-1, z])/(1 + x)^3 - 
       (16*Lmu2m2*y^2*H[-1, z])/(1 + x)^3 + (10*y^2*H[-1, z])/(1 + x)^2 + 
       (8*Lmu2m2*y^2*H[-1, z])/(1 + x)^2 - H[-1, z]/z + 
       H[-1, z]/((1 + x)^2*z) - H[-1, z]/((1 + x)*z) - 
       10*H[-1, x]*H[-1, z] - (16*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (32*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (24*H[-1, x]*H[-1, z])/(1 + x)^2 + (8*H[-1, x]*H[-1, z])/(1 + x) - 
       (32*y*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (64*y*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (52*y*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (20*y*H[-1, x]*H[-1, z])/(1 + x) - 
       (16*y^2*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (32*y^2*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (16*y^2*H[-1, x]*H[-1, z])/(1 + x)^2 - 6*H[-1, y]*H[-1, z] - 
       (12*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (24*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (12*H[-1, y]*H[-1, z])/(1 + x)^2 - 
       (24*y*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (48*y*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (36*y*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (12*y*H[-1, y]*H[-1, z])/(1 + x) - 
       (12*y^2*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (24*y^2*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (12*y^2*H[-1, y]*H[-1, z])/(1 + x)^2 - H[0, x] - 
       (2*H[0, x])/(1 - x)^2 + (95*H[0, x])/(32*(1 - x)) + 
       (9*Lmu2m2*H[0, x])/(8*(1 - x)) + (9*H[0, x])/(2*(1 + x)^5) + 
       (2*Lmu2m2*H[0, x])/(1 + x)^5 - (29*H[0, x])/(4*(1 + x)^4) - 
       (3*Lmu2m2*H[0, x])/(1 + x)^4 + (15*H[0, x])/(8*(1 + x)^3) + 
       (Lmu2m2*H[0, x])/(2*(1 + x)^3) + (7*H[0, x])/(16*(1 + x)^2) + 
       (Lmu2m2*H[0, x])/(4*(1 + x)^2) + (79*H[0, x])/(32*(1 + x)) + 
       (9*Lmu2m2*H[0, x])/(8*(1 + x)) + (2*y*H[0, x])/(1 - x)^2 - 
       (39*y*H[0, x])/(16*(1 - x)) - (Lmu2m2*y*H[0, x])/(4*(1 - x)) + 
       (9*y*H[0, x])/(1 + x)^5 + (4*Lmu2m2*y*H[0, x])/(1 + x)^5 - 
       (29*y*H[0, x])/(2*(1 + x)^4) - (6*Lmu2m2*y*H[0, x])/(1 + x)^4 + 
       (33*y*H[0, x])/(4*(1 + x)^3) + (3*Lmu2m2*y*H[0, x])/(1 + x)^3 - 
       (15*y*H[0, x])/(8*(1 + x)^2) - (Lmu2m2*y*H[0, x])/(2*(1 + x)^2) - 
       (7*y*H[0, x])/(16*(1 + x)) - (Lmu2m2*y*H[0, x])/(4*(1 + x)) + 
       (7*y^2*H[0, x])/(32*(1 - x)) + (Lmu2m2*y^2*H[0, x])/(8*(1 - x)) + 
       (9*y^2*H[0, x])/(2*(1 + x)^5) + (2*Lmu2m2*y^2*H[0, x])/(1 + x)^5 - 
       (29*y^2*H[0, x])/(4*(1 + x)^4) - (3*Lmu2m2*y^2*H[0, x])/(1 + x)^4 + 
       (15*y^2*H[0, x])/(8*(1 + x)^3) + 
       (Lmu2m2*y^2*H[0, x])/(2*(1 + x)^3) + 
       (7*y^2*H[0, x])/(16*(1 + x)^2) + 
       (Lmu2m2*y^2*H[0, x])/(4*(1 + x)^2) + (7*y^2*H[0, x])/(32*(1 + x)) + 
       (Lmu2m2*y^2*H[0, x])/(8*(1 + x)) - H[-1, y]*H[0, x] - 
       (9*H[-1, y]*H[0, x])/(4*(1 - x)) - (4*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (2*H[-1, y]*H[0, x])/(1 + x)^4 + (7*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (9*H[-1, y]*H[0, x])/(2*(1 + x)^2) - 
       (9*H[-1, y]*H[0, x])/(4*(1 + x)) + 
       (y*H[-1, y]*H[0, x])/(2*(1 - x)) - 
       (8*y*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (4*y*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (10*y*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (9*y*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (5*y*H[-1, y]*H[0, x])/(2*(1 + x)) - 
       (y^2*H[-1, y]*H[0, x])/(4*(1 - x)) - 
       (4*y^2*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (2*y^2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (7*y^2*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (9*y^2*H[-1, y]*H[0, x])/(2*(1 + x)^2) - 
       (y^2*H[-1, y]*H[0, x])/(4*(1 + x)) + 3*H[-1, z]*H[0, x] + 
       (9*H[-1, z]*H[0, x])/(4*(1 - x)) + (4*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (2*H[-1, z]*H[0, x])/(1 + x)^4 - (7*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (17*H[-1, z]*H[0, x])/(2*(1 + x)^2) - 
       (7*H[-1, z]*H[0, x])/(4*(1 + x)) - 
       (y*H[-1, z]*H[0, x])/(2*(1 - x)) + 
       (8*y*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (4*y*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (10*y*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (13*y*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (13*y*H[-1, z]*H[0, x])/(2*(1 + x)) + 
       (y^2*H[-1, z]*H[0, x])/(4*(1 - x)) + 
       (4*y^2*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (2*y^2*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (7*y^2*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (9*y^2*H[-1, z]*H[0, x])/(2*(1 + x)^2) + 
       (y^2*H[-1, z]*H[0, x])/(4*(1 + x)) + 8*H[-1, -1, x] + 
       (8*H[-1, -1, x])/(1 + x)^4 - (16*H[-1, -1, x])/(1 + x)^3 + 
       (16*H[-1, -1, x])/(1 + x)^2 - (8*H[-1, -1, x])/(1 + x) + 
       (16*y*H[-1, -1, x])/(1 + x)^4 - (32*y*H[-1, -1, x])/(1 + x)^3 + 
       (32*y*H[-1, -1, x])/(1 + x)^2 - (16*y*H[-1, -1, x])/(1 + x) + 
       (8*y^2*H[-1, -1, x])/(1 + x)^4 - (16*y^2*H[-1, -1, x])/(1 + x)^3 + 
       (8*y^2*H[-1, -1, x])/(1 + x)^2 + 8*H[-1, -1, y] + 
       (12*H[-1, -1, y])/(1 + x)^4 - (24*H[-1, -1, y])/(1 + x)^3 + 
       (12*H[-1, -1, y])/(1 + x)^2 + (24*y*H[-1, -1, y])/(1 + x)^4 - 
       (48*y*H[-1, -1, y])/(1 + x)^3 + (40*y*H[-1, -1, y])/(1 + x)^2 - 
       (16*y*H[-1, -1, y])/(1 + x) + (12*y^2*H[-1, -1, y])/(1 + x)^4 - 
       (24*y^2*H[-1, -1, y])/(1 + x)^3 + (12*y^2*H[-1, -1, y])/(1 + x)^2 + 
       8*H[-1, -1, z] + (12*H[-1, -1, z])/(1 + x)^4 - 
       (24*H[-1, -1, z])/(1 + x)^3 + (20*H[-1, -1, z])/(1 + x)^2 - 
       (8*H[-1, -1, z])/(1 + x) + (24*y*H[-1, -1, z])/(1 + x)^4 - 
       (48*y*H[-1, -1, z])/(1 + x)^3 + (40*y*H[-1, -1, z])/(1 + x)^2 - 
       (16*y*H[-1, -1, z])/(1 + x) + (12*y^2*H[-1, -1, z])/(1 + x)^4 - 
       (24*y^2*H[-1, -1, z])/(1 + x)^3 + (12*y^2*H[-1, -1, z])/(1 + x)^2 - 
       3*H[-1, 0, x] - (9*H[-1, 0, x])/(8*(1 - x)) - 
       (2*H[-1, 0, x])/(1 + x)^5 + H[-1, 0, x]/(1 + x)^4 + 
       (7*H[-1, 0, x])/(2*(1 + x)^3) - (25*H[-1, 0, x])/(4*(1 + x)^2) + 
       (23*H[-1, 0, x])/(8*(1 + x)) + (y*H[-1, 0, x])/(4*(1 - x)) - 
       (4*y*H[-1, 0, x])/(1 + x)^5 + (2*y*H[-1, 0, x])/(1 + x)^4 + 
       (5*y*H[-1, 0, x])/(1 + x)^3 - (19*y*H[-1, 0, x])/(2*(1 + x)^2) + 
       (25*y*H[-1, 0, x])/(4*(1 + x)) - (y^2*H[-1, 0, x])/(8*(1 - x)) - 
       (2*y^2*H[-1, 0, x])/(1 + x)^5 + (y^2*H[-1, 0, x])/(1 + x)^4 + 
       (7*y^2*H[-1, 0, x])/(2*(1 + x)^3) - 
       (9*y^2*H[-1, 0, x])/(4*(1 + x)^2) - (y^2*H[-1, 0, x])/(8*(1 + x)) - 
       H[0, -1, x] + (4*H[0, -1, x])/(1 - x)^3 - 
       (6*H[0, -1, x])/(1 - x)^2 + (7*H[0, -1, x])/(8*(1 - x)) - 
       (2*H[0, -1, x])/(1 + x)^5 + H[0, -1, x]/(1 + x)^4 - 
       H[0, -1, x]/(2*(1 + x)^3) - H[0, -1, x]/(4*(1 + x)^2) - 
       (25*H[0, -1, x])/(8*(1 + x)) - (4*y*H[0, -1, x])/(1 - x)^3 + 
       (6*y*H[0, -1, x])/(1 - x)^2 + (y*H[0, -1, x])/(4*(1 - x)) - 
       (4*y*H[0, -1, x])/(1 + x)^5 + (2*y*H[0, -1, x])/(1 + x)^4 + 
       (y*H[0, -1, x])/(1 + x)^3 - (7*y*H[0, -1, x])/(2*(1 + x)^2) + 
       (9*y*H[0, -1, x])/(4*(1 + x)) - (y^2*H[0, -1, x])/(8*(1 - x)) - 
       (2*y^2*H[0, -1, x])/(1 + x)^5 + (y^2*H[0, -1, x])/(1 + x)^4 + 
       (7*y^2*H[0, -1, x])/(2*(1 + x)^3) - 
       (9*y^2*H[0, -1, x])/(4*(1 + x)^2) - (y^2*H[0, -1, x])/(8*(1 + x)) - 
       H[0, -1, y] - (2*y*H[0, -1, y])/(1 + x)^2 + 
       (2*y*H[0, -1, y])/(1 + x) - H[0, -1, z] - 
       (4*H[0, -1, z])/(1 + x)^2 + (4*H[0, -1, z])/(1 + x) - 
       (2*y*H[0, -1, z])/(1 + x)^2 + (2*y*H[0, -1, z])/(1 + x) - 
       (2*H[0, 0, x])/(1 - x)^3 + (57*H[0, 0, x])/(16*(1 - x)^2) + 
       H[0, 0, x]/(8*(1 - x)) + H[0, 0, x]/(1 + x)^6 - 
       (7*H[0, 0, x])/(4*(1 + x)^4) + (9*H[0, 0, x])/(4*(1 + x)^3) - 
       (5*H[0, 0, x])/(16*(1 + x)^2) + (17*H[0, 0, x])/(8*(1 + x)) + 
       (2*y*H[0, 0, x])/(1 - x)^3 - (25*y*H[0, 0, x])/(8*(1 - x)^2) - 
       (y*H[0, 0, x])/(4*(1 - x)) + (2*y*H[0, 0, x])/(1 + x)^6 - 
       (5*y*H[0, 0, x])/(2*(1 + x)^4) + (7*y*H[0, 0, x])/(2*(1 + x)^3) - 
       (11*y*H[0, 0, x])/(8*(1 + x)^2) - (y*H[0, 0, x])/(4*(1 + x)) + 
       (y^2*H[0, 0, x])/(16*(1 - x)^2) + (y^2*H[0, 0, x])/(8*(1 - x)) + 
       (y^2*H[0, 0, x])/(1 + x)^6 - (7*y^2*H[0, 0, x])/(4*(1 + x)^4) + 
       (y^2*H[0, 0, x])/(4*(1 + x)^3) + (3*y^2*H[0, 0, x])/(16*(1 + x)^2) + 
       (y^2*H[0, 0, x])/(8*(1 + x)) - H[1, 0, x] + 
       (9*H[1, 0, x])/(8*(1 - x)) + (2*H[1, 0, x])/(1 + x)^5 - 
       (5*H[1, 0, x])/(1 + x)^4 + (9*H[1, 0, x])/(2*(1 + x)^3) - 
       (7*H[1, 0, x])/(4*(1 + x)^2) + (9*H[1, 0, x])/(8*(1 + x)) - 
       (y*H[1, 0, x])/(4*(1 - x)) + (4*y*H[1, 0, x])/(1 + x)^5 - 
       (10*y*H[1, 0, x])/(1 + x)^4 + (11*y*H[1, 0, x])/(1 + x)^3 - 
       (13*y*H[1, 0, x])/(2*(1 + x)^2) + (7*y*H[1, 0, x])/(4*(1 + x)) + 
       (y^2*H[1, 0, x])/(8*(1 - x)) + (2*y^2*H[1, 0, x])/(1 + x)^5 - 
       (5*y^2*H[1, 0, x])/(1 + x)^4 + (9*y^2*H[1, 0, x])/(2*(1 + x)^3) - 
       (7*y^2*H[1, 0, x])/(4*(1 + x)^2) + (y^2*H[1, 0, x])/(8*(1 + x)))/ep^2 \
+ (283/32 + (53*Lmu2m2)/8 + 2*Lmu2m2^2 + Lmu2m2^3/3 + 429/(16*(1 + x)^4) + 
       (73*Lmu2m2)/(4*(1 + x)^4) + (5*Lmu2m2^2)/(1 + x)^4 + 
       (2*Lmu2m2^3)/(3*(1 + x)^4) - 429/(8*(1 + x)^3) - 
       (73*Lmu2m2)/(2*(1 + x)^3) - (10*Lmu2m2^2)/(1 + x)^3 - 
       (4*Lmu2m2^3)/(3*(1 + x)^3) + 429/(16*(1 + x)^2) + 
       (73*Lmu2m2)/(4*(1 + x)^2) + (5*Lmu2m2^2)/(1 + x)^2 + 
       (2*Lmu2m2^3)/(3*(1 + x)^2) + (429*y)/(8*(1 + x)^4) + 
       (73*Lmu2m2*y)/(2*(1 + x)^4) + (10*Lmu2m2^2*y)/(1 + x)^4 + 
       (4*Lmu2m2^3*y)/(3*(1 + x)^4) - (429*y)/(4*(1 + x)^3) - 
       (73*Lmu2m2*y)/(1 + x)^3 - (20*Lmu2m2^2*y)/(1 + x)^3 - 
       (8*Lmu2m2^3*y)/(3*(1 + x)^3) + (1287*y)/(16*(1 + x)^2) + 
       (219*Lmu2m2*y)/(4*(1 + x)^2) + (15*Lmu2m2^2*y)/(1 + x)^2 + 
       (2*Lmu2m2^3*y)/(1 + x)^2 - (429*y)/(16*(1 + x)) - 
       (73*Lmu2m2*y)/(4*(1 + x)) - (5*Lmu2m2^2*y)/(1 + x) - 
       (2*Lmu2m2^3*y)/(3*(1 + x)) + (429*y^2)/(16*(1 + x)^4) + 
       (73*Lmu2m2*y^2)/(4*(1 + x)^4) + (5*Lmu2m2^2*y^2)/(1 + x)^4 + 
       (2*Lmu2m2^3*y^2)/(3*(1 + x)^4) - (429*y^2)/(8*(1 + x)^3) - 
       (73*Lmu2m2*y^2)/(2*(1 + x)^3) - (10*Lmu2m2^2*y^2)/(1 + x)^3 - 
       (4*Lmu2m2^3*y^2)/(3*(1 + x)^3) + (429*y^2)/(16*(1 + x)^2) + 
       (73*Lmu2m2*y^2)/(4*(1 + x)^2) + (5*Lmu2m2^2*y^2)/(1 + x)^2 + 
       (2*Lmu2m2^3*y^2)/(3*(1 + x)^2) + (23*z2)/4 + (Lmu2m2*z2)/2 + 
       (9*z2)/(1 - x)^3 - (4*Lmu2m2*z2)/(1 - x)^3 + (61*z2)/(8*(1 - x)^2) + 
       (21*Lmu2m2*z2)/(8*(1 - x)^2) - (215*z2)/(16*(1 - x)) - 
       (79*Lmu2m2*z2)/(8*(1 - x)) - (12*z2)/(1 + x)^6 - 
       (6*Lmu2m2*z2)/(1 + x)^6 - (3*z2)/(1 + x)^5 - 
       (2*Lmu2m2*z2)/(1 + x)^5 + (33*z2)/(1 + x)^4 + 
       (29*Lmu2m2*z2)/(2*(1 + x)^4) - (45*z2)/(4*(1 + x)^3) - 
       (17*z2)/(2*(1 + x)^2) - (43*Lmu2m2*z2)/(8*(1 + x)^2) - 
       (135*z2)/(16*(1 + x)) - (47*Lmu2m2*z2)/(8*(1 + x)) - 
       (9*y*z2)/(1 - x)^3 + (4*Lmu2m2*y*z2)/(1 - x)^3 - 
       (23*y*z2)/(4*(1 - x)^2) - (21*Lmu2m2*y*z2)/(4*(1 - x)^2) + 
       (107*y*z2)/(8*(1 - x)) + (7*Lmu2m2*y*z2)/(4*(1 - x)) - 
       (24*y*z2)/(1 + x)^6 - (12*Lmu2m2*y*z2)/(1 + x)^6 - 
       (6*y*z2)/(1 + x)^5 - (4*Lmu2m2*y*z2)/(1 + x)^5 + 
       (54*y*z2)/(1 + x)^4 + (23*Lmu2m2*y*z2)/(1 + x)^4 - 
       (85*y*z2)/(2*(1 + x)^3) - (12*Lmu2m2*y*z2)/(1 + x)^3 + 
       (37*y*z2)/(2*(1 + x)^2) + (15*Lmu2m2*y*z2)/(4*(1 + x)^2) + 
       (11*y*z2)/(8*(1 + x)) + (3*Lmu2m2*y*z2)/(4*(1 + x)) - 
       (3*y^2*z2)/(8*(1 - x)^2) - (3*Lmu2m2*y^2*z2)/(8*(1 - x)^2) - 
       (23*y^2*z2)/(16*(1 - x)) - (7*Lmu2m2*y^2*z2)/(8*(1 - x)) - 
       (12*y^2*z2)/(1 + x)^6 - (6*Lmu2m2*y^2*z2)/(1 + x)^6 - 
       (3*y^2*z2)/(1 + x)^5 - (2*Lmu2m2*y^2*z2)/(1 + x)^5 + 
       (33*y^2*z2)/(1 + x)^4 + (29*Lmu2m2*y^2*z2)/(2*(1 + x)^4) - 
       (65*y^2*z2)/(4*(1 + x)^3) - (4*Lmu2m2*y^2*z2)/(1 + x)^3 + 
       (3*y^2*z2)/(2*(1 + x)^2) - (3*Lmu2m2*y^2*z2)/(8*(1 + x)^2) - 
       (23*y^2*z2)/(16*(1 + x)) - (7*Lmu2m2*y^2*z2)/(8*(1 + x)) - (5*z3)/3 - 
       (10*z3)/(1 - x)^3 + (15*z3)/(1 - x)^2 - (49*z3)/(8*(1 - x)) - 
       (2*z3)/(1 + x)^5 - z3/(3*(1 + x)^4) + (97*z3)/(6*(1 + x)^3) - 
       (103*z3)/(12*(1 + x)^2) + (31*z3)/(8*(1 + x)) + (10*y*z3)/(1 - x)^3 - 
       (15*y*z3)/(1 - x)^2 + (y*z3)/(4*(1 - x)) - (4*y*z3)/(1 + x)^5 - 
       (2*y*z3)/(3*(1 + x)^4) + (61*y*z3)/(3*(1 + x)^3) - 
       (29*y*z3)/(2*(1 + x)^2) + (43*y*z3)/(12*(1 + x)) - 
       (y^2*z3)/(8*(1 - x)) - (2*y^2*z3)/(1 + x)^5 - 
       (y^2*z3)/(3*(1 + x)^4) + (37*y^2*z3)/(6*(1 + x)^3) - 
       (43*y^2*z3)/(12*(1 + x)^2) - (y^2*z3)/(8*(1 + x)) - (11*H[-1, x])/4 - 
       2*Lmu2m2*H[-1, x] - 2*Lmu2m2^2*H[-1, x] + (14*H[-1, x])/(1 - x)^2 + 
       (8*Lmu2m2*H[-1, x])/(1 - x)^2 - (14*H[-1, x])/(1 - x) - 
       (8*Lmu2m2*H[-1, x])/(1 - x) - (55*H[-1, x])/(2*(1 + x)^4) - 
       (16*Lmu2m2*H[-1, x])/(1 + x)^4 - (4*Lmu2m2^2*H[-1, x])/(1 + x)^4 + 
       (55*H[-1, x])/(1 + x)^3 + (32*Lmu2m2*H[-1, x])/(1 + x)^3 + 
       (8*Lmu2m2^2*H[-1, x])/(1 + x)^3 - (55*H[-1, x])/(2*(1 + x)^2) - 
       (16*Lmu2m2*H[-1, x])/(1 + x)^2 - (4*Lmu2m2^2*H[-1, x])/(1 + x)^2 - 
       (14*y*H[-1, x])/(1 - x)^2 - (8*Lmu2m2*y*H[-1, x])/(1 - x)^2 + 
       (14*y*H[-1, x])/(1 - x) + (8*Lmu2m2*y*H[-1, x])/(1 - x) - 
       (55*y*H[-1, x])/(1 + x)^4 - (32*Lmu2m2*y*H[-1, x])/(1 + x)^4 - 
       (8*Lmu2m2^2*y*H[-1, x])/(1 + x)^4 + (110*y*H[-1, x])/(1 + x)^3 + 
       (64*Lmu2m2*y*H[-1, x])/(1 + x)^3 + 
       (16*Lmu2m2^2*y*H[-1, x])/(1 + x)^3 - (165*y*H[-1, x])/(2*(1 + x)^2) - 
       (48*Lmu2m2*y*H[-1, x])/(1 + x)^2 - 
       (12*Lmu2m2^2*y*H[-1, x])/(1 + x)^2 + (55*y*H[-1, x])/(2*(1 + x)) + 
       (16*Lmu2m2*y*H[-1, x])/(1 + x) + (4*Lmu2m2^2*y*H[-1, x])/(1 + x) - 
       (55*y^2*H[-1, x])/(2*(1 + x)^4) - 
       (16*Lmu2m2*y^2*H[-1, x])/(1 + x)^4 - 
       (4*Lmu2m2^2*y^2*H[-1, x])/(1 + x)^4 + (55*y^2*H[-1, x])/(1 + x)^3 + 
       (32*Lmu2m2*y^2*H[-1, x])/(1 + x)^3 + 
       (8*Lmu2m2^2*y^2*H[-1, x])/(1 + x)^3 - 
       (55*y^2*H[-1, x])/(2*(1 + x)^2) - 
       (16*Lmu2m2*y^2*H[-1, x])/(1 + x)^2 - 
       (4*Lmu2m2^2*y^2*H[-1, x])/(1 + x)^2 + 11*z2*H[-1, x] + 
       (8*z2*H[-1, x])/(1 - x)^3 - (12*z2*H[-1, x])/(1 - x)^2 + 
       (85*z2*H[-1, x])/(4*(1 - x)) + (20*z2*H[-1, x])/(1 + x)^5 - 
       (24*z2*H[-1, x])/(1 + x)^4 + (9*z2*H[-1, x])/(1 + x)^3 + 
       (33*z2*H[-1, x])/(2*(1 + x)^2) - (11*z2*H[-1, x])/(4*(1 + x)) - 
       (8*y*z2*H[-1, x])/(1 - x)^3 + (12*y*z2*H[-1, x])/(1 - x)^2 - 
       (17*y*z2*H[-1, x])/(2*(1 - x)) + (40*y*z2*H[-1, x])/(1 + x)^5 - 
       (48*y*z2*H[-1, x])/(1 + x)^4 + (22*y*z2*H[-1, x])/(1 + x)^3 + 
       (21*y*z2*H[-1, x])/(1 + x)^2 - (61*y*z2*H[-1, x])/(2*(1 + x)) + 
       (5*y^2*z2*H[-1, x])/(4*(1 - x)) + (20*y^2*z2*H[-1, x])/(1 + x)^5 - 
       (24*y^2*z2*H[-1, x])/(1 + x)^4 - (7*y^2*z2*H[-1, x])/(1 + x)^3 + 
       (17*y^2*z2*H[-1, x])/(2*(1 + x)^2) + 
       (5*y^2*z2*H[-1, x])/(4*(1 + x)) - 10*H[-1, y] - 8*Lmu2m2*H[-1, y] - 
       4*Lmu2m2^2*H[-1, y] - (24*H[-1, y])/(1 + x)^4 - 
       (20*Lmu2m2*H[-1, y])/(1 + x)^4 - (8*Lmu2m2^2*H[-1, y])/(1 + x)^4 + 
       (48*H[-1, y])/(1 + x)^3 + (40*Lmu2m2*H[-1, y])/(1 + x)^3 + 
       (16*Lmu2m2^2*H[-1, y])/(1 + x)^3 - (31*H[-1, y])/(1 + x)^2 - 
       (24*Lmu2m2*H[-1, y])/(1 + x)^2 - (8*Lmu2m2^2*H[-1, y])/(1 + x)^2 + 
       (7*H[-1, y])/(1 + x) + (4*Lmu2m2*H[-1, y])/(1 + x) + (3*H[-1, y])/y + 
       (2*Lmu2m2*H[-1, y])/y - (7*H[-1, y])/(2*(1 + x)^2*y) - 
       (2*Lmu2m2*H[-1, y])/((1 + x)^2*y) + (7*H[-1, y])/(2*(1 + x)*y) + 
       (2*Lmu2m2*H[-1, y])/((1 + x)*y) - (48*y*H[-1, y])/(1 + x)^4 - 
       (40*Lmu2m2*y*H[-1, y])/(1 + x)^4 - 
       (16*Lmu2m2^2*y*H[-1, y])/(1 + x)^4 + (96*y*H[-1, y])/(1 + x)^3 + 
       (80*Lmu2m2*y*H[-1, y])/(1 + x)^3 + 
       (32*Lmu2m2^2*y*H[-1, y])/(1 + x)^3 - (151*y*H[-1, y])/(2*(1 + x)^2) - 
       (62*Lmu2m2*y*H[-1, y])/(1 + x)^2 - 
       (24*Lmu2m2^2*y*H[-1, y])/(1 + x)^2 + (55*y*H[-1, y])/(2*(1 + x)) + 
       (22*Lmu2m2*y*H[-1, y])/(1 + x) + (8*Lmu2m2^2*y*H[-1, y])/(1 + x) - 
       (24*y^2*H[-1, y])/(1 + x)^4 - (20*Lmu2m2*y^2*H[-1, y])/(1 + x)^4 - 
       (8*Lmu2m2^2*y^2*H[-1, y])/(1 + x)^4 + (48*y^2*H[-1, y])/(1 + x)^3 + 
       (40*Lmu2m2*y^2*H[-1, y])/(1 + x)^3 + 
       (16*Lmu2m2^2*y^2*H[-1, y])/(1 + x)^3 - (24*y^2*H[-1, y])/(1 + x)^2 - 
       (20*Lmu2m2*y^2*H[-1, y])/(1 + x)^2 - 
       (8*Lmu2m2^2*y^2*H[-1, y])/(1 + x)^2 + 3*z2*H[-1, y] + 
       (6*z2*H[-1, y])/(1 - x)^3 - (9*z2*H[-1, y])/(1 - x)^2 + 
       (39*z2*H[-1, y])/(2*(1 - x)) + (40*z2*H[-1, y])/(1 + x)^5 - 
       (44*z2*H[-1, y])/(1 + x)^4 - (28*z2*H[-1, y])/(1 + x)^3 + 
       (24*z2*H[-1, y])/(1 + x)^2 + (27*z2*H[-1, y])/(2*(1 + x)) - 
       (6*y*z2*H[-1, y])/(1 - x)^3 + (9*y*z2*H[-1, y])/(1 - x)^2 - 
       (2*y*z2*H[-1, y])/(1 - x) + (80*y*z2*H[-1, y])/(1 + x)^5 - 
       (88*y*z2*H[-1, y])/(1 + x)^4 - (22*y*z2*H[-1, y])/(1 + x)^3 + 
       (37*y*z2*H[-1, y])/(1 + x)^2 - (8*y*z2*H[-1, y])/(1 + x) + 
       (5*y^2*z2*H[-1, y])/(2*(1 - x)) + (40*y^2*z2*H[-1, y])/(1 + x)^5 - 
       (44*y^2*z2*H[-1, y])/(1 + x)^4 - (22*y^2*z2*H[-1, y])/(1 + x)^3 + 
       (21*y^2*z2*H[-1, y])/(1 + x)^2 + (5*y^2*z2*H[-1, y])/(2*(1 + x)) + 
       12*Lmu2m2*H[-1, x]*H[-1, y] - (12*H[-1, x]*H[-1, y])/(1 - x)^2 + 
       (12*H[-1, x]*H[-1, y])/(1 - x) + (32*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (32*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (64*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (64*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (36*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (32*Lmu2m2*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (4*H[-1, x]*H[-1, y])/(1 + x) - (2*H[-1, x]*H[-1, y])/y + 
       (2*H[-1, x]*H[-1, y])/((1 + x)^2*y) - 
       (2*H[-1, x]*H[-1, y])/((1 + x)*y) + 
       (12*y*H[-1, x]*H[-1, y])/(1 - x)^2 - 
       (12*y*H[-1, x]*H[-1, y])/(1 - x) + 
       (64*y*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (64*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (128*y*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (128*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (88*y*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (88*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (24*y*H[-1, x]*H[-1, y])/(1 + x) - 
       (24*Lmu2m2*y*H[-1, x]*H[-1, y])/(1 + x) + 
       (32*y^2*H[-1, x]*H[-1, y])/(1 + x)^4 + 
       (32*Lmu2m2*y^2*H[-1, x]*H[-1, y])/(1 + x)^4 - 
       (64*y^2*H[-1, x]*H[-1, y])/(1 + x)^3 - 
       (64*Lmu2m2*y^2*H[-1, x]*H[-1, y])/(1 + x)^3 + 
       (32*y^2*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (32*Lmu2m2*y^2*H[-1, x]*H[-1, y])/(1 + x)^2 + (13*H[-1, z])/2 + 
       6*Lmu2m2*H[-1, z] + 4*Lmu2m2^2*H[-1, z] + (24*H[-1, z])/(1 + x)^4 + 
       (20*Lmu2m2*H[-1, z])/(1 + x)^4 + (8*Lmu2m2^2*H[-1, z])/(1 + x)^4 - 
       (48*H[-1, z])/(1 + x)^3 - (40*Lmu2m2*H[-1, z])/(1 + x)^3 - 
       (16*Lmu2m2^2*H[-1, z])/(1 + x)^3 + (24*H[-1, z])/(1 + x)^2 + 
       (20*Lmu2m2*H[-1, z])/(1 + x)^2 + (8*Lmu2m2^2*H[-1, z])/(1 + x)^2 + 
       (48*y*H[-1, z])/(1 + x)^4 + (40*Lmu2m2*y*H[-1, z])/(1 + x)^4 + 
       (16*Lmu2m2^2*y*H[-1, z])/(1 + x)^4 - (96*y*H[-1, z])/(1 + x)^3 - 
       (80*Lmu2m2*y*H[-1, z])/(1 + x)^3 - 
       (32*Lmu2m2^2*y*H[-1, z])/(1 + x)^3 + (137*y*H[-1, z])/(2*(1 + x)^2) + 
       (58*Lmu2m2*y*H[-1, z])/(1 + x)^2 + 
       (24*Lmu2m2^2*y*H[-1, z])/(1 + x)^2 - (41*y*H[-1, z])/(2*(1 + x)) - 
       (18*Lmu2m2*y*H[-1, z])/(1 + x) - (8*Lmu2m2^2*y*H[-1, z])/(1 + x) + 
       (24*y^2*H[-1, z])/(1 + x)^4 + (20*Lmu2m2*y^2*H[-1, z])/(1 + x)^4 + 
       (8*Lmu2m2^2*y^2*H[-1, z])/(1 + x)^4 - (48*y^2*H[-1, z])/(1 + x)^3 - 
       (40*Lmu2m2*y^2*H[-1, z])/(1 + x)^3 - 
       (16*Lmu2m2^2*y^2*H[-1, z])/(1 + x)^3 + (24*y^2*H[-1, z])/(1 + x)^2 + 
       (20*Lmu2m2*y^2*H[-1, z])/(1 + x)^2 + 
       (8*Lmu2m2^2*y^2*H[-1, z])/(1 + x)^2 - (3*H[-1, z])/z - 
       (2*Lmu2m2*H[-1, z])/z + (7*H[-1, z])/(2*(1 + x)^2*z) + 
       (2*Lmu2m2*H[-1, z])/((1 + x)^2*z) - (7*H[-1, z])/(2*(1 + x)*z) - 
       (2*Lmu2m2*H[-1, z])/((1 + x)*z) - 13*z2*H[-1, z] - 
       (6*z2*H[-1, z])/(1 - x)^3 + (9*z2*H[-1, z])/(1 - x)^2 - 
       (51*z2*H[-1, z])/(2*(1 - x)) - (40*z2*H[-1, z])/(1 + x)^5 + 
       (44*z2*H[-1, z])/(1 + x)^4 + (4*z2*H[-1, z])/(1 + x)^3 - 
       (32*z2*H[-1, z])/(1 + x)^2 + (z2*H[-1, z])/(2*(1 + x)) + 
       (6*y*z2*H[-1, z])/(1 - x)^3 - (9*y*z2*H[-1, z])/(1 - x)^2 + 
       (8*y*z2*H[-1, z])/(1 - x) - (80*y*z2*H[-1, z])/(1 + x)^5 + 
       (88*y*z2*H[-1, z])/(1 + x)^4 - (2*y*z2*H[-1, z])/(1 + x)^3 - 
       (45*y*z2*H[-1, z])/(1 + x)^2 + (34*y*z2*H[-1, z])/(1 + x) - 
       (5*y^2*z2*H[-1, z])/(2*(1 - x)) - (40*y^2*z2*H[-1, z])/(1 + x)^5 + 
       (44*y^2*z2*H[-1, z])/(1 + x)^4 + (22*y^2*z2*H[-1, z])/(1 + x)^3 - 
       (21*y^2*z2*H[-1, z])/(1 + x)^2 - (5*y^2*z2*H[-1, z])/(2*(1 + x)) - 
       8*H[-1, x]*H[-1, z] - 20*Lmu2m2*H[-1, x]*H[-1, z] + 
       (12*H[-1, x]*H[-1, z])/(1 - x)^2 - (12*H[-1, x]*H[-1, z])/(1 - x) - 
       (32*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (32*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (64*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (64*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (52*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (48*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (20*H[-1, x]*H[-1, z])/(1 + x) + 
       (16*Lmu2m2*H[-1, x]*H[-1, z])/(1 + x) - 
       (12*y*H[-1, x]*H[-1, z])/(1 - x)^2 + 
       (12*y*H[-1, x]*H[-1, z])/(1 - x) - 
       (64*y*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (64*Lmu2m2*y*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (128*y*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (128*Lmu2m2*y*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (104*y*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (104*Lmu2m2*y*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (40*y*H[-1, x]*H[-1, z])/(1 + x) + 
       (40*Lmu2m2*y*H[-1, x]*H[-1, z])/(1 + x) - 
       (32*y^2*H[-1, x]*H[-1, z])/(1 + x)^4 - 
       (32*Lmu2m2*y^2*H[-1, x]*H[-1, z])/(1 + x)^4 + 
       (64*y^2*H[-1, x]*H[-1, z])/(1 + x)^3 + 
       (64*Lmu2m2*y^2*H[-1, x]*H[-1, z])/(1 + x)^3 - 
       (32*y^2*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (32*Lmu2m2*y^2*H[-1, x]*H[-1, z])/(1 + x)^2 + 
       (2*H[-1, x]*H[-1, z])/z - (2*H[-1, x]*H[-1, z])/((1 + x)^2*z) + 
       (2*H[-1, x]*H[-1, z])/((1 + x)*z) + 3*H[-1, y]*H[-1, z] - 
       12*Lmu2m2*H[-1, y]*H[-1, z] - 
       (24*Lmu2m2*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (48*Lmu2m2*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (6*H[-1, y]*H[-1, z])/(1 + x)^2 - 
       (24*Lmu2m2*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (6*H[-1, y]*H[-1, z])/(1 + x) + (3*H[-1, y]*H[-1, z])/y - 
       (3*H[-1, y]*H[-1, z])/((1 + x)^2*y) + 
       (3*H[-1, y]*H[-1, z])/((1 + x)*y) - 
       (48*Lmu2m2*y*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (96*Lmu2m2*y*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (72*Lmu2m2*y*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (24*Lmu2m2*y*H[-1, y]*H[-1, z])/(1 + x) - 
       (24*Lmu2m2*y^2*H[-1, y]*H[-1, z])/(1 + x)^4 + 
       (48*Lmu2m2*y^2*H[-1, y]*H[-1, z])/(1 + x)^3 - 
       (24*Lmu2m2*y^2*H[-1, y]*H[-1, z])/(1 + x)^2 + 
       (3*H[-1, y]*H[-1, z])/z - (3*H[-1, y]*H[-1, z])/((1 + x)^2*z) + 
       (3*H[-1, y]*H[-1, z])/((1 + x)*z) + 24*H[-1, x]*H[-1, y]*H[-1, z] + 
       (48*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (96*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (72*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^2 - 
       (24*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x) + 
       (96*y*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (192*y*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (144*y*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^2 - 
       (48*y*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x) + 
       (48*y^2*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^4 - 
       (96*y^2*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^3 + 
       (48*y^2*H[-1, x]*H[-1, y]*H[-1, z])/(1 + x)^2 - (7*H[0, x])/2 - 
       2*Lmu2m2*H[0, x] - (7*H[0, x])/(1 - x)^2 - 
       (4*Lmu2m2*H[0, x])/(1 - x)^2 + (305*H[0, x])/(32*(1 - x)) + 
       (95*Lmu2m2*H[0, x])/(16*(1 - x)) + (9*Lmu2m2^2*H[0, x])/(8*(1 - x)) + 
       (15*H[0, x])/(1 + x)^5 + (9*Lmu2m2*H[0, x])/(1 + x)^5 + 
       (2*Lmu2m2^2*H[0, x])/(1 + x)^5 - (95*H[0, x])/(4*(1 + x)^4) - 
       (29*Lmu2m2*H[0, x])/(2*(1 + x)^4) - (3*Lmu2m2^2*H[0, x])/(1 + x)^4 + 
       (45*H[0, x])/(8*(1 + x)^3) + (15*Lmu2m2*H[0, x])/(4*(1 + x)^3) + 
       (Lmu2m2^2*H[0, x])/(2*(1 + x)^3) + (25*H[0, x])/(16*(1 + x)^2) + 
       (7*Lmu2m2*H[0, x])/(8*(1 + x)^2) + (Lmu2m2^2*H[0, x])/(4*(1 + x)^2) + 
       (281*H[0, x])/(32*(1 + x)) + (79*Lmu2m2*H[0, x])/(16*(1 + x)) + 
       (9*Lmu2m2^2*H[0, x])/(8*(1 + x)) + (7*y*H[0, x])/(1 - x)^2 + 
       (4*Lmu2m2*y*H[0, x])/(1 - x)^2 - (137*y*H[0, x])/(16*(1 - x)) - 
       (39*Lmu2m2*y*H[0, x])/(8*(1 - x)) - 
       (Lmu2m2^2*y*H[0, x])/(4*(1 - x)) + (30*y*H[0, x])/(1 + x)^5 + 
       (18*Lmu2m2*y*H[0, x])/(1 + x)^5 + (4*Lmu2m2^2*y*H[0, x])/(1 + x)^5 - 
       (95*y*H[0, x])/(2*(1 + x)^4) - (29*Lmu2m2*y*H[0, x])/(1 + x)^4 - 
       (6*Lmu2m2^2*y*H[0, x])/(1 + x)^4 + (105*y*H[0, x])/(4*(1 + x)^3) + 
       (33*Lmu2m2*y*H[0, x])/(2*(1 + x)^3) + 
       (3*Lmu2m2^2*y*H[0, x])/(1 + x)^3 - (45*y*H[0, x])/(8*(1 + x)^2) - 
       (15*Lmu2m2*y*H[0, x])/(4*(1 + x)^2) - 
       (Lmu2m2^2*y*H[0, x])/(2*(1 + x)^2) - (25*y*H[0, x])/(16*(1 + x)) - 
       (7*Lmu2m2*y*H[0, x])/(8*(1 + x)) - (Lmu2m2^2*y*H[0, x])/(4*(1 + x)) + 
       (25*y^2*H[0, x])/(32*(1 - x)) + (7*Lmu2m2*y^2*H[0, x])/(16*(1 - x)) + 
       (Lmu2m2^2*y^2*H[0, x])/(8*(1 - x)) + (15*y^2*H[0, x])/(1 + x)^5 + 
       (9*Lmu2m2*y^2*H[0, x])/(1 + x)^5 + 
       (2*Lmu2m2^2*y^2*H[0, x])/(1 + x)^5 - (95*y^2*H[0, x])/(4*(1 + x)^4) - 
       (29*Lmu2m2*y^2*H[0, x])/(2*(1 + x)^4) - 
       (3*Lmu2m2^2*y^2*H[0, x])/(1 + x)^4 + (45*y^2*H[0, x])/(8*(1 + x)^3) + 
       (15*Lmu2m2*y^2*H[0, x])/(4*(1 + x)^3) + 
       (Lmu2m2^2*y^2*H[0, x])/(2*(1 + x)^3) + 
       (25*y^2*H[0, x])/(16*(1 + x)^2) + 
       (7*Lmu2m2*y^2*H[0, x])/(8*(1 + x)^2) + 
       (Lmu2m2^2*y^2*H[0, x])/(4*(1 + x)^2) + 
       (25*y^2*H[0, x])/(32*(1 + x)) + (7*Lmu2m2*y^2*H[0, x])/(16*(1 + x)) + 
       (Lmu2m2^2*y^2*H[0, x])/(8*(1 + x)) + (10*z2*H[0, x])/(1 - x)^4 - 
       (2*z2*H[0, x])/(1 - x)^3 - (141*z2*H[0, x])/(8*(1 - x)^2) - 
       (93*z2*H[0, x])/(16*(1 - x)) - (10*z2*H[0, x])/(1 + x)^6 + 
       (7*z2*H[0, x])/(1 + x)^5 - (3*z2*H[0, x])/(1 + x)^4 - 
       (35*z2*H[0, x])/(4*(1 + x)^3) - (7*z2*H[0, x])/(1 + x)^2 - 
       (221*z2*H[0, x])/(16*(1 + x)) - (10*y*z2*H[0, x])/(1 - x)^4 + 
       (2*y*z2*H[0, x])/(1 - x)^3 + (73*y*z2*H[0, x])/(4*(1 - x)^2) + 
       (33*y*z2*H[0, x])/(8*(1 - x)) - (20*y*z2*H[0, x])/(1 + x)^6 + 
       (14*y*z2*H[0, x])/(1 + x)^5 - (6*y*z2*H[0, x])/(1 + x)^4 - 
       (25*y*z2*H[0, x])/(2*(1 + x)^3) + (6*y*z2*H[0, x])/(1 + x)^2 + 
       (33*y*z2*H[0, x])/(8*(1 + x)) - (5*y^2*z2*H[0, x])/(8*(1 - x)^2) - 
       (13*y^2*z2*H[0, x])/(16*(1 - x)) - (10*y^2*z2*H[0, x])/(1 + x)^6 + 
       (7*y^2*z2*H[0, x])/(1 + x)^5 + (7*y^2*z2*H[0, x])/(1 + x)^4 - 
       (3*y^2*z2*H[0, x])/(4*(1 + x)^3) - (y^2*z2*H[0, x])/(1 + x)^2 - 
       (13*y^2*z2*H[0, x])/(16*(1 + x)) + 2*H[-1, y]*H[0, x] - 
       2*Lmu2m2*H[-1, y]*H[0, x] + (6*H[-1, y]*H[0, x])/(1 - x)^2 - 
       (19*H[-1, y]*H[0, x])/(4*(1 - x)) - 
       (9*Lmu2m2*H[-1, y]*H[0, x])/(2*(1 - x)) - 
       (8*H[-1, y]*H[0, x])/(1 + x)^5 - 
       (8*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (4*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (4*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (13*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (14*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (19*H[-1, y]*H[0, x])/(2*(1 + x)^2) - 
       (9*Lmu2m2*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (19*H[-1, y]*H[0, x])/(4*(1 + x)) - 
       (9*Lmu2m2*H[-1, y]*H[0, x])/(2*(1 + x)) + 
       (5*H[-1, y]*H[0, x])/(4*(1 - x)*y) - 
       (H[-1, y]*H[0, x])/((1 + x)^3*y) + 
       (H[-1, y]*H[0, x])/(2*(1 + x)^2*y) + 
       (5*H[-1, y]*H[0, x])/(4*(1 + x)*y) - 
       (6*y*H[-1, y]*H[0, x])/(1 - x)^2 + 
       (27*y*H[-1, y]*H[0, x])/(4*(1 - x)) + 
       (Lmu2m2*y*H[-1, y]*H[0, x])/(1 - x) - 
       (16*y*H[-1, y]*H[0, x])/(1 + x)^5 - 
       (16*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (8*y*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (8*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (21*y*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (20*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (39*y*H[-1, y]*H[0, x])/(2*(1 + x)^2) - 
       (18*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (23*y*H[-1, y]*H[0, x])/(4*(1 + x)) + 
       (5*Lmu2m2*y*H[-1, y]*H[0, x])/(1 + x) - 
       (y^2*H[-1, y]*H[0, x])/(4*(1 - x)) - 
       (Lmu2m2*y^2*H[-1, y]*H[0, x])/(2*(1 - x)) - 
       (8*y^2*H[-1, y]*H[0, x])/(1 + x)^5 - 
       (8*Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (4*y^2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (4*Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 + x)^4 + 
       (15*y^2*H[-1, y]*H[0, x])/(1 + x)^3 + 
       (14*Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 + x)^3 - 
       (21*y^2*H[-1, y]*H[0, x])/(2*(1 + x)^2) - 
       (9*Lmu2m2*y^2*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (y^2*H[-1, y]*H[0, x])/(4*(1 + x)) - 
       (Lmu2m2*y^2*H[-1, y]*H[0, x])/(2*(1 + x)) + 3*H[-1, z]*H[0, x] + 
       6*Lmu2m2*H[-1, z]*H[0, x] - (6*H[-1, z]*H[0, x])/(1 - x)^2 + 
       (17*H[-1, z]*H[0, x])/(4*(1 - x)) + 
       (9*Lmu2m2*H[-1, z]*H[0, x])/(2*(1 - x)) + 
       (8*H[-1, z]*H[0, x])/(1 + x)^5 + 
       (8*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (4*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (4*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (15*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (14*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (41*H[-1, z]*H[0, x])/(2*(1 + x)^2) + 
       (17*Lmu2m2*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (23*H[-1, z]*H[0, x])/(4*(1 + x)) - 
       (7*Lmu2m2*H[-1, z]*H[0, x])/(2*(1 + x)) + 
       (6*y*H[-1, z]*H[0, x])/(1 - x)^2 - 
       (25*y*H[-1, z]*H[0, x])/(4*(1 - x)) - 
       (Lmu2m2*y*H[-1, z]*H[0, x])/(1 - x) + 
       (16*y*H[-1, z]*H[0, x])/(1 + x)^5 + 
       (16*Lmu2m2*y*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (8*y*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (8*Lmu2m2*y*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (23*y*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (20*Lmu2m2*y*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (61*y*H[-1, z]*H[0, x])/(2*(1 + x)^2) + 
       (26*Lmu2m2*y*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (61*y*H[-1, z]*H[0, x])/(4*(1 + x)) - 
       (13*Lmu2m2*y*H[-1, z]*H[0, x])/(1 + x) + 
       (y^2*H[-1, z]*H[0, x])/(4*(1 - x)) + 
       (Lmu2m2*y^2*H[-1, z]*H[0, x])/(2*(1 - x)) + 
       (8*y^2*H[-1, z]*H[0, x])/(1 + x)^5 + 
       (8*Lmu2m2*y^2*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (4*y^2*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (4*Lmu2m2*y^2*H[-1, z]*H[0, x])/(1 + x)^4 - 
       (15*y^2*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (14*Lmu2m2*y^2*H[-1, z]*H[0, x])/(1 + x)^3 + 
       (21*y^2*H[-1, z]*H[0, x])/(2*(1 + x)^2) + 
       (9*Lmu2m2*y^2*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (y^2*H[-1, z]*H[0, x])/(4*(1 + x)) + 
       (Lmu2m2*y^2*H[-1, z]*H[0, x])/(2*(1 + x)) - 
       (5*H[-1, z]*H[0, x])/(4*(1 - x)*z) + 
       (H[-1, z]*H[0, x])/((1 + x)^3*z) - 
       (H[-1, z]*H[0, x])/(2*(1 + x)^2*z) - 
       (5*H[-1, z]*H[0, x])/(4*(1 + x)*z) - 12*H[-1, y]*H[-1, z]*H[0, x] - 
       (24*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (48*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (36*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (12*H[-1, y]*H[-1, z]*H[0, x])/(1 + x) - 
       (48*y*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (96*y*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (72*y*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (24*y*H[-1, y]*H[-1, z]*H[0, x])/(1 + x) - 
       (24*y^2*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^4 + 
       (48*y^2*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^3 - 
       (24*y^2*H[-1, y]*H[-1, z]*H[0, x])/(1 + x)^2 + 6*z2*H[1, x] + 
       (4*z2*H[1, x])/(1 - x)^3 - (51*z2*H[1, x])/(4*(1 - x)^2) - 
       (5*z2*H[1, x])/(2*(1 - x)) - (12*z2*H[1, x])/(1 + x)^6 + 
       (16*z2*H[1, x])/(1 + x)^5 + (5*z2*H[1, x])/(1 + x)^4 - 
       (19*z2*H[1, x])/(1 + x)^3 + (31*z2*H[1, x])/(4*(1 + x)^2) - 
       (21*z2*H[1, x])/(2*(1 + x)) - (4*y*z2*H[1, x])/(1 - x)^3 + 
       (15*y*z2*H[1, x])/(2*(1 - x)^2) + (y*z2*H[1, x])/(1 - x) - 
       (24*y*z2*H[1, x])/(1 + x)^6 + (32*y*z2*H[1, x])/(1 + x)^5 - 
       (2*y*z2*H[1, x])/(1 + x)^4 - (30*y*z2*H[1, x])/(1 + x)^3 + 
       (61*y*z2*H[1, x])/(2*(1 + x)^2) - (11*y*z2*H[1, x])/(1 + x) - 
       (3*y^2*z2*H[1, x])/(4*(1 - x)^2) - (y^2*z2*H[1, x])/(2*(1 - x)) - 
       (12*y^2*z2*H[1, x])/(1 + x)^6 + (16*y^2*z2*H[1, x])/(1 + x)^5 + 
       (5*y^2*z2*H[1, x])/(1 + x)^4 - (15*y^2*z2*H[1, x])/(1 + x)^3 + 
       (31*y^2*z2*H[1, x])/(4*(1 + x)^2) - (y^2*z2*H[1, x])/(2*(1 + x)) - 
       z2*H[y^(-1), x] - (4*z2*H[y^(-1), x])/(1 + x)^4 + 
       (8*z2*H[y^(-1), x])/(1 + x)^3 - (4*z2*H[y^(-1), x])/(1 + x)^2 - 
       (8*y*z2*H[y^(-1), x])/(1 + x)^4 + (16*y*z2*H[y^(-1), x])/(1 + x)^3 - 
       (10*y*z2*H[y^(-1), x])/(1 + x)^2 + (2*y*z2*H[y^(-1), x])/(1 + x) - 
       (4*y^2*z2*H[y^(-1), x])/(1 + x)^4 + 
       (8*y^2*z2*H[y^(-1), x])/(1 + x)^3 - 
       (4*y^2*z2*H[y^(-1), x])/(1 + x)^2 + 3*z2*H[z^(-1), x] + 
       (4*z2*H[z^(-1), x])/(1 + x)^4 - (8*z2*H[z^(-1), x])/(1 + x)^3 + 
       (8*z2*H[z^(-1), x])/(1 + x)^2 - (4*z2*H[z^(-1), x])/(1 + x) + 
       (8*y*z2*H[z^(-1), x])/(1 + x)^4 - (16*y*z2*H[z^(-1), x])/(1 + x)^3 + 
       (14*y*z2*H[z^(-1), x])/(1 + x)^2 - (6*y*z2*H[z^(-1), x])/(1 + x) + 
       (4*y^2*z2*H[z^(-1), x])/(1 + x)^4 - 
       (8*y^2*z2*H[z^(-1), x])/(1 + x)^3 + 
       (4*y^2*z2*H[z^(-1), x])/(1 + x)^2 + 8*H[-1, -1, x] + 
       16*Lmu2m2*H[-1, -1, x] - (24*H[-1, -1, x])/(1 - x)^2 + 
       (24*H[-1, -1, x])/(1 - x) + (28*H[-1, -1, x])/(1 + x)^4 + 
       (16*Lmu2m2*H[-1, -1, x])/(1 + x)^4 - (56*H[-1, -1, x])/(1 + x)^3 - 
       (32*Lmu2m2*H[-1, -1, x])/(1 + x)^3 + (48*H[-1, -1, x])/(1 + x)^2 + 
       (32*Lmu2m2*H[-1, -1, x])/(1 + x)^2 - (20*H[-1, -1, x])/(1 + x) - 
       (16*Lmu2m2*H[-1, -1, x])/(1 + x) + (24*y*H[-1, -1, x])/(1 - x)^2 - 
       (24*y*H[-1, -1, x])/(1 - x) + (56*y*H[-1, -1, x])/(1 + x)^4 + 
       (32*Lmu2m2*y*H[-1, -1, x])/(1 + x)^4 - 
       (112*y*H[-1, -1, x])/(1 + x)^3 - 
       (64*Lmu2m2*y*H[-1, -1, x])/(1 + x)^3 + 
       (104*y*H[-1, -1, x])/(1 + x)^2 + 
       (64*Lmu2m2*y*H[-1, -1, x])/(1 + x)^2 - (48*y*H[-1, -1, x])/(1 + x) - 
       (32*Lmu2m2*y*H[-1, -1, x])/(1 + x) + 
       (28*y^2*H[-1, -1, x])/(1 + x)^4 + 
       (16*Lmu2m2*y^2*H[-1, -1, x])/(1 + x)^4 - 
       (56*y^2*H[-1, -1, x])/(1 + x)^3 - 
       (32*Lmu2m2*y^2*H[-1, -1, x])/(1 + x)^3 + 
       (28*y^2*H[-1, -1, x])/(1 + x)^2 + 
       (16*Lmu2m2*y^2*H[-1, -1, x])/(1 + x)^2 - 32*H[-1, y]*H[-1, -1, x] - 
       (64*H[-1, y]*H[-1, -1, x])/(1 + x)^4 + 
       (128*H[-1, y]*H[-1, -1, x])/(1 + x)^3 - 
       (88*H[-1, y]*H[-1, -1, x])/(1 + x)^2 + 
       (24*H[-1, y]*H[-1, -1, x])/(1 + x) - 
       (128*y*H[-1, y]*H[-1, -1, x])/(1 + x)^4 + 
       (256*y*H[-1, y]*H[-1, -1, x])/(1 + x)^3 - 
       (192*y*H[-1, y]*H[-1, -1, x])/(1 + x)^2 + 
       (64*y*H[-1, y]*H[-1, -1, x])/(1 + x) - 
       (64*y^2*H[-1, y]*H[-1, -1, x])/(1 + x)^4 + 
       (128*y^2*H[-1, y]*H[-1, -1, x])/(1 + x)^3 - 
       (64*y^2*H[-1, y]*H[-1, -1, x])/(1 + x)^2 + 56*H[-1, z]*H[-1, -1, x] + 
       (64*H[-1, z]*H[-1, -1, x])/(1 + x)^4 - 
       (128*H[-1, z]*H[-1, -1, x])/(1 + x)^3 + 
       (136*H[-1, z]*H[-1, -1, x])/(1 + x)^2 - 
       (72*H[-1, z]*H[-1, -1, x])/(1 + x) + 
       (128*y*H[-1, z]*H[-1, -1, x])/(1 + x)^4 - 
       (256*y*H[-1, z]*H[-1, -1, x])/(1 + x)^3 + 
       (240*y*H[-1, z]*H[-1, -1, x])/(1 + x)^2 - 
       (112*y*H[-1, z]*H[-1, -1, x])/(1 + x) + 
       (64*y^2*H[-1, z]*H[-1, -1, x])/(1 + x)^4 - 
       (128*y^2*H[-1, z]*H[-1, -1, x])/(1 + x)^3 + 
       (64*y^2*H[-1, z]*H[-1, -1, x])/(1 + x)^2 + 6*H[-1, -1, y] + 
       16*Lmu2m2*H[-1, -1, y] + (24*Lmu2m2*H[-1, -1, y])/(1 + x)^4 - 
       (48*Lmu2m2*H[-1, -1, y])/(1 + x)^3 + (16*H[-1, -1, y])/(1 + x)^2 + 
       (24*Lmu2m2*H[-1, -1, y])/(1 + x)^2 - (16*H[-1, -1, y])/(1 + x) - 
       (8*H[-1, -1, y])/y + (8*H[-1, -1, y])/((1 + x)^2*y) - 
       (8*H[-1, -1, y])/((1 + x)*y) + (48*Lmu2m2*y*H[-1, -1, y])/(1 + x)^4 - 
       (96*Lmu2m2*y*H[-1, -1, y])/(1 + x)^3 + 
       (18*y*H[-1, -1, y])/(1 + x)^2 + 
       (80*Lmu2m2*y*H[-1, -1, y])/(1 + x)^2 - (18*y*H[-1, -1, y])/(1 + x) - 
       (32*Lmu2m2*y*H[-1, -1, y])/(1 + x) + 
       (24*Lmu2m2*y^2*H[-1, -1, y])/(1 + x)^4 - 
       (48*Lmu2m2*y^2*H[-1, -1, y])/(1 + x)^3 + 
       (24*Lmu2m2*y^2*H[-1, -1, y])/(1 + x)^2 - 16*H[-1, x]*H[-1, -1, y] - 
       (48*H[-1, x]*H[-1, -1, y])/(1 + x)^4 + 
       (96*H[-1, x]*H[-1, -1, y])/(1 + x)^3 - 
       (48*H[-1, x]*H[-1, -1, y])/(1 + x)^2 - 
       (96*y*H[-1, x]*H[-1, -1, y])/(1 + x)^4 + 
       (192*y*H[-1, x]*H[-1, -1, y])/(1 + x)^3 - 
       (128*y*H[-1, x]*H[-1, -1, y])/(1 + x)^2 + 
       (32*y*H[-1, x]*H[-1, -1, y])/(1 + x) - 
       (48*y^2*H[-1, x]*H[-1, -1, y])/(1 + x)^4 + 
       (96*y^2*H[-1, x]*H[-1, -1, y])/(1 + x)^3 - 
       (48*y^2*H[-1, x]*H[-1, -1, y])/(1 + x)^2 + 6*H[-1, z]*H[-1, -1, y] + 
       (12*y*H[-1, z]*H[-1, -1, y])/(1 + x)^2 - 
       (12*y*H[-1, z]*H[-1, -1, y])/(1 + x) + 8*H[0, x]*H[-1, -1, y] + 
       (2*H[0, x]*H[-1, -1, y])/(1 - x) + 
       (32*H[0, x]*H[-1, -1, y])/(1 + x)^4 - 
       (64*H[0, x]*H[-1, -1, y])/(1 + x)^3 + 
       (32*H[0, x]*H[-1, -1, y])/(1 + x)^2 + 
       (2*H[0, x]*H[-1, -1, y])/(1 + x) - (y*H[0, x]*H[-1, -1, y])/(1 - x) + 
       (64*y*H[0, x]*H[-1, -1, y])/(1 + x)^4 - 
       (124*y*H[0, x]*H[-1, -1, y])/(1 + x)^3 + 
       (78*y*H[0, x]*H[-1, -1, y])/(1 + x)^2 - 
       (17*y*H[0, x]*H[-1, -1, y])/(1 + x) + 
       (32*y^2*H[0, x]*H[-1, -1, y])/(1 + x)^4 - 
       (64*y^2*H[0, x]*H[-1, -1, y])/(1 + x)^3 + 
       (32*y^2*H[0, x]*H[-1, -1, y])/(1 + x)^2 - 
       2*H[y^(-1), x]*H[-1, -1, y] - 
       (8*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^4 + 
       (16*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^3 - 
       (8*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^2 - 
       (16*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^4 + 
       (32*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^3 - 
       (20*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^2 + 
       (4*y*H[y^(-1), x]*H[-1, -1, y])/(1 + x) - 
       (8*y^2*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^4 + 
       (16*y^2*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^3 - 
       (8*y^2*H[y^(-1), x]*H[-1, -1, y])/(1 + x)^2 - 
       2*H[y, x]*H[-1, -1, y] - (8*H[y, x]*H[-1, -1, y])/(1 + x)^4 + 
       (16*H[y, x]*H[-1, -1, y])/(1 + x)^3 - 
       (8*H[y, x]*H[-1, -1, y])/(1 + x)^2 - 
       (16*y*H[y, x]*H[-1, -1, y])/(1 + x)^4 + 
       (32*y*H[y, x]*H[-1, -1, y])/(1 + x)^3 - 
       (20*y*H[y, x]*H[-1, -1, y])/(1 + x)^2 + 
       (4*y*H[y, x]*H[-1, -1, y])/(1 + x) - 
       (8*y^2*H[y, x]*H[-1, -1, y])/(1 + x)^4 + 
       (16*y^2*H[y, x]*H[-1, -1, y])/(1 + x)^3 - 
       (8*y^2*H[y, x]*H[-1, -1, y])/(1 + x)^2 + 16*Lmu2m2*H[-1, -1, z] + 
       (24*Lmu2m2*H[-1, -1, z])/(1 + x)^4 - 
       (48*Lmu2m2*H[-1, -1, z])/(1 + x)^3 + (20*H[-1, -1, z])/(1 + x)^2 + 
       (40*Lmu2m2*H[-1, -1, z])/(1 + x)^2 - (20*H[-1, -1, z])/(1 + x) - 
       (16*Lmu2m2*H[-1, -1, z])/(1 + x) + 
       (48*Lmu2m2*y*H[-1, -1, z])/(1 + x)^4 - 
       (96*Lmu2m2*y*H[-1, -1, z])/(1 + x)^3 + (6*y*H[-1, -1, z])/(1 + x)^2 + 
       (80*Lmu2m2*y*H[-1, -1, z])/(1 + x)^2 - (6*y*H[-1, -1, z])/(1 + x) - 
       (32*Lmu2m2*y*H[-1, -1, z])/(1 + x) + 
       (24*Lmu2m2*y^2*H[-1, -1, z])/(1 + x)^4 - 
       (48*Lmu2m2*y^2*H[-1, -1, z])/(1 + x)^3 + 
       (24*Lmu2m2*y^2*H[-1, -1, z])/(1 + x)^2 - (4*H[-1, -1, z])/z + 
       (4*H[-1, -1, z])/((1 + x)^2*z) - (4*H[-1, -1, z])/((1 + x)*z) - 
       40*H[-1, x]*H[-1, -1, z] - (48*H[-1, x]*H[-1, -1, z])/(1 + x)^4 + 
       (96*H[-1, x]*H[-1, -1, z])/(1 + x)^3 - 
       (112*H[-1, x]*H[-1, -1, z])/(1 + x)^2 + 
       (64*H[-1, x]*H[-1, -1, z])/(1 + x) - 
       (96*y*H[-1, x]*H[-1, -1, z])/(1 + x)^4 + 
       (192*y*H[-1, x]*H[-1, -1, z])/(1 + x)^3 - 
       (176*y*H[-1, x]*H[-1, -1, z])/(1 + x)^2 + 
       (80*y*H[-1, x]*H[-1, -1, z])/(1 + x) - 
       (48*y^2*H[-1, x]*H[-1, -1, z])/(1 + x)^4 + 
       (96*y^2*H[-1, x]*H[-1, -1, z])/(1 + x)^3 - 
       (48*y^2*H[-1, x]*H[-1, -1, z])/(1 + x)^2 - 6*H[-1, y]*H[-1, -1, z] - 
       (24*H[-1, y]*H[-1, -1, z])/(1 + x)^2 + 
       (24*H[-1, y]*H[-1, -1, z])/(1 + x) - 
       (12*y*H[-1, y]*H[-1, -1, z])/(1 + x)^2 + 
       (12*y*H[-1, y]*H[-1, -1, z])/(1 + x) + 12*H[0, x]*H[-1, -1, z] + 
       (16*H[0, x]*H[-1, -1, z])/(1 + x)^4 - 
       (24*H[0, x]*H[-1, -1, z])/(1 + x)^3 + 
       (28*H[0, x]*H[-1, -1, z])/(1 + x)^2 - 
       (16*H[0, x]*H[-1, -1, z])/(1 + x) - 
       (y*H[0, x]*H[-1, -1, z])/(1 - x) + 
       (32*y*H[0, x]*H[-1, -1, z])/(1 + x)^4 - 
       (60*y*H[0, x]*H[-1, -1, z])/(1 + x)^3 + 
       (54*y*H[0, x]*H[-1, -1, z])/(1 + x)^2 - 
       (25*y*H[0, x]*H[-1, -1, z])/(1 + x) + 
       (16*y^2*H[0, x]*H[-1, -1, z])/(1 + x)^4 - 
       (32*y^2*H[0, x]*H[-1, -1, z])/(1 + x)^3 + 
       (16*y^2*H[0, x]*H[-1, -1, z])/(1 + x)^2 + 
       6*H[z^(-1), x]*H[-1, -1, z] + 
       (8*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^4 - 
       (16*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^3 + 
       (16*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^2 - 
       (8*H[z^(-1), x]*H[-1, -1, z])/(1 + x) + 
       (16*y*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^4 - 
       (32*y*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^3 + 
       (28*y*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^2 - 
       (12*y*H[z^(-1), x]*H[-1, -1, z])/(1 + x) + 
       (8*y^2*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^4 - 
       (16*y^2*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^3 + 
       (8*y^2*H[z^(-1), x]*H[-1, -1, z])/(1 + x)^2 + 
       6*H[z, x]*H[-1, -1, z] + (8*H[z, x]*H[-1, -1, z])/(1 + x)^4 - 
       (16*H[z, x]*H[-1, -1, z])/(1 + x)^3 + 
       (16*H[z, x]*H[-1, -1, z])/(1 + x)^2 - 
       (8*H[z, x]*H[-1, -1, z])/(1 + x) + 
       (16*y*H[z, x]*H[-1, -1, z])/(1 + x)^4 - 
       (32*y*H[z, x]*H[-1, -1, z])/(1 + x)^3 + 
       (28*y*H[z, x]*H[-1, -1, z])/(1 + x)^2 - 
       (12*y*H[z, x]*H[-1, -1, z])/(1 + x) + 
       (8*y^2*H[z, x]*H[-1, -1, z])/(1 + x)^4 - 
       (16*y^2*H[z, x]*H[-1, -1, z])/(1 + x)^3 + 
       (8*y^2*H[z, x]*H[-1, -1, z])/(1 + x)^2 - 4*H[-1, 0, x] - 
       6*Lmu2m2*H[-1, 0, x] + (4*H[-1, 0, x])/(1 - x)^3 + 
       (6*H[-1, 0, x])/(1 - x)^2 - (125*H[-1, 0, x])/(16*(1 - x)) - 
       (9*Lmu2m2*H[-1, 0, x])/(4*(1 - x)) - (7*H[-1, 0, x])/(1 + x)^5 - 
       (4*Lmu2m2*H[-1, 0, x])/(1 + x)^5 + (7*H[-1, 0, x])/(2*(1 + x)^4) + 
       (2*Lmu2m2*H[-1, 0, x])/(1 + x)^4 + (51*H[-1, 0, x])/(4*(1 + x)^3) + 
       (7*Lmu2m2*H[-1, 0, x])/(1 + x)^3 - (149*H[-1, 0, x])/(8*(1 + x)^2) - 
       (25*Lmu2m2*H[-1, 0, x])/(2*(1 + x)^2) + 
       (115*H[-1, 0, x])/(16*(1 + x)) + 
       (23*Lmu2m2*H[-1, 0, x])/(4*(1 + x)) - (4*y*H[-1, 0, x])/(1 - x)^3 - 
       (6*y*H[-1, 0, x])/(1 - x)^2 + (77*y*H[-1, 0, x])/(8*(1 - x)) + 
       (Lmu2m2*y*H[-1, 0, x])/(2*(1 - x)) - (14*y*H[-1, 0, x])/(1 + x)^5 - 
       (8*Lmu2m2*y*H[-1, 0, x])/(1 + x)^5 + (7*y*H[-1, 0, x])/(1 + x)^4 + 
       (4*Lmu2m2*y*H[-1, 0, x])/(1 + x)^4 + 
       (37*y*H[-1, 0, x])/(2*(1 + x)^3) + 
       (10*Lmu2m2*y*H[-1, 0, x])/(1 + x)^3 - 
       (123*y*H[-1, 0, x])/(4*(1 + x)^2) - 
       (19*Lmu2m2*y*H[-1, 0, x])/(1 + x)^2 + 
       (157*y*H[-1, 0, x])/(8*(1 + x)) + 
       (25*Lmu2m2*y*H[-1, 0, x])/(2*(1 + x)) - 
       (5*y^2*H[-1, 0, x])/(16*(1 - x)) - 
       (Lmu2m2*y^2*H[-1, 0, x])/(4*(1 - x)) - 
       (7*y^2*H[-1, 0, x])/(1 + x)^5 - 
       (4*Lmu2m2*y^2*H[-1, 0, x])/(1 + x)^5 + 
       (7*y^2*H[-1, 0, x])/(2*(1 + x)^4) + 
       (2*Lmu2m2*y^2*H[-1, 0, x])/(1 + x)^4 + 
       (51*y^2*H[-1, 0, x])/(4*(1 + x)^3) + 
       (7*Lmu2m2*y^2*H[-1, 0, x])/(1 + x)^3 - 
       (69*y^2*H[-1, 0, x])/(8*(1 + x)^2) - 
       (9*Lmu2m2*y^2*H[-1, 0, x])/(2*(1 + x)^2) - 
       (5*y^2*H[-1, 0, x])/(16*(1 + x)) - 
       (Lmu2m2*y^2*H[-1, 0, x])/(4*(1 + x)) + 14*H[-1, y]*H[-1, 0, x] + 
       (5*H[-1, y]*H[-1, 0, x])/(2*(1 - x)) + 
       (8*H[-1, y]*H[-1, 0, x])/(1 + x)^5 + 
       (12*H[-1, y]*H[-1, 0, x])/(1 + x)^4 - 
       (46*H[-1, y]*H[-1, 0, x])/(1 + x)^3 + 
       (37*H[-1, y]*H[-1, 0, x])/(1 + x)^2 - 
       (19*H[-1, y]*H[-1, 0, x])/(2*(1 + x)) + 
       (16*y*H[-1, y]*H[-1, 0, x])/(1 + x)^5 + 
       (24*y*H[-1, y]*H[-1, 0, x])/(1 + x)^4 - 
       (88*y*H[-1, y]*H[-1, 0, x])/(1 + x)^3 + 
       (76*y*H[-1, y]*H[-1, 0, x])/(1 + x)^2 - 
       (28*y*H[-1, y]*H[-1, 0, x])/(1 + x) + 
       (y^2*H[-1, y]*H[-1, 0, x])/(2*(1 - x)) + 
       (8*y^2*H[-1, y]*H[-1, 0, x])/(1 + x)^5 + 
       (12*y^2*H[-1, y]*H[-1, 0, x])/(1 + x)^4 - 
       (46*y^2*H[-1, y]*H[-1, 0, x])/(1 + x)^3 + 
       (25*y^2*H[-1, y]*H[-1, 0, x])/(1 + x)^2 + 
       (y^2*H[-1, y]*H[-1, 0, x])/(2*(1 + x)) - 22*H[-1, z]*H[-1, 0, x] - 
       (9*H[-1, z]*H[-1, 0, x])/(2*(1 - x)) - 
       (8*H[-1, z]*H[-1, 0, x])/(1 + x)^5 - 
       (12*H[-1, z]*H[-1, 0, x])/(1 + x)^4 + 
       (38*H[-1, z]*H[-1, 0, x])/(1 + x)^3 - 
       (49*H[-1, z]*H[-1, 0, x])/(1 + x)^2 + 
       (47*H[-1, z]*H[-1, 0, x])/(2*(1 + x)) + 
       (2*y*H[-1, z]*H[-1, 0, x])/(1 - x) - 
       (16*y*H[-1, z]*H[-1, 0, x])/(1 + x)^5 - 
       (24*y*H[-1, z]*H[-1, 0, x])/(1 + x)^4 + 
       (80*y*H[-1, z]*H[-1, 0, x])/(1 + x)^3 - 
       (88*y*H[-1, z]*H[-1, 0, x])/(1 + x)^2 + 
       (46*y*H[-1, z]*H[-1, 0, x])/(1 + x) - 
       (y^2*H[-1, z]*H[-1, 0, x])/(2*(1 - x)) - 
       (8*y^2*H[-1, z]*H[-1, 0, x])/(1 + x)^5 - 
       (12*y^2*H[-1, z]*H[-1, 0, x])/(1 + x)^4 + 
       (46*y^2*H[-1, z]*H[-1, 0, x])/(1 + x)^3 - 
       (25*y^2*H[-1, z]*H[-1, 0, x])/(1 + x)^2 - 
       (y^2*H[-1, z]*H[-1, 0, x])/(2*(1 + x)) + H[0, -1, x] - 
       2*Lmu2m2*H[0, -1, x] + (10*H[0, -1, x])/(1 - x)^3 + 
       (8*Lmu2m2*H[0, -1, x])/(1 - x)^3 - (3*H[0, -1, x])/(1 - x)^2 - 
       (12*Lmu2m2*H[0, -1, x])/(1 - x)^2 - (93*H[0, -1, x])/(16*(1 - x)) + 
       (7*Lmu2m2*H[0, -1, x])/(4*(1 - x)) - (7*H[0, -1, x])/(1 + x)^5 - 
       (4*Lmu2m2*H[0, -1, x])/(1 + x)^5 + (7*H[0, -1, x])/(2*(1 + x)^4) + 
       (2*Lmu2m2*H[0, -1, x])/(1 + x)^4 + (11*H[0, -1, x])/(4*(1 + x)^3) - 
       (Lmu2m2*H[0, -1, x])/(1 + x)^3 - (29*H[0, -1, x])/(8*(1 + x)^2) - 
       (Lmu2m2*H[0, -1, x])/(2*(1 + x)^2) - (109*H[0, -1, x])/(16*(1 + x)) - 
       (25*Lmu2m2*H[0, -1, x])/(4*(1 + x)) - (10*y*H[0, -1, x])/(1 - x)^3 - 
       (8*Lmu2m2*y*H[0, -1, x])/(1 - x)^3 + (3*y*H[0, -1, x])/(1 - x)^2 + 
       (12*Lmu2m2*y*H[0, -1, x])/(1 - x)^2 + 
       (85*y*H[0, -1, x])/(8*(1 - x)) + (Lmu2m2*y*H[0, -1, x])/(2*(1 - x)) - 
       (14*y*H[0, -1, x])/(1 + x)^5 - (8*Lmu2m2*y*H[0, -1, x])/(1 + x)^5 + 
       (7*y*H[0, -1, x])/(1 + x)^4 + (4*Lmu2m2*y*H[0, -1, x])/(1 + x)^4 + 
       (17*y*H[0, -1, x])/(2*(1 + x)^3) + 
       (2*Lmu2m2*y*H[0, -1, x])/(1 + x)^3 - 
       (63*y*H[0, -1, x])/(4*(1 + x)^2) - 
       (7*Lmu2m2*y*H[0, -1, x])/(1 + x)^2 + (85*y*H[0, -1, x])/(8*(1 + x)) + 
       (9*Lmu2m2*y*H[0, -1, x])/(2*(1 + x)) - 
       (5*y^2*H[0, -1, x])/(16*(1 - x)) - 
       (Lmu2m2*y^2*H[0, -1, x])/(4*(1 - x)) - 
       (7*y^2*H[0, -1, x])/(1 + x)^5 - 
       (4*Lmu2m2*y^2*H[0, -1, x])/(1 + x)^5 + 
       (7*y^2*H[0, -1, x])/(2*(1 + x)^4) + 
       (2*Lmu2m2*y^2*H[0, -1, x])/(1 + x)^4 + 
       (51*y^2*H[0, -1, x])/(4*(1 + x)^3) + 
       (7*Lmu2m2*y^2*H[0, -1, x])/(1 + x)^3 - 
       (69*y^2*H[0, -1, x])/(8*(1 + x)^2) - 
       (9*Lmu2m2*y^2*H[0, -1, x])/(2*(1 + x)^2) - 
       (5*y^2*H[0, -1, x])/(16*(1 + x)) - 
       (Lmu2m2*y^2*H[0, -1, x])/(4*(1 + x)) + 6*H[-1, y]*H[0, -1, x] - 
       (12*H[-1, y]*H[0, -1, x])/(1 - x)^3 + 
       (18*H[-1, y]*H[0, -1, x])/(1 - x)^2 - 
       (7*H[-1, y]*H[0, -1, x])/(2*(1 - x)) + 
       (8*H[-1, y]*H[0, -1, x])/(1 + x)^5 + 
       (4*H[-1, y]*H[0, -1, x])/(1 + x)^4 - 
       (18*H[-1, y]*H[0, -1, x])/(1 + x)^3 + 
       (11*H[-1, y]*H[0, -1, x])/(1 + x)^2 + 
       (17*H[-1, y]*H[0, -1, x])/(2*(1 + x)) + 
       (12*y*H[-1, y]*H[0, -1, x])/(1 - x)^3 - 
       (18*y*H[-1, y]*H[0, -1, x])/(1 - x)^2 + 
       (16*y*H[-1, y]*H[0, -1, x])/(1 + x)^5 + 
       (8*y*H[-1, y]*H[0, -1, x])/(1 + x)^4 - 
       (44*y*H[-1, y]*H[0, -1, x])/(1 + x)^3 + 
       (38*y*H[-1, y]*H[0, -1, x])/(1 + x)^2 - 
       (12*y*H[-1, y]*H[0, -1, x])/(1 + x) + 
       (y^2*H[-1, y]*H[0, -1, x])/(2*(1 - x)) + 
       (8*y^2*H[-1, y]*H[0, -1, x])/(1 + x)^5 + 
       (4*y^2*H[-1, y]*H[0, -1, x])/(1 + x)^4 - 
       (30*y^2*H[-1, y]*H[0, -1, x])/(1 + x)^3 + 
       (17*y^2*H[-1, y]*H[0, -1, x])/(1 + x)^2 + 
       (y^2*H[-1, y]*H[0, -1, x])/(2*(1 + x)) - 10*H[-1, z]*H[0, -1, x] + 
       (12*H[-1, z]*H[0, -1, x])/(1 - x)^3 - 
       (18*H[-1, z]*H[0, -1, x])/(1 - x)^2 + 
       (3*H[-1, z]*H[0, -1, x])/(2*(1 - x)) - 
       (8*H[-1, z]*H[0, -1, x])/(1 + x)^5 - 
       (4*H[-1, z]*H[0, -1, x])/(1 + x)^4 + 
       (10*H[-1, z]*H[0, -1, x])/(1 + x)^3 - 
       (15*H[-1, z]*H[0, -1, x])/(1 + x)^2 - 
       (5*H[-1, z]*H[0, -1, x])/(2*(1 + x)) - 
       (12*y*H[-1, z]*H[0, -1, x])/(1 - x)^3 + 
       (18*y*H[-1, z]*H[0, -1, x])/(1 - x)^2 + 
       (2*y*H[-1, z]*H[0, -1, x])/(1 - x) - 
       (16*y*H[-1, z]*H[0, -1, x])/(1 + x)^5 - 
       (8*y*H[-1, z]*H[0, -1, x])/(1 + x)^4 + 
       (36*y*H[-1, z]*H[0, -1, x])/(1 + x)^3 - 
       (42*y*H[-1, z]*H[0, -1, x])/(1 + x)^2 + 
       (22*y*H[-1, z]*H[0, -1, x])/(1 + x) - 
       (y^2*H[-1, z]*H[0, -1, x])/(2*(1 - x)) - 
       (8*y^2*H[-1, z]*H[0, -1, x])/(1 + x)^5 - 
       (4*y^2*H[-1, z]*H[0, -1, x])/(1 + x)^4 + 
       (30*y^2*H[-1, z]*H[0, -1, x])/(1 + x)^3 - 
       (17*y^2*H[-1, z]*H[0, -1, x])/(1 + x)^2 - 
       (y^2*H[-1, z]*H[0, -1, x])/(2*(1 + x)) - 3*H[0, -1, y] - 
       2*Lmu2m2*H[0, -1, y] - (2*H[0, -1, y])/(1 + x)^2 + 
       (2*H[0, -1, y])/(1 + x) + H[0, -1, y]/y - H[0, -1, y]/((1 + x)^2*y) + 
       H[0, -1, y]/((1 + x)*y) - (6*y*H[0, -1, y])/(1 + x)^2 - 
       (4*Lmu2m2*y*H[0, -1, y])/(1 + x)^2 + (6*y*H[0, -1, y])/(1 + x) + 
       (4*Lmu2m2*y*H[0, -1, y])/(1 + x) + 2*H[-1, x]*H[0, -1, y] + 
       (4*y*H[-1, x]*H[0, -1, y])/(1 + x)^2 - 
       (4*y*H[-1, x]*H[0, -1, y])/(1 + x) - 3*H[-1, z]*H[0, -1, y] - 
       (6*y*H[-1, z]*H[0, -1, y])/(1 + x)^2 + 
       (6*y*H[-1, z]*H[0, -1, y])/(1 + x) - H[0, x]*H[0, -1, y] - 
       (H[0, x]*H[0, -1, y])/(1 - x) - (4*H[0, x]*H[0, -1, y])/(1 + x)^4 + 
       (8*H[0, x]*H[0, -1, y])/(1 + x)^3 - 
       (4*H[0, x]*H[0, -1, y])/(1 + x)^2 - (H[0, x]*H[0, -1, y])/(1 + x) + 
       (y*H[0, x]*H[0, -1, y])/(2*(1 - x)) - 
       (8*y*H[0, x]*H[0, -1, y])/(1 + x)^4 + 
       (14*y*H[0, x]*H[0, -1, y])/(1 + x)^3 - 
       (9*y*H[0, x]*H[0, -1, y])/(1 + x)^2 + 
       (5*y*H[0, x]*H[0, -1, y])/(2*(1 + x)) - 
       (4*y^2*H[0, x]*H[0, -1, y])/(1 + x)^4 + 
       (8*y^2*H[0, x]*H[0, -1, y])/(1 + x)^3 - 
       (4*y^2*H[0, x]*H[0, -1, y])/(1 + x)^2 + H[y^(-1), x]*H[0, -1, y] + 
       (4*H[y^(-1), x]*H[0, -1, y])/(1 + x)^4 - 
       (8*H[y^(-1), x]*H[0, -1, y])/(1 + x)^3 + 
       (4*H[y^(-1), x]*H[0, -1, y])/(1 + x)^2 + 
       (8*y*H[y^(-1), x]*H[0, -1, y])/(1 + x)^4 - 
       (16*y*H[y^(-1), x]*H[0, -1, y])/(1 + x)^3 + 
       (10*y*H[y^(-1), x]*H[0, -1, y])/(1 + x)^2 - 
       (2*y*H[y^(-1), x]*H[0, -1, y])/(1 + x) + 
       (4*y^2*H[y^(-1), x]*H[0, -1, y])/(1 + x)^4 - 
       (8*y^2*H[y^(-1), x]*H[0, -1, y])/(1 + x)^3 + 
       (4*y^2*H[y^(-1), x]*H[0, -1, y])/(1 + x)^2 + H[y, x]*H[0, -1, y] + 
       (4*H[y, x]*H[0, -1, y])/(1 + x)^4 - 
       (8*H[y, x]*H[0, -1, y])/(1 + x)^3 + 
       (4*H[y, x]*H[0, -1, y])/(1 + x)^2 + 
       (8*y*H[y, x]*H[0, -1, y])/(1 + x)^4 - 
       (16*y*H[y, x]*H[0, -1, y])/(1 + x)^3 + 
       (10*y*H[y, x]*H[0, -1, y])/(1 + x)^2 - 
       (2*y*H[y, x]*H[0, -1, y])/(1 + x) + 
       (4*y^2*H[y, x]*H[0, -1, y])/(1 + x)^4 - 
       (8*y^2*H[y, x]*H[0, -1, y])/(1 + x)^3 + 
       (4*y^2*H[y, x]*H[0, -1, y])/(1 + x)^2 - 3*H[0, -1, z] - 
       2*Lmu2m2*H[0, -1, z] - (10*H[0, -1, z])/(1 + x)^2 - 
       (8*Lmu2m2*H[0, -1, z])/(1 + x)^2 + (10*H[0, -1, z])/(1 + x) + 
       (8*Lmu2m2*H[0, -1, z])/(1 + x) - (6*y*H[0, -1, z])/(1 + x)^2 - 
       (4*Lmu2m2*y*H[0, -1, z])/(1 + x)^2 + (6*y*H[0, -1, z])/(1 + x) + 
       (4*Lmu2m2*y*H[0, -1, z])/(1 + x) - H[0, -1, z]/z + 
       H[0, -1, z]/((1 + x)^2*z) - H[0, -1, z]/((1 + x)*z) + 
       2*H[-1, x]*H[0, -1, z] + (8*H[-1, x]*H[0, -1, z])/(1 + x)^2 - 
       (8*H[-1, x]*H[0, -1, z])/(1 + x) + 
       (4*y*H[-1, x]*H[0, -1, z])/(1 + x)^2 - 
       (4*y*H[-1, x]*H[0, -1, z])/(1 + x) + 3*H[-1, y]*H[0, -1, z] + 
       (12*H[-1, y]*H[0, -1, z])/(1 + x)^2 - 
       (12*H[-1, y]*H[0, -1, z])/(1 + x) + 
       (6*y*H[-1, y]*H[0, -1, z])/(1 + x)^2 - 
       (6*y*H[-1, y]*H[0, -1, z])/(1 + x) + 3*H[0, x]*H[0, -1, z] + 
       (4*H[0, x]*H[0, -1, z])/(1 + x)^4 - 
       (12*H[0, x]*H[0, -1, z])/(1 + x)^3 + 
       (10*H[0, x]*H[0, -1, z])/(1 + x)^2 - 
       (4*H[0, x]*H[0, -1, z])/(1 + x) + 
       (y*H[0, x]*H[0, -1, z])/(2*(1 - x)) + 
       (8*y*H[0, x]*H[0, -1, z])/(1 + x)^4 - 
       (18*y*H[0, x]*H[0, -1, z])/(1 + x)^3 + 
       (15*y*H[0, x]*H[0, -1, z])/(1 + x)^2 - 
       (11*y*H[0, x]*H[0, -1, z])/(2*(1 + x)) + 
       (4*y^2*H[0, x]*H[0, -1, z])/(1 + x)^4 - 
       (8*y^2*H[0, x]*H[0, -1, z])/(1 + x)^3 + 
       (4*y^2*H[0, x]*H[0, -1, z])/(1 + x)^2 - 3*H[z^(-1), x]*H[0, -1, z] - 
       (4*H[z^(-1), x]*H[0, -1, z])/(1 + x)^4 + 
       (8*H[z^(-1), x]*H[0, -1, z])/(1 + x)^3 - 
       (8*H[z^(-1), x]*H[0, -1, z])/(1 + x)^2 + 
       (4*H[z^(-1), x]*H[0, -1, z])/(1 + x) - 
       (8*y*H[z^(-1), x]*H[0, -1, z])/(1 + x)^4 + 
       (16*y*H[z^(-1), x]*H[0, -1, z])/(1 + x)^3 - 
       (14*y*H[z^(-1), x]*H[0, -1, z])/(1 + x)^2 + 
       (6*y*H[z^(-1), x]*H[0, -1, z])/(1 + x) - 
       (4*y^2*H[z^(-1), x]*H[0, -1, z])/(1 + x)^4 + 
       (8*y^2*H[z^(-1), x]*H[0, -1, z])/(1 + x)^3 - 
       (4*y^2*H[z^(-1), x]*H[0, -1, z])/(1 + x)^2 - 3*H[z, x]*H[0, -1, z] - 
       (4*H[z, x]*H[0, -1, z])/(1 + x)^4 + 
       (8*H[z, x]*H[0, -1, z])/(1 + x)^3 - 
       (8*H[z, x]*H[0, -1, z])/(1 + x)^2 + (4*H[z, x]*H[0, -1, z])/(1 + x) - 
       (8*y*H[z, x]*H[0, -1, z])/(1 + x)^4 + 
       (16*y*H[z, x]*H[0, -1, z])/(1 + x)^3 - 
       (14*y*H[z, x]*H[0, -1, z])/(1 + x)^2 + 
       (6*y*H[z, x]*H[0, -1, z])/(1 + x) - 
       (4*y^2*H[z, x]*H[0, -1, z])/(1 + x)^4 + 
       (8*y^2*H[z, x]*H[0, -1, z])/(1 + x)^3 - 
       (4*y^2*H[z, x]*H[0, -1, z])/(1 + x)^2 - H[0, 0, x] - 
       (7*H[0, 0, x])/(1 - x)^3 - (4*Lmu2m2*H[0, 0, x])/(1 - x)^3 + 
       (33*H[0, 0, x])/(8*(1 - x)^2) + 
       (57*Lmu2m2*H[0, 0, x])/(8*(1 - x)^2) + (69*H[0, 0, x])/(32*(1 - x)) + 
       (Lmu2m2*H[0, 0, x])/(4*(1 - x)) + (4*H[0, 0, x])/(1 + x)^6 + 
       (2*Lmu2m2*H[0, 0, x])/(1 + x)^6 - H[0, 0, x]/(2*(1 + x)^5) - 
       (29*H[0, 0, x])/(4*(1 + x)^4) - (7*Lmu2m2*H[0, 0, x])/(2*(1 + x)^4) + 
       (57*H[0, 0, x])/(8*(1 + x)^3) + (9*Lmu2m2*H[0, 0, x])/(2*(1 + x)^3) + 
       (11*H[0, 0, x])/(16*(1 + x)^2) - 
       (5*Lmu2m2*H[0, 0, x])/(8*(1 + x)^2) + (149*H[0, 0, x])/(32*(1 + x)) + 
       (17*Lmu2m2*H[0, 0, x])/(4*(1 + x)) + (7*y*H[0, 0, x])/(1 - x)^3 + 
       (4*Lmu2m2*y*H[0, 0, x])/(1 - x)^3 - (19*y*H[0, 0, x])/(4*(1 - x)^2) - 
       (25*Lmu2m2*y*H[0, 0, x])/(4*(1 - x)^2) - 
       (69*y*H[0, 0, x])/(16*(1 - x)) - (Lmu2m2*y*H[0, 0, x])/(2*(1 - x)) + 
       (8*y*H[0, 0, x])/(1 + x)^6 + (4*Lmu2m2*y*H[0, 0, x])/(1 + x)^6 - 
       (y*H[0, 0, x])/(1 + x)^5 - (21*y*H[0, 0, x])/(2*(1 + x)^4) - 
       (5*Lmu2m2*y*H[0, 0, x])/(1 + x)^4 + (51*y*H[0, 0, x])/(4*(1 + x)^3) + 
       (7*Lmu2m2*y*H[0, 0, x])/(1 + x)^3 - (39*y*H[0, 0, x])/(8*(1 + x)^2) - 
       (11*Lmu2m2*y*H[0, 0, x])/(4*(1 + x)^2) - 
       (37*y*H[0, 0, x])/(16*(1 + x)) - (Lmu2m2*y*H[0, 0, x])/(2*(1 + x)) + 
       (y^2*H[0, 0, x])/(8*(1 - x)^2) + 
       (Lmu2m2*y^2*H[0, 0, x])/(8*(1 - x)^2) + 
       (13*y^2*H[0, 0, x])/(32*(1 - x)) + 
       (Lmu2m2*y^2*H[0, 0, x])/(4*(1 - x)) + (4*y^2*H[0, 0, x])/(1 + x)^6 + 
       (2*Lmu2m2*y^2*H[0, 0, x])/(1 + x)^6 - 
       (y^2*H[0, 0, x])/(2*(1 + x)^5) - (29*y^2*H[0, 0, x])/(4*(1 + x)^4) - 
       (7*Lmu2m2*y^2*H[0, 0, x])/(2*(1 + x)^4) + 
       (17*y^2*H[0, 0, x])/(8*(1 + x)^3) + 
       (Lmu2m2*y^2*H[0, 0, x])/(2*(1 + x)^3) + 
       (11*y^2*H[0, 0, x])/(16*(1 + x)^2) + 
       (3*Lmu2m2*y^2*H[0, 0, x])/(8*(1 + x)^2) + 
       (13*y^2*H[0, 0, x])/(32*(1 + x)) + 
       (Lmu2m2*y^2*H[0, 0, x])/(4*(1 + x)) + 
       (6*H[-1, y]*H[0, 0, x])/(1 - x)^3 - 
       (9*H[-1, y]*H[0, 0, x])/(1 - x)^2 - 
       (7*H[-1, y]*H[0, 0, x])/(4*(1 - x)) - 
       (12*H[-1, y]*H[0, 0, x])/(1 + x)^5 + 
       (18*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (9*H[-1, y]*H[0, 0, x])/(1 + x)^3 + 
       (3*H[-1, y]*H[0, 0, x])/(2*(1 + x)^2) - 
       (31*H[-1, y]*H[0, 0, x])/(4*(1 + x)) - 
       (6*y*H[-1, y]*H[0, 0, x])/(1 - x)^3 + 
       (9*y*H[-1, y]*H[0, 0, x])/(1 - x)^2 + 
       (y*H[-1, y]*H[0, 0, x])/(2*(1 - x)) - 
       (24*y*H[-1, y]*H[0, 0, x])/(1 + x)^5 + 
       (36*y*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (20*y*H[-1, y]*H[0, 0, x])/(1 + x)^3 + 
       (4*y*H[-1, y]*H[0, 0, x])/(1 + x)^2 + 
       (y*H[-1, y]*H[0, 0, x])/(2*(1 + x)) - 
       (3*y^2*H[-1, y]*H[0, 0, x])/(4*(1 - x)) - 
       (12*y^2*H[-1, y]*H[0, 0, x])/(1 + x)^5 + 
       (18*y^2*H[-1, y]*H[0, 0, x])/(1 + x)^4 - 
       (3*y^2*H[-1, y]*H[0, 0, x])/(1 + x)^3 - 
       (3*y^2*H[-1, y]*H[0, 0, x])/(2*(1 + x)^2) - 
       (3*y^2*H[-1, y]*H[0, 0, x])/(4*(1 + x)) - 
       (6*H[-1, z]*H[0, 0, x])/(1 - x)^3 + 
       (9*H[-1, z]*H[0, 0, x])/(1 - x)^2 + 
       (15*H[-1, z]*H[0, 0, x])/(4*(1 - x)) + 
       (12*H[-1, z]*H[0, 0, x])/(1 + x)^5 - 
       (18*H[-1, z]*H[0, 0, x])/(1 + x)^4 + 
       (17*H[-1, z]*H[0, 0, x])/(1 + x)^3 - 
       (11*H[-1, z]*H[0, 0, x])/(2*(1 + x)^2) + 
       (39*H[-1, z]*H[0, 0, x])/(4*(1 + x)) + 
       (6*y*H[-1, z]*H[0, 0, x])/(1 - x)^3 - 
       (9*y*H[-1, z]*H[0, 0, x])/(1 - x)^2 - 
       (5*y*H[-1, z]*H[0, 0, x])/(2*(1 - x)) + 
       (24*y*H[-1, z]*H[0, 0, x])/(1 + x)^5 - 
       (36*y*H[-1, z]*H[0, 0, x])/(1 + x)^4 + 
       (28*y*H[-1, z]*H[0, 0, x])/(1 + x)^3 - 
       (8*y*H[-1, z]*H[0, 0, x])/(1 + x)^2 - 
       (5*y*H[-1, z]*H[0, 0, x])/(2*(1 + x)) + 
       (3*y^2*H[-1, z]*H[0, 0, x])/(4*(1 - x)) + 
       (12*y^2*H[-1, z]*H[0, 0, x])/(1 + x)^5 - 
       (18*y^2*H[-1, z]*H[0, 0, x])/(1 + x)^4 + 
       (3*y^2*H[-1, z]*H[0, 0, x])/(1 + x)^3 + 
       (3*y^2*H[-1, z]*H[0, 0, x])/(2*(1 + x)^2) + 
       (3*y^2*H[-1, z]*H[0, 0, x])/(4*(1 + x)) - 3*H[1, 0, x] - 
       2*Lmu2m2*H[1, 0, x] + (31*H[1, 0, x])/(16*(1 - x)) + 
       (9*Lmu2m2*H[1, 0, x])/(4*(1 - x)) + (9*H[1, 0, x])/(1 + x)^5 + 
       (4*Lmu2m2*H[1, 0, x])/(1 + x)^5 - (45*H[1, 0, x])/(2*(1 + x)^4) - 
       (10*Lmu2m2*H[1, 0, x])/(1 + x)^4 + (79*H[1, 0, x])/(4*(1 + x)^3) + 
       (9*Lmu2m2*H[1, 0, x])/(1 + x)^3 - (57*H[1, 0, x])/(8*(1 + x)^2) - 
       (7*Lmu2m2*H[1, 0, x])/(2*(1 + x)^2) + (79*H[1, 0, x])/(16*(1 + x)) + 
       (9*Lmu2m2*H[1, 0, x])/(4*(1 + x)) - (7*y*H[1, 0, x])/(8*(1 - x)) - 
       (Lmu2m2*y*H[1, 0, x])/(2*(1 - x)) + (18*y*H[1, 0, x])/(1 + x)^5 + 
       (8*Lmu2m2*y*H[1, 0, x])/(1 + x)^5 - (45*y*H[1, 0, x])/(1 + x)^4 - 
       (20*Lmu2m2*y*H[1, 0, x])/(1 + x)^4 + 
       (97*y*H[1, 0, x])/(2*(1 + x)^3) + 
       (22*Lmu2m2*y*H[1, 0, x])/(1 + x)^3 - 
       (111*y*H[1, 0, x])/(4*(1 + x)^2) - 
       (13*Lmu2m2*y*H[1, 0, x])/(1 + x)^2 + (57*y*H[1, 0, x])/(8*(1 + x)) + 
       (7*Lmu2m2*y*H[1, 0, x])/(2*(1 + x)) + 
       (7*y^2*H[1, 0, x])/(16*(1 - x)) + 
       (Lmu2m2*y^2*H[1, 0, x])/(4*(1 - x)) + (9*y^2*H[1, 0, x])/(1 + x)^5 + 
       (4*Lmu2m2*y^2*H[1, 0, x])/(1 + x)^5 - 
       (45*y^2*H[1, 0, x])/(2*(1 + x)^4) - 
       (10*Lmu2m2*y^2*H[1, 0, x])/(1 + x)^4 + 
       (79*y^2*H[1, 0, x])/(4*(1 + x)^3) + 
       (9*Lmu2m2*y^2*H[1, 0, x])/(1 + x)^3 - 
       (57*y^2*H[1, 0, x])/(8*(1 + x)^2) - 
       (7*Lmu2m2*y^2*H[1, 0, x])/(2*(1 + x)^2) + 
       (7*y^2*H[1, 0, x])/(16*(1 + x)) + 
       (Lmu2m2*y^2*H[1, 0, x])/(4*(1 + x)) + 4*H[-1, y]*H[1, 0, x] - 
       (9*H[-1, y]*H[1, 0, x])/(2*(1 - x)) - 
       (8*H[-1, y]*H[1, 0, x])/(1 + x)^5 + 
       (20*H[-1, y]*H[1, 0, x])/(1 + x)^4 - 
       (18*H[-1, y]*H[1, 0, x])/(1 + x)^3 + 
       (7*H[-1, y]*H[1, 0, x])/(1 + x)^2 - 
       (9*H[-1, y]*H[1, 0, x])/(2*(1 + x)) + 
       (y*H[-1, y]*H[1, 0, x])/(1 - x) - 
       (16*y*H[-1, y]*H[1, 0, x])/(1 + x)^5 + 
       (40*y*H[-1, y]*H[1, 0, x])/(1 + x)^4 - 
       (44*y*H[-1, y]*H[1, 0, x])/(1 + x)^3 + 
       (26*y*H[-1, y]*H[1, 0, x])/(1 + x)^2 - 
       (7*y*H[-1, y]*H[1, 0, x])/(1 + x) - 
       (y^2*H[-1, y]*H[1, 0, x])/(2*(1 - x)) - 
       (8*y^2*H[-1, y]*H[1, 0, x])/(1 + x)^5 + 
       (20*y^2*H[-1, y]*H[1, 0, x])/(1 + x)^4 - 
       (18*y^2*H[-1, y]*H[1, 0, x])/(1 + x)^3 + 
       (7*y^2*H[-1, y]*H[1, 0, x])/(1 + x)^2 - 
       (y^2*H[-1, y]*H[1, 0, x])/(2*(1 + x)) - 4*H[-1, z]*H[1, 0, x] + 
       (9*H[-1, z]*H[1, 0, x])/(2*(1 - x)) + 
       (8*H[-1, z]*H[1, 0, x])/(1 + x)^5 - 
       (20*H[-1, z]*H[1, 0, x])/(1 + x)^4 + 
       (18*H[-1, z]*H[1, 0, x])/(1 + x)^3 - 
       (7*H[-1, z]*H[1, 0, x])/(1 + x)^2 + 
       (9*H[-1, z]*H[1, 0, x])/(2*(1 + x)) - 
       (y*H[-1, z]*H[1, 0, x])/(1 - x) + 
       (16*y*H[-1, z]*H[1, 0, x])/(1 + x)^5 - 
       (40*y*H[-1, z]*H[1, 0, x])/(1 + x)^4 + 
       (44*y*H[-1, z]*H[1, 0, x])/(1 + x)^3 - 
       (26*y*H[-1, z]*H[1, 0, x])/(1 + x)^2 + 
       (7*y*H[-1, z]*H[1, 0, x])/(1 + x) + 
       (y^2*H[-1, z]*H[1, 0, x])/(2*(1 - x)) + 
       (8*y^2*H[-1, z]*H[1, 0, x])/(1 + x)^5 - 
       (20*y^2*H[-1, z]*H[1, 0, x])/(1 + x)^4 + 
       (18*y^2*H[-1, z]*H[1, 0, x])/(1 + x)^3 - 
       (7*y^2*H[-1, z]*H[1, 0, x])/(1 + x)^2 + 
       (y^2*H[-1, z]*H[1, 0, x])/(2*(1 + x)) + 2*H[-1, y]*H[y^(-1), -1, x] + 
       (8*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^4 - 
       (16*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^3 + 
       (8*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^2 + 
       (16*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^4 - 
       (32*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^3 + 
       (20*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^2 - 
       (4*y*H[-1, y]*H[y^(-1), -1, x])/(1 + x) + 
       (8*y^2*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^4 - 
       (16*y^2*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^3 + 
       (8*y^2*H[-1, y]*H[y^(-1), -1, x])/(1 + x)^2 - 
       H[-1, y]*H[y^(-1), 0, x] - (4*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^4 + 
       (8*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^3 - 
       (4*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^2 - 
       (8*y*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^4 + 
       (16*y*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^3 - 
       (10*y*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^2 + 
       (2*y*H[-1, y]*H[y^(-1), 0, x])/(1 + x) - 
       (4*y^2*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^4 + 
       (8*y^2*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^3 - 
       (4*y^2*H[-1, y]*H[y^(-1), 0, x])/(1 + x)^2 + 2*H[-1, y]*H[y, -1, x] + 
       (8*H[-1, y]*H[y, -1, x])/(1 + x)^4 - 
       (16*H[-1, y]*H[y, -1, x])/(1 + x)^3 + 
       (8*H[-1, y]*H[y, -1, x])/(1 + x)^2 + 
       (16*y*H[-1, y]*H[y, -1, x])/(1 + x)^4 - 
       (32*y*H[-1, y]*H[y, -1, x])/(1 + x)^3 + 
       (20*y*H[-1, y]*H[y, -1, x])/(1 + x)^2 - 
       (4*y*H[-1, y]*H[y, -1, x])/(1 + x) + 
       (8*y^2*H[-1, y]*H[y, -1, x])/(1 + x)^4 - 
       (16*y^2*H[-1, y]*H[y, -1, x])/(1 + x)^3 + 
       (8*y^2*H[-1, y]*H[y, -1, x])/(1 + x)^2 - H[-1, y]*H[y, 0, x] - 
       (4*H[-1, y]*H[y, 0, x])/(1 + x)^4 + 
       (8*H[-1, y]*H[y, 0, x])/(1 + x)^3 - 
       (4*H[-1, y]*H[y, 0, x])/(1 + x)^2 - 
       (8*y*H[-1, y]*H[y, 0, x])/(1 + x)^4 + 
       (16*y*H[-1, y]*H[y, 0, x])/(1 + x)^3 - 
       (10*y*H[-1, y]*H[y, 0, x])/(1 + x)^2 + 
       (2*y*H[-1, y]*H[y, 0, x])/(1 + x) - 
       (4*y^2*H[-1, y]*H[y, 0, x])/(1 + x)^4 + 
       (8*y^2*H[-1, y]*H[y, 0, x])/(1 + x)^3 - 
       (4*y^2*H[-1, y]*H[y, 0, x])/(1 + x)^2 - 6*H[-1, z]*H[z^(-1), -1, x] - 
       (8*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^4 + 
       (16*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^3 - 
       (16*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^2 + 
       (8*H[-1, z]*H[z^(-1), -1, x])/(1 + x) - 
       (16*y*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^4 + 
       (32*y*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^3 - 
       (28*y*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^2 + 
       (12*y*H[-1, z]*H[z^(-1), -1, x])/(1 + x) - 
       (8*y^2*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^4 + 
       (16*y^2*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^3 - 
       (8*y^2*H[-1, z]*H[z^(-1), -1, x])/(1 + x)^2 + 
       3*H[-1, z]*H[z^(-1), 0, x] + (4*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^4 - 
       (8*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^3 + 
       (8*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^2 - 
       (4*H[-1, z]*H[z^(-1), 0, x])/(1 + x) + 
       (8*y*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^4 - 
       (16*y*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^3 + 
       (14*y*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^2 - 
       (6*y*H[-1, z]*H[z^(-1), 0, x])/(1 + x) + 
       (4*y^2*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^4 - 
       (8*y^2*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^3 + 
       (4*y^2*H[-1, z]*H[z^(-1), 0, x])/(1 + x)^2 - 6*H[-1, z]*H[z, -1, x] - 
       (8*H[-1, z]*H[z, -1, x])/(1 + x)^4 + 
       (16*H[-1, z]*H[z, -1, x])/(1 + x)^3 - 
       (16*H[-1, z]*H[z, -1, x])/(1 + x)^2 + 
       (8*H[-1, z]*H[z, -1, x])/(1 + x) - 
       (16*y*H[-1, z]*H[z, -1, x])/(1 + x)^4 + 
       (32*y*H[-1, z]*H[z, -1, x])/(1 + x)^3 - 
       (28*y*H[-1, z]*H[z, -1, x])/(1 + x)^2 + 
       (12*y*H[-1, z]*H[z, -1, x])/(1 + x) - 
       (8*y^2*H[-1, z]*H[z, -1, x])/(1 + x)^4 + 
       (16*y^2*H[-1, z]*H[z, -1, x])/(1 + x)^3 - 
       (8*y^2*H[-1, z]*H[z, -1, x])/(1 + x)^2 + 3*H[-1, z]*H[z, 0, x] + 
       (4*H[-1, z]*H[z, 0, x])/(1 + x)^4 - 
       (8*H[-1, z]*H[z, 0, x])/(1 + x)^3 + 
       (8*H[-1, z]*H[z, 0, x])/(1 + x)^2 - (4*H[-1, z]*H[z, 0, x])/(1 + x) + 
       (8*y*H[-1, z]*H[z, 0, x])/(1 + x)^4 - 
       (16*y*H[-1, z]*H[z, 0, x])/(1 + x)^3 + 
       (14*y*H[-1, z]*H[z, 0, x])/(1 + x)^2 - 
       (6*y*H[-1, z]*H[z, 0, x])/(1 + x) + 
       (4*y^2*H[-1, z]*H[z, 0, x])/(1 + x)^4 - 
       (8*y^2*H[-1, z]*H[z, 0, x])/(1 + x)^3 + 
       (4*y^2*H[-1, z]*H[z, 0, x])/(1 + x)^2 - 56*H[-1, -1, -1, x] - 
       (32*H[-1, -1, -1, x])/(1 + x)^4 + (64*H[-1, -1, -1, x])/(1 + x)^3 - 
       (112*H[-1, -1, -1, x])/(1 + x)^2 + (80*H[-1, -1, -1, x])/(1 + x) - 
       (64*y*H[-1, -1, -1, x])/(1 + x)^4 + 
       (128*y*H[-1, -1, -1, x])/(1 + x)^3 - 
       (176*y*H[-1, -1, -1, x])/(1 + x)^2 + 
       (112*y*H[-1, -1, -1, x])/(1 + x) - 
       (32*y^2*H[-1, -1, -1, x])/(1 + x)^4 + 
       (64*y^2*H[-1, -1, -1, x])/(1 + x)^3 - 
       (32*y^2*H[-1, -1, -1, x])/(1 + x)^2 - 18*H[-1, -1, -1, y] + 
       (16*H[-1, -1, -1, y])/(1 + x)^4 - (32*H[-1, -1, -1, y])/(1 + x)^3 + 
       (16*H[-1, -1, -1, y])/(1 + x)^2 + (32*y*H[-1, -1, -1, y])/(1 + x)^4 - 
       (64*y*H[-1, -1, -1, y])/(1 + x)^3 - 
       (4*y*H[-1, -1, -1, y])/(1 + x)^2 + (36*y*H[-1, -1, -1, y])/(1 + x) + 
       (16*y^2*H[-1, -1, -1, y])/(1 + x)^4 - 
       (32*y^2*H[-1, -1, -1, y])/(1 + x)^3 + 
       (16*y^2*H[-1, -1, -1, y])/(1 + x)^2 + 2*H[-1, -1, -1, z] - 
       (16*H[-1, -1, -1, z])/(1 + x)^4 + (32*H[-1, -1, -1, z])/(1 + x)^3 + 
       (24*H[-1, -1, -1, z])/(1 + x)^2 - (40*H[-1, -1, -1, z])/(1 + x) - 
       (32*y*H[-1, -1, -1, z])/(1 + x)^4 + 
       (64*y*H[-1, -1, -1, z])/(1 + x)^3 - 
       (28*y*H[-1, -1, -1, z])/(1 + x)^2 - (4*y*H[-1, -1, -1, z])/(1 + x) - 
       (16*y^2*H[-1, -1, -1, z])/(1 + x)^4 + 
       (32*y^2*H[-1, -1, -1, z])/(1 + x)^3 - 
       (16*y^2*H[-1, -1, -1, z])/(1 + x)^2 + 22*H[-1, -1, 0, x] + 
       (17*H[-1, -1, 0, x])/(4*(1 - x)) + (4*H[-1, -1, 0, x])/(1 + x)^5 + 
       (6*H[-1, -1, 0, x])/(1 + x)^4 - (15*H[-1, -1, 0, x])/(1 + x)^3 + 
       (81*H[-1, -1, 0, x])/(2*(1 + x)^2) - 
       (111*H[-1, -1, 0, x])/(4*(1 + x)) - 
       (5*y*H[-1, -1, 0, x])/(2*(1 - x)) + (8*y*H[-1, -1, 0, x])/(1 + x)^5 + 
       (12*y*H[-1, -1, 0, x])/(1 + x)^4 - (34*y*H[-1, -1, 0, x])/(1 + x)^3 + 
       (63*y*H[-1, -1, 0, x])/(1 + x)^2 - 
       (93*y*H[-1, -1, 0, x])/(2*(1 + x)) + 
       (y^2*H[-1, -1, 0, x])/(4*(1 - x)) + 
       (4*y^2*H[-1, -1, 0, x])/(1 + x)^5 + 
       (6*y^2*H[-1, -1, 0, x])/(1 + x)^4 - 
       (23*y^2*H[-1, -1, 0, x])/(1 + x)^3 + 
       (25*y^2*H[-1, -1, 0, x])/(2*(1 + x)^2) + 
       (y^2*H[-1, -1, 0, x])/(4*(1 + x)) + 14*H[-1, 0, -1, x] - 
       (16*H[-1, 0, -1, x])/(1 - x)^3 + (24*H[-1, 0, -1, x])/(1 - x)^2 - 
       (15*H[-1, 0, -1, x])/(4*(1 - x)) + (4*H[-1, 0, -1, x])/(1 + x)^5 + 
       (6*H[-1, 0, -1, x])/(1 + x)^4 + H[-1, 0, -1, x]/(1 + x)^3 + 
       (33*H[-1, 0, -1, x])/(2*(1 + x)^2) - 
       (15*H[-1, 0, -1, x])/(4*(1 + x)) + (16*y*H[-1, 0, -1, x])/(1 - x)^3 - 
       (24*y*H[-1, 0, -1, x])/(1 - x)^2 - 
       (5*y*H[-1, 0, -1, x])/(2*(1 - x)) + (8*y*H[-1, 0, -1, x])/(1 + x)^5 + 
       (12*y*H[-1, 0, -1, x])/(1 + x)^4 - (18*y*H[-1, 0, -1, x])/(1 + x)^3 + 
       (39*y*H[-1, 0, -1, x])/(1 + x)^2 - 
       (61*y*H[-1, 0, -1, x])/(2*(1 + x)) + 
       (y^2*H[-1, 0, -1, x])/(4*(1 - x)) + 
       (4*y^2*H[-1, 0, -1, x])/(1 + x)^5 + 
       (6*y^2*H[-1, 0, -1, x])/(1 + x)^4 - 
       (23*y^2*H[-1, 0, -1, x])/(1 + x)^3 + 
       (25*y^2*H[-1, 0, -1, x])/(2*(1 + x)^2) + 
       (y^2*H[-1, 0, -1, x])/(4*(1 + x)) + 3*H[-1, 0, -1, y] - 
       (8*H[-1, 0, -1, y])/(1 + x)^4 + (16*H[-1, 0, -1, y])/(1 + x)^3 - 
       (8*H[-1, 0, -1, y])/(1 + x)^2 - (16*y*H[-1, 0, -1, y])/(1 + x)^4 + 
       (32*y*H[-1, 0, -1, y])/(1 + x)^3 - (10*y*H[-1, 0, -1, y])/(1 + x)^2 - 
       (6*y*H[-1, 0, -1, y])/(1 + x) - (8*y^2*H[-1, 0, -1, y])/(1 + x)^4 + 
       (16*y^2*H[-1, 0, -1, y])/(1 + x)^3 - 
       (8*y^2*H[-1, 0, -1, y])/(1 + x)^2 + 5*H[-1, 0, -1, z] + 
       (8*H[-1, 0, -1, z])/(1 + x)^4 - (16*H[-1, 0, -1, z])/(1 + x)^3 + 
       (12*H[-1, 0, -1, z])/(1 + x)^2 - (4*H[-1, 0, -1, z])/(1 + x) + 
       (16*y*H[-1, 0, -1, z])/(1 + x)^4 - (32*y*H[-1, 0, -1, z])/(1 + x)^3 + 
       (26*y*H[-1, 0, -1, z])/(1 + x)^2 - (10*y*H[-1, 0, -1, z])/(1 + x) + 
       (8*y^2*H[-1, 0, -1, z])/(1 + x)^4 - 
       (16*y^2*H[-1, 0, -1, z])/(1 + x)^3 + 
       (8*y^2*H[-1, 0, -1, z])/(1 + x)^2 - 3*H[-1, 0, 0, x] + 
       (8*H[-1, 0, 0, x])/(1 - x)^3 - (12*H[-1, 0, 0, x])/(1 - x)^2 - 
       (11*H[-1, 0, 0, x])/(8*(1 - x)) - (6*H[-1, 0, 0, x])/(1 + x)^5 + 
       (7*H[-1, 0, 0, x])/(1 + x)^4 - (27*H[-1, 0, 0, x])/(2*(1 + x)^3) + 
       (5*H[-1, 0, 0, x])/(4*(1 + x)^2) - (43*H[-1, 0, 0, x])/(8*(1 + x)) - 
       (8*y*H[-1, 0, 0, x])/(1 - x)^3 + (12*y*H[-1, 0, 0, x])/(1 - x)^2 + 
       (11*y*H[-1, 0, 0, x])/(4*(1 - x)) - (12*y*H[-1, 0, 0, x])/(1 + x)^5 + 
       (14*y*H[-1, 0, 0, x])/(1 + x)^4 - (17*y*H[-1, 0, 0, x])/(1 + x)^3 - 
       (y*H[-1, 0, 0, x])/(2*(1 + x)^2) + 
       (35*y*H[-1, 0, 0, x])/(4*(1 + x)) - 
       (3*y^2*H[-1, 0, 0, x])/(8*(1 - x)) - 
       (6*y^2*H[-1, 0, 0, x])/(1 + x)^5 + (7*y^2*H[-1, 0, 0, x])/(1 + x)^4 + 
       (5*y^2*H[-1, 0, 0, x])/(2*(1 + x)^3) - 
       (11*y^2*H[-1, 0, 0, x])/(4*(1 + x)^2) - 
       (3*y^2*H[-1, 0, 0, x])/(8*(1 + x)) + 2*H[-1, 1, 0, x] - 
       (9*H[-1, 1, 0, x])/(4*(1 - x)) - (4*H[-1, 1, 0, x])/(1 + x)^5 + 
       (10*H[-1, 1, 0, x])/(1 + x)^4 - (9*H[-1, 1, 0, x])/(1 + x)^3 + 
       (7*H[-1, 1, 0, x])/(2*(1 + x)^2) - (9*H[-1, 1, 0, x])/(4*(1 + x)) + 
       (y*H[-1, 1, 0, x])/(2*(1 - x)) - (8*y*H[-1, 1, 0, x])/(1 + x)^5 + 
       (20*y*H[-1, 1, 0, x])/(1 + x)^4 - (22*y*H[-1, 1, 0, x])/(1 + x)^3 + 
       (13*y*H[-1, 1, 0, x])/(1 + x)^2 - (7*y*H[-1, 1, 0, x])/(2*(1 + x)) - 
       (y^2*H[-1, 1, 0, x])/(4*(1 - x)) - (4*y^2*H[-1, 1, 0, x])/(1 + x)^5 + 
       (10*y^2*H[-1, 1, 0, x])/(1 + x)^4 - 
       (9*y^2*H[-1, 1, 0, x])/(1 + x)^3 + 
       (7*y^2*H[-1, 1, 0, x])/(2*(1 + x)^2) - 
       (y^2*H[-1, 1, 0, x])/(4*(1 + x)) + 6*H[0, -1, -1, x] - 
       (24*H[0, -1, -1, x])/(1 - x)^3 + (36*H[0, -1, -1, x])/(1 - x)^2 - 
       (31*H[0, -1, -1, x])/(4*(1 - x)) + (4*H[0, -1, -1, x])/(1 + x)^5 + 
       (6*H[0, -1, -1, x])/(1 + x)^4 + (9*H[0, -1, -1, x])/(1 + x)^3 - 
       (7*H[0, -1, -1, x])/(2*(1 + x)^2) + 
       (65*H[0, -1, -1, x])/(4*(1 + x)) + (24*y*H[0, -1, -1, x])/(1 - x)^3 - 
       (36*y*H[0, -1, -1, x])/(1 - x)^2 - 
       (5*y*H[0, -1, -1, x])/(2*(1 - x)) + (8*y*H[0, -1, -1, x])/(1 + x)^5 + 
       (12*y*H[0, -1, -1, x])/(1 + x)^4 - (10*y*H[0, -1, -1, x])/(1 + x)^3 + 
       (19*y*H[0, -1, -1, x])/(1 + x)^2 - 
       (29*y*H[0, -1, -1, x])/(2*(1 + x)) + 
       (y^2*H[0, -1, -1, x])/(4*(1 - x)) + 
       (4*y^2*H[0, -1, -1, x])/(1 + x)^5 + 
       (6*y^2*H[0, -1, -1, x])/(1 + x)^4 - 
       (23*y^2*H[0, -1, -1, x])/(1 + x)^3 + 
       (25*y^2*H[0, -1, -1, x])/(2*(1 + x)^2) + 
       (y^2*H[0, -1, -1, x])/(4*(1 + x)) + 6*H[0, -1, -1, y] - 
       (8*H[0, -1, -1, y])/(1 + x)^4 + (16*H[0, -1, -1, y])/(1 + x)^3 - 
       (8*H[0, -1, -1, y])/(1 + x)^2 - (16*y*H[0, -1, -1, y])/(1 + x)^4 + 
       (32*y*H[0, -1, -1, y])/(1 + x)^3 - (4*y*H[0, -1, -1, y])/(1 + x)^2 - 
       (12*y*H[0, -1, -1, y])/(1 + x) - (8*y^2*H[0, -1, -1, y])/(1 + x)^4 + 
       (16*y^2*H[0, -1, -1, y])/(1 + x)^3 - 
       (8*y^2*H[0, -1, -1, y])/(1 + x)^2 + 2*H[0, -1, -1, z] + 
       (8*H[0, -1, -1, z])/(1 + x)^4 - (16*H[0, -1, -1, z])/(1 + x)^3 + 
       (8*H[0, -1, -1, z])/(1 + x) + (16*y*H[0, -1, -1, z])/(1 + x)^4 - 
       (32*y*H[0, -1, -1, z])/(1 + x)^3 + (20*y*H[0, -1, -1, z])/(1 + x)^2 - 
       (4*y*H[0, -1, -1, z])/(1 + x) + (8*y^2*H[0, -1, -1, z])/(1 + x)^4 - 
       (16*y^2*H[0, -1, -1, z])/(1 + x)^3 + 
       (8*y^2*H[0, -1, -1, z])/(1 + x)^2 - H[0, -1, 0, x] + 
       (4*H[0, -1, 0, x])/(1 - x)^4 + (4*H[0, -1, 0, x])/(1 - x)^3 - 
       (12*H[0, -1, 0, x])/(1 - x)^2 - (11*H[0, -1, 0, x])/(8*(1 - x)) - 
       (6*H[0, -1, 0, x])/(1 + x)^5 + (3*H[0, -1, 0, x])/(1 + x)^4 - 
       (19*H[0, -1, 0, x])/(2*(1 + x)^3) + 
       (5*H[0, -1, 0, x])/(4*(1 + x)^2) - (75*H[0, -1, 0, x])/(8*(1 + x)) - 
       (4*y*H[0, -1, 0, x])/(1 - x)^4 - (4*y*H[0, -1, 0, x])/(1 - x)^3 + 
       (14*y*H[0, -1, 0, x])/(1 - x)^2 + (11*y*H[0, -1, 0, x])/(4*(1 - x)) - 
       (12*y*H[0, -1, 0, x])/(1 + x)^5 + (10*y*H[0, -1, 0, x])/(1 + x)^4 - 
       (13*y*H[0, -1, 0, x])/(1 + x)^3 + 
       (3*y*H[0, -1, 0, x])/(2*(1 + x)^2) + 
       (19*y*H[0, -1, 0, x])/(4*(1 + x)) - 
       (3*y^2*H[0, -1, 0, x])/(8*(1 - x)) - 
       (6*y^2*H[0, -1, 0, x])/(1 + x)^5 + (7*y^2*H[0, -1, 0, x])/(1 + x)^4 + 
       (5*y^2*H[0, -1, 0, x])/(2*(1 + x)^3) - 
       (11*y^2*H[0, -1, 0, x])/(4*(1 + x)^2) - 
       (3*y^2*H[0, -1, 0, x])/(8*(1 + x)) - H[0, 0, -1, x] + 
       (8*H[0, 0, -1, x])/(1 - x)^4 - (12*H[0, 0, -1, x])/(1 - x)^2 - 
       (11*H[0, 0, -1, x])/(8*(1 - x)) - (6*H[0, 0, -1, x])/(1 + x)^5 - 
       H[0, 0, -1, x]/(1 + x)^4 - (11*H[0, 0, -1, x])/(2*(1 + x)^3) - 
       (11*H[0, 0, -1, x])/(4*(1 + x)^2) - (75*H[0, 0, -1, x])/(8*(1 + x)) - 
       (8*y*H[0, 0, -1, x])/(1 - x)^4 + (16*y*H[0, 0, -1, x])/(1 - x)^2 + 
       (11*y*H[0, 0, -1, x])/(4*(1 - x)) - (12*y*H[0, 0, -1, x])/(1 + x)^5 + 
       (6*y*H[0, 0, -1, x])/(1 + x)^4 - (9*y*H[0, 0, -1, x])/(1 + x)^3 - 
       (y*H[0, 0, -1, x])/(2*(1 + x)^2) + 
       (19*y*H[0, 0, -1, x])/(4*(1 + x)) - 
       (3*y^2*H[0, 0, -1, x])/(8*(1 - x)) - 
       (6*y^2*H[0, 0, -1, x])/(1 + x)^5 + (7*y^2*H[0, 0, -1, x])/(1 + x)^4 + 
       (5*y^2*H[0, 0, -1, x])/(2*(1 + x)^3) - 
       (11*y^2*H[0, 0, -1, x])/(4*(1 + x)^2) - 
       (3*y^2*H[0, 0, -1, x])/(8*(1 + x)) + (4*H[0, 0, -1, y])/(1 + x)^4 - 
       (8*H[0, 0, -1, y])/(1 + x)^3 + (4*H[0, 0, -1, y])/(1 + x)^2 + 
       (8*y*H[0, 0, -1, y])/(1 + x)^4 - (16*y*H[0, 0, -1, y])/(1 + x)^3 + 
       (8*y*H[0, 0, -1, y])/(1 + x)^2 + (4*y^2*H[0, 0, -1, y])/(1 + x)^4 - 
       (8*y^2*H[0, 0, -1, y])/(1 + x)^3 + (4*y^2*H[0, 0, -1, y])/(1 + x)^2 - 
       4*H[0, 0, -1, z] - (4*H[0, 0, -1, z])/(1 + x)^4 + 
       (8*H[0, 0, -1, z])/(1 + x)^3 - (12*H[0, 0, -1, z])/(1 + x)^2 + 
       (8*H[0, 0, -1, z])/(1 + x) - (8*y*H[0, 0, -1, z])/(1 + x)^4 + 
       (16*y*H[0, 0, -1, z])/(1 + x)^3 - (16*y*H[0, 0, -1, z])/(1 + x)^2 + 
       (8*y*H[0, 0, -1, z])/(1 + x) - (4*y^2*H[0, 0, -1, z])/(1 + x)^4 + 
       (8*y^2*H[0, 0, -1, z])/(1 + x)^3 - (4*y^2*H[0, 0, -1, z])/(1 + x)^2 - 
       (6*H[0, 0, 0, x])/(1 - x)^4 + (4*H[0, 0, 0, x])/(1 - x)^3 + 
       (75*H[0, 0, 0, x])/(16*(1 - x)^2) + (11*H[0, 0, 0, x])/(4*(1 - x)) + 
       (3*H[0, 0, 0, x])/(1 + x)^6 - (2*H[0, 0, 0, x])/(1 + x)^5 + 
       (15*H[0, 0, 0, x])/(4*(1 + x)^4) + (9*H[0, 0, 0, x])/(4*(1 + x)^3) + 
       (61*H[0, 0, 0, x])/(16*(1 + x)^2) + (19*H[0, 0, 0, x])/(4*(1 + x)) + 
       (6*y*H[0, 0, 0, x])/(1 - x)^4 - (4*y*H[0, 0, 0, x])/(1 - x)^3 - 
       (51*y*H[0, 0, 0, x])/(8*(1 - x)^2) - (2*y*H[0, 0, 0, x])/(1 - x) + 
       (6*y*H[0, 0, 0, x])/(1 + x)^6 - (4*y*H[0, 0, 0, x])/(1 + x)^5 + 
       (9*y*H[0, 0, 0, x])/(2*(1 + x)^4) + 
       (7*y*H[0, 0, 0, x])/(2*(1 + x)^3) - 
       (13*y*H[0, 0, 0, x])/(8*(1 + x)^2) - (2*y*H[0, 0, 0, x])/(1 + x) + 
       (3*y^2*H[0, 0, 0, x])/(16*(1 - x)^2) + 
       (y^2*H[0, 0, 0, x])/(4*(1 - x)) + (3*y^2*H[0, 0, 0, x])/(1 + x)^6 - 
       (2*y^2*H[0, 0, 0, x])/(1 + x)^5 - 
       (9*y^2*H[0, 0, 0, x])/(4*(1 + x)^4) + 
       (y^2*H[0, 0, 0, x])/(4*(1 + x)^3) + 
       (5*y^2*H[0, 0, 0, x])/(16*(1 + x)^2) + 
       (y^2*H[0, 0, 0, x])/(4*(1 + x)) - H[0, 1, 0, x] + 
       (9*H[0, 1, 0, x])/(8*(1 - x)^2) + (9*H[0, 1, 0, x])/(8*(1 - x)) + 
       (2*H[0, 1, 0, x])/(1 + x)^6 - (2*H[0, 1, 0, x])/(1 + x)^5 - 
       (5*H[0, 1, 0, x])/(2*(1 + x)^4) + (4*H[0, 1, 0, x])/(1 + x)^3 - 
       (7*H[0, 1, 0, x])/(8*(1 + x)^2) + (9*H[0, 1, 0, x])/(8*(1 + x)) - 
       (y*H[0, 1, 0, x])/(4*(1 - x)^2) - (y*H[0, 1, 0, x])/(4*(1 - x)) + 
       (4*y*H[0, 1, 0, x])/(1 + x)^6 - (4*y*H[0, 1, 0, x])/(1 + x)^5 - 
       (3*y*H[0, 1, 0, x])/(1 + x)^4 + (8*y*H[0, 1, 0, x])/(1 + x)^3 - 
       (25*y*H[0, 1, 0, x])/(4*(1 + x)^2) + 
       (7*y*H[0, 1, 0, x])/(4*(1 + x)) + (y^2*H[0, 1, 0, x])/(8*(1 - x)^2) + 
       (y^2*H[0, 1, 0, x])/(8*(1 - x)) + (2*y^2*H[0, 1, 0, x])/(1 + x)^6 - 
       (2*y^2*H[0, 1, 0, x])/(1 + x)^5 - 
       (5*y^2*H[0, 1, 0, x])/(2*(1 + x)^4) + 
       (4*y^2*H[0, 1, 0, x])/(1 + x)^3 - 
       (15*y^2*H[0, 1, 0, x])/(8*(1 + x)^2) + 
       (y^2*H[0, 1, 0, x])/(8*(1 + x)) + 2*H[1, -1, 0, x] - 
       (9*H[1, -1, 0, x])/(4*(1 - x)) - (4*H[1, -1, 0, x])/(1 + x)^5 + 
       (10*H[1, -1, 0, x])/(1 + x)^4 - (9*H[1, -1, 0, x])/(1 + x)^3 + 
       (7*H[1, -1, 0, x])/(2*(1 + x)^2) - (9*H[1, -1, 0, x])/(4*(1 + x)) + 
       (y*H[1, -1, 0, x])/(2*(1 - x)) - (8*y*H[1, -1, 0, x])/(1 + x)^5 + 
       (20*y*H[1, -1, 0, x])/(1 + x)^4 - (22*y*H[1, -1, 0, x])/(1 + x)^3 + 
       (13*y*H[1, -1, 0, x])/(1 + x)^2 - (7*y*H[1, -1, 0, x])/(2*(1 + x)) - 
       (y^2*H[1, -1, 0, x])/(4*(1 - x)) - (4*y^2*H[1, -1, 0, x])/(1 + x)^5 + 
       (10*y^2*H[1, -1, 0, x])/(1 + x)^4 - 
       (9*y^2*H[1, -1, 0, x])/(1 + x)^3 + 
       (7*y^2*H[1, -1, 0, x])/(2*(1 + x)^2) - 
       (y^2*H[1, -1, 0, x])/(4*(1 + x)) - 2*H[1, 0, -1, x] - 
       (8*H[1, 0, -1, x])/(1 - x)^3 + (12*H[1, 0, -1, x])/(1 - x)^2 - 
       (25*H[1, 0, -1, x])/(4*(1 - x)) - (4*H[1, 0, -1, x])/(1 + x)^5 + 
       (10*H[1, 0, -1, x])/(1 + x)^4 - H[1, 0, -1, x]/(1 + x)^3 - 
       (17*H[1, 0, -1, x])/(2*(1 + x)^2) + (39*H[1, 0, -1, x])/(4*(1 + x)) + 
       (8*y*H[1, 0, -1, x])/(1 - x)^3 - (12*y*H[1, 0, -1, x])/(1 - x)^2 + 
       (y*H[1, 0, -1, x])/(2*(1 - x)) - (8*y*H[1, 0, -1, x])/(1 + x)^5 + 
       (20*y*H[1, 0, -1, x])/(1 + x)^4 - (14*y*H[1, 0, -1, x])/(1 + x)^3 + 
       (y*H[1, 0, -1, x])/(1 + x)^2 + (9*y*H[1, 0, -1, x])/(2*(1 + x)) - 
       (y^2*H[1, 0, -1, x])/(4*(1 - x)) - (4*y^2*H[1, 0, -1, x])/(1 + x)^5 + 
       (10*y^2*H[1, 0, -1, x])/(1 + x)^4 - 
       (9*y^2*H[1, 0, -1, x])/(1 + x)^3 + 
       (7*y^2*H[1, 0, -1, x])/(2*(1 + x)^2) - 
       (y^2*H[1, 0, -1, x])/(4*(1 + x)) + H[1, 0, 0, x] + 
       (4*H[1, 0, 0, x])/(1 - x)^3 - (15*H[1, 0, 0, x])/(4*(1 - x)^2) + 
       (25*H[1, 0, 0, x])/(8*(1 - x)) + (4*H[1, 0, 0, x])/(1 + x)^6 - 
       (6*H[1, 0, 0, x])/(1 + x)^5 - H[1, 0, 0, x]/(2*(1 + x)^3) + 
       (6*H[1, 0, 0, x])/(1 + x)^2 - (39*H[1, 0, 0, x])/(8*(1 + x)) - 
       (4*y*H[1, 0, 0, x])/(1 - x)^3 + (11*y*H[1, 0, 0, x])/(2*(1 - x)^2) - 
       (y*H[1, 0, 0, x])/(4*(1 - x)) + (8*y*H[1, 0, 0, x])/(1 + x)^6 - 
       (12*y*H[1, 0, 0, x])/(1 + x)^5 + (4*y*H[1, 0, 0, x])/(1 + x)^4 + 
       (y*H[1, 0, 0, x])/(1 + x)^3 - (9*y*H[1, 0, 0, x])/(4*(1 + x)) + 
       (y^2*H[1, 0, 0, x])/(4*(1 - x)^2) + (y^2*H[1, 0, 0, x])/(8*(1 - x)) + 
       (4*y^2*H[1, 0, 0, x])/(1 + x)^6 - (6*y^2*H[1, 0, 0, x])/(1 + x)^5 + 
       (7*y^2*H[1, 0, 0, x])/(2*(1 + x)^3) - 
       (2*y^2*H[1, 0, 0, x])/(1 + x)^2 + (y^2*H[1, 0, 0, x])/(8*(1 + x)) - 
       2*H[1, 1, 0, x] + (9*H[1, 1, 0, x])/(4*(1 - x)) + 
       (4*H[1, 1, 0, x])/(1 + x)^5 - (10*H[1, 1, 0, x])/(1 + x)^4 + 
       (9*H[1, 1, 0, x])/(1 + x)^3 - (7*H[1, 1, 0, x])/(2*(1 + x)^2) + 
       (9*H[1, 1, 0, x])/(4*(1 + x)) - (y*H[1, 1, 0, x])/(2*(1 - x)) + 
       (8*y*H[1, 1, 0, x])/(1 + x)^5 - (20*y*H[1, 1, 0, x])/(1 + x)^4 + 
       (22*y*H[1, 1, 0, x])/(1 + x)^3 - (13*y*H[1, 1, 0, x])/(1 + x)^2 + 
       (7*y*H[1, 1, 0, x])/(2*(1 + x)) + (y^2*H[1, 1, 0, x])/(4*(1 - x)) + 
       (4*y^2*H[1, 1, 0, x])/(1 + x)^5 - (10*y^2*H[1, 1, 0, x])/(1 + x)^4 + 
       (9*y^2*H[1, 1, 0, x])/(1 + x)^3 - 
       (7*y^2*H[1, 1, 0, x])/(2*(1 + x)^2) + 
       (y^2*H[1, 1, 0, x])/(4*(1 + x)) - 2*H[y^(-1), -1, -1, x] - 
       (8*H[y^(-1), -1, -1, x])/(1 + x)^4 + 
       (16*H[y^(-1), -1, -1, x])/(1 + x)^3 - 
       (8*H[y^(-1), -1, -1, x])/(1 + x)^2 - 
       (16*y*H[y^(-1), -1, -1, x])/(1 + x)^4 + 
       (32*y*H[y^(-1), -1, -1, x])/(1 + x)^3 - 
       (20*y*H[y^(-1), -1, -1, x])/(1 + x)^2 + 
       (4*y*H[y^(-1), -1, -1, x])/(1 + x) - 
       (8*y^2*H[y^(-1), -1, -1, x])/(1 + x)^4 + 
       (16*y^2*H[y^(-1), -1, -1, x])/(1 + x)^3 - 
       (8*y^2*H[y^(-1), -1, -1, x])/(1 + x)^2 + H[y^(-1), -1, 0, x] + 
       (4*H[y^(-1), -1, 0, x])/(1 + x)^4 - 
       (8*H[y^(-1), -1, 0, x])/(1 + x)^3 + 
       (4*H[y^(-1), -1, 0, x])/(1 + x)^2 + 
       (8*y*H[y^(-1), -1, 0, x])/(1 + x)^4 - 
       (16*y*H[y^(-1), -1, 0, x])/(1 + x)^3 + 
       (10*y*H[y^(-1), -1, 0, x])/(1 + x)^2 - 
       (2*y*H[y^(-1), -1, 0, x])/(1 + x) + 
       (4*y^2*H[y^(-1), -1, 0, x])/(1 + x)^4 - 
       (8*y^2*H[y^(-1), -1, 0, x])/(1 + x)^3 + 
       (4*y^2*H[y^(-1), -1, 0, x])/(1 + x)^2 + 2*H[y^(-1), 0, -1, x] + 
       (8*H[y^(-1), 0, -1, x])/(1 + x)^4 - 
       (16*H[y^(-1), 0, -1, x])/(1 + x)^3 + 
       (8*H[y^(-1), 0, -1, x])/(1 + x)^2 + 
       (16*y*H[y^(-1), 0, -1, x])/(1 + x)^4 - 
       (32*y*H[y^(-1), 0, -1, x])/(1 + x)^3 + 
       (20*y*H[y^(-1), 0, -1, x])/(1 + x)^2 - 
       (4*y*H[y^(-1), 0, -1, x])/(1 + x) + 
       (8*y^2*H[y^(-1), 0, -1, x])/(1 + x)^4 - 
       (16*y^2*H[y^(-1), 0, -1, x])/(1 + x)^3 + 
       (8*y^2*H[y^(-1), 0, -1, x])/(1 + x)^2 - H[y^(-1), 0, 0, x] - 
       (4*H[y^(-1), 0, 0, x])/(1 + x)^4 + (8*H[y^(-1), 0, 0, x])/(1 + x)^3 - 
       (4*H[y^(-1), 0, 0, x])/(1 + x)^2 - 
       (8*y*H[y^(-1), 0, 0, x])/(1 + x)^4 + 
       (16*y*H[y^(-1), 0, 0, x])/(1 + x)^3 - 
       (10*y*H[y^(-1), 0, 0, x])/(1 + x)^2 + 
       (2*y*H[y^(-1), 0, 0, x])/(1 + x) - 
       (4*y^2*H[y^(-1), 0, 0, x])/(1 + x)^4 + 
       (8*y^2*H[y^(-1), 0, 0, x])/(1 + x)^3 - 
       (4*y^2*H[y^(-1), 0, 0, x])/(1 + x)^2 - 2*H[y, -1, -1, x] - 
       (8*H[y, -1, -1, x])/(1 + x)^4 + (16*H[y, -1, -1, x])/(1 + x)^3 - 
       (8*H[y, -1, -1, x])/(1 + x)^2 - (16*y*H[y, -1, -1, x])/(1 + x)^4 + 
       (32*y*H[y, -1, -1, x])/(1 + x)^3 - (20*y*H[y, -1, -1, x])/(1 + x)^2 + 
       (4*y*H[y, -1, -1, x])/(1 + x) - (8*y^2*H[y, -1, -1, x])/(1 + x)^4 + 
       (16*y^2*H[y, -1, -1, x])/(1 + x)^3 - 
       (8*y^2*H[y, -1, -1, x])/(1 + x)^2 + H[y, -1, 0, x] + 
       (4*H[y, -1, 0, x])/(1 + x)^4 - (8*H[y, -1, 0, x])/(1 + x)^3 + 
       (4*H[y, -1, 0, x])/(1 + x)^2 + (8*y*H[y, -1, 0, x])/(1 + x)^4 - 
       (16*y*H[y, -1, 0, x])/(1 + x)^3 + (10*y*H[y, -1, 0, x])/(1 + x)^2 - 
       (2*y*H[y, -1, 0, x])/(1 + x) + (4*y^2*H[y, -1, 0, x])/(1 + x)^4 - 
       (8*y^2*H[y, -1, 0, x])/(1 + x)^3 + (4*y^2*H[y, -1, 0, x])/(1 + x)^2 + 
       6*H[z^(-1), -1, -1, x] + (8*H[z^(-1), -1, -1, x])/(1 + x)^4 - 
       (16*H[z^(-1), -1, -1, x])/(1 + x)^3 + 
       (16*H[z^(-1), -1, -1, x])/(1 + x)^2 - 
       (8*H[z^(-1), -1, -1, x])/(1 + x) + 
       (16*y*H[z^(-1), -1, -1, x])/(1 + x)^4 - 
       (32*y*H[z^(-1), -1, -1, x])/(1 + x)^3 + 
       (28*y*H[z^(-1), -1, -1, x])/(1 + x)^2 - 
       (12*y*H[z^(-1), -1, -1, x])/(1 + x) + 
       (8*y^2*H[z^(-1), -1, -1, x])/(1 + x)^4 - 
       (16*y^2*H[z^(-1), -1, -1, x])/(1 + x)^3 + 
       (8*y^2*H[z^(-1), -1, -1, x])/(1 + x)^2 - 3*H[z^(-1), -1, 0, x] - 
       (4*H[z^(-1), -1, 0, x])/(1 + x)^4 + 
       (8*H[z^(-1), -1, 0, x])/(1 + x)^3 - 
       (8*H[z^(-1), -1, 0, x])/(1 + x)^2 + (4*H[z^(-1), -1, 0, x])/(1 + x) - 
       (8*y*H[z^(-1), -1, 0, x])/(1 + x)^4 + 
       (16*y*H[z^(-1), -1, 0, x])/(1 + x)^3 - 
       (14*y*H[z^(-1), -1, 0, x])/(1 + x)^2 + 
       (6*y*H[z^(-1), -1, 0, x])/(1 + x) - 
       (4*y^2*H[z^(-1), -1, 0, x])/(1 + x)^4 + 
       (8*y^2*H[z^(-1), -1, 0, x])/(1 + x)^3 - 
       (4*y^2*H[z^(-1), -1, 0, x])/(1 + x)^2 - 6*H[z^(-1), 0, -1, x] - 
       (8*H[z^(-1), 0, -1, x])/(1 + x)^4 + 
       (16*H[z^(-1), 0, -1, x])/(1 + x)^3 - 
       (16*H[z^(-1), 0, -1, x])/(1 + x)^2 + 
       (8*H[z^(-1), 0, -1, x])/(1 + x) - 
       (16*y*H[z^(-1), 0, -1, x])/(1 + x)^4 + 
       (32*y*H[z^(-1), 0, -1, x])/(1 + x)^3 - 
       (28*y*H[z^(-1), 0, -1, x])/(1 + x)^2 + 
       (12*y*H[z^(-1), 0, -1, x])/(1 + x) - 
       (8*y^2*H[z^(-1), 0, -1, x])/(1 + x)^4 + 
       (16*y^2*H[z^(-1), 0, -1, x])/(1 + x)^3 - 
       (8*y^2*H[z^(-1), 0, -1, x])/(1 + x)^2 + 3*H[z^(-1), 0, 0, x] + 
       (4*H[z^(-1), 0, 0, x])/(1 + x)^4 - (8*H[z^(-1), 0, 0, x])/(1 + x)^3 + 
       (8*H[z^(-1), 0, 0, x])/(1 + x)^2 - (4*H[z^(-1), 0, 0, x])/(1 + x) + 
       (8*y*H[z^(-1), 0, 0, x])/(1 + x)^4 - 
       (16*y*H[z^(-1), 0, 0, x])/(1 + x)^3 + 
       (14*y*H[z^(-1), 0, 0, x])/(1 + x)^2 - 
       (6*y*H[z^(-1), 0, 0, x])/(1 + x) + 
       (4*y^2*H[z^(-1), 0, 0, x])/(1 + x)^4 - 
       (8*y^2*H[z^(-1), 0, 0, x])/(1 + x)^3 + 
       (4*y^2*H[z^(-1), 0, 0, x])/(1 + x)^2 + 6*H[z, -1, -1, x] + 
       (8*H[z, -1, -1, x])/(1 + x)^4 - (16*H[z, -1, -1, x])/(1 + x)^3 + 
       (16*H[z, -1, -1, x])/(1 + x)^2 - (8*H[z, -1, -1, x])/(1 + x) + 
       (16*y*H[z, -1, -1, x])/(1 + x)^4 - (32*y*H[z, -1, -1, x])/(1 + x)^3 + 
       (28*y*H[z, -1, -1, x])/(1 + x)^2 - (12*y*H[z, -1, -1, x])/(1 + x) + 
       (8*y^2*H[z, -1, -1, x])/(1 + x)^4 - 
       (16*y^2*H[z, -1, -1, x])/(1 + x)^3 + 
       (8*y^2*H[z, -1, -1, x])/(1 + x)^2 - 3*H[z, -1, 0, x] - 
       (4*H[z, -1, 0, x])/(1 + x)^4 + (8*H[z, -1, 0, x])/(1 + x)^3 - 
       (8*H[z, -1, 0, x])/(1 + x)^2 + (4*H[z, -1, 0, x])/(1 + x) - 
       (8*y*H[z, -1, 0, x])/(1 + x)^4 + (16*y*H[z, -1, 0, x])/(1 + x)^3 - 
       (14*y*H[z, -1, 0, x])/(1 + x)^2 + (6*y*H[z, -1, 0, x])/(1 + x) - 
       (4*y^2*H[z, -1, 0, x])/(1 + x)^4 + (8*y^2*H[z, -1, 0, x])/(1 + x)^3 - 
       (4*y^2*H[z, -1, 0, x])/(1 + x)^2)/ep];



qqttDlpoles = GPLConvert[(-1/4 - 1/(2*(1 + x)^4) + (1 + x)^(-3) - 1/(2*(1 + x)^2) - 
       y/(1 + x)^4 + (2*y)/(1 + x)^3 - (3*y)/(2*(1 + x)^2) + 
       y/(2*(1 + x)) - y^2/(2*(1 + x)^4) + y^2/(1 + x)^3 - y^2/(2*(1 + x)^2)\
)/ep^3 + (19/36 + Lmu2m2/6 + 5/(9*(1 + x)^4) + Lmu2m2/(3*(1 + x)^4) - 
       10/(9*(1 + x)^3) - (2*Lmu2m2)/(3*(1 + x)^3) + 5/(9*(1 + x)^2) + 
       Lmu2m2/(3*(1 + x)^2) + (10*y)/(9*(1 + x)^4) + 
       (2*Lmu2m2*y)/(3*(1 + x)^4) - (20*y)/(9*(1 + x)^3) - 
       (4*Lmu2m2*y)/(3*(1 + x)^3) + (5*y)/(3*(1 + x)^2) + 
       (Lmu2m2*y)/(1 + x)^2 - (5*y)/(9*(1 + x)) - (Lmu2m2*y)/(3*(1 + x)) + 
       (5*y^2)/(9*(1 + x)^4) + (Lmu2m2*y^2)/(3*(1 + x)^4) - 
       (10*y^2)/(9*(1 + x)^3) - (2*Lmu2m2*y^2)/(3*(1 + x)^3) + 
       (5*y^2)/(9*(1 + x)^2) + (Lmu2m2*y^2)/(3*(1 + x)^2) - 
       (2*H[-1, x])/3 - (4*H[-1, x])/(3*(1 + x)^4) + 
       (8*H[-1, x])/(3*(1 + x)^3) - (4*H[-1, x])/(3*(1 + x)^2) - 
       (8*y*H[-1, x])/(3*(1 + x)^4) + (16*y*H[-1, x])/(3*(1 + x)^3) - 
       (4*y*H[-1, x])/(1 + x)^2 + (4*y*H[-1, x])/(3*(1 + x)) - 
       (4*y^2*H[-1, x])/(3*(1 + x)^4) + (8*y^2*H[-1, x])/(3*(1 + x)^3) - 
       (4*y^2*H[-1, x])/(3*(1 + x)^2) + H[-1, y]/3 + 
       (2*H[-1, y])/(3*(1 + x)^4) - (4*H[-1, y])/(3*(1 + x)^3) + 
       (2*H[-1, y])/(3*(1 + x)^2) + (4*y*H[-1, y])/(3*(1 + x)^4) - 
       (8*y*H[-1, y])/(3*(1 + x)^3) + (2*y*H[-1, y])/(1 + x)^2 - 
       (2*y*H[-1, y])/(3*(1 + x)) + (2*y^2*H[-1, y])/(3*(1 + x)^4) - 
       (4*y^2*H[-1, y])/(3*(1 + x)^3) + (2*y^2*H[-1, y])/(3*(1 + x)^2) + 
       H[0, x]/3 + (2*H[0, x])/(3*(1 + x)^4) - (4*H[0, x])/(3*(1 + x)^3) + 
       (2*H[0, x])/(3*(1 + x)^2) + (4*y*H[0, x])/(3*(1 + x)^4) - 
       (8*y*H[0, x])/(3*(1 + x)^3) + (2*y*H[0, x])/(1 + x)^2 - 
       (2*y*H[0, x])/(3*(1 + x)) + (2*y^2*H[0, x])/(3*(1 + x)^4) - 
       (4*y^2*H[0, x])/(3*(1 + x)^3) + (2*y^2*H[0, x])/(3*(1 + x)^2))/ep^2 + 
    (589/216 + (37*Lmu2m2)/18 + Lmu2m2^2/2 + 649/(108*(1 + x)^4) + 
       (40*Lmu2m2)/(9*(1 + x)^4) + Lmu2m2^2/(1 + x)^4 - 649/(54*(1 + x)^3) - 
       (80*Lmu2m2)/(9*(1 + x)^3) - (2*Lmu2m2^2)/(1 + x)^3 + 
       649/(108*(1 + x)^2) + (40*Lmu2m2)/(9*(1 + x)^2) + 
       Lmu2m2^2/(1 + x)^2 + (649*y)/(54*(1 + x)^4) + 
       (80*Lmu2m2*y)/(9*(1 + x)^4) + (2*Lmu2m2^2*y)/(1 + x)^4 - 
       (649*y)/(27*(1 + x)^3) - (160*Lmu2m2*y)/(9*(1 + x)^3) - 
       (4*Lmu2m2^2*y)/(1 + x)^3 + (649*y)/(36*(1 + x)^2) + 
       (40*Lmu2m2*y)/(3*(1 + x)^2) + (3*Lmu2m2^2*y)/(1 + x)^2 - 
       (649*y)/(108*(1 + x)) - (40*Lmu2m2*y)/(9*(1 + x)) - 
       (Lmu2m2^2*y)/(1 + x) + (649*y^2)/(108*(1 + x)^4) + 
       (40*Lmu2m2*y^2)/(9*(1 + x)^4) + (Lmu2m2^2*y^2)/(1 + x)^4 - 
       (649*y^2)/(54*(1 + x)^3) - (80*Lmu2m2*y^2)/(9*(1 + x)^3) - 
       (2*Lmu2m2^2*y^2)/(1 + x)^3 + (649*y^2)/(108*(1 + x)^2) + 
       (40*Lmu2m2*y^2)/(9*(1 + x)^2) + (Lmu2m2^2*y^2)/(1 + x)^2 - 
       (11*z2)/12 - (11*z2)/(6*(1 + x)^4) + (11*z2)/(3*(1 + x)^3) - 
       (11*z2)/(6*(1 + x)^2) - (11*y*z2)/(3*(1 + x)^4) + 
       (22*y*z2)/(3*(1 + x)^3) - (11*y*z2)/(2*(1 + x)^2) + 
       (11*y*z2)/(6*(1 + x)) - (11*y^2*z2)/(6*(1 + x)^4) + 
       (11*y^2*z2)/(3*(1 + x)^3) - (11*y^2*z2)/(6*(1 + x)^2) - 
       (19*H[-1, x])/9 - (4*Lmu2m2*H[-1, x])/3 - 
       (50*H[-1, x])/(9*(1 + x)^4) - (8*Lmu2m2*H[-1, x])/(3*(1 + x)^4) + 
       (100*H[-1, x])/(9*(1 + x)^3) + (16*Lmu2m2*H[-1, x])/(3*(1 + x)^3) - 
       (50*H[-1, x])/(9*(1 + x)^2) - (8*Lmu2m2*H[-1, x])/(3*(1 + x)^2) - 
       (100*y*H[-1, x])/(9*(1 + x)^4) - 
       (16*Lmu2m2*y*H[-1, x])/(3*(1 + x)^4) + 
       (200*y*H[-1, x])/(9*(1 + x)^3) + 
       (32*Lmu2m2*y*H[-1, x])/(3*(1 + x)^3) - 
       (50*y*H[-1, x])/(3*(1 + x)^2) - (8*Lmu2m2*y*H[-1, x])/(1 + x)^2 + 
       (50*y*H[-1, x])/(9*(1 + x)) + (8*Lmu2m2*y*H[-1, x])/(3*(1 + x)) - 
       (50*y^2*H[-1, x])/(9*(1 + x)^4) - 
       (8*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^4) + 
       (100*y^2*H[-1, x])/(9*(1 + x)^3) + 
       (16*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^3) - 
       (50*y^2*H[-1, x])/(9*(1 + x)^2) - 
       (8*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^2) - 2*H[-1, y] - 
       (2*Lmu2m2*H[-1, y])/3 - (10*H[-1, y])/(3*(1 + x)^4) - 
       (4*Lmu2m2*H[-1, y])/(3*(1 + x)^4) + (20*H[-1, y])/(3*(1 + x)^3) + 
       (8*Lmu2m2*H[-1, y])/(3*(1 + x)^3) - (10*H[-1, y])/(3*(1 + x)^2) - 
       (4*Lmu2m2*H[-1, y])/(3*(1 + x)^2) - (20*y*H[-1, y])/(3*(1 + x)^4) - 
       (8*Lmu2m2*y*H[-1, y])/(3*(1 + x)^4) + (40*y*H[-1, y])/(3*(1 + x)^3) + 
       (16*Lmu2m2*y*H[-1, y])/(3*(1 + x)^3) - (10*y*H[-1, y])/(1 + x)^2 - 
       (4*Lmu2m2*y*H[-1, y])/(1 + x)^2 + (10*y*H[-1, y])/(3*(1 + x)) + 
       (4*Lmu2m2*y*H[-1, y])/(3*(1 + x)) - (10*y^2*H[-1, y])/(3*(1 + x)^4) - 
       (4*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^4) + 
       (20*y^2*H[-1, y])/(3*(1 + x)^3) + 
       (8*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^3) - 
       (10*y^2*H[-1, y])/(3*(1 + x)^2) - 
       (4*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^2) + (4*H[-1, x]*H[-1, y])/3 + 
       (8*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (16*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (8*H[-1, x]*H[-1, y])/(3*(1 + x)^2) + 
       (16*y*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (32*y*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (8*y*H[-1, x]*H[-1, y])/(1 + x)^2 - 
       (8*y*H[-1, x]*H[-1, y])/(3*(1 + x)) + 
       (8*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^4) - 
       (16*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^3) + 
       (8*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^2) + (19*H[0, x])/18 + 
       (2*Lmu2m2*H[0, x])/3 + (25*H[0, x])/(9*(1 + x)^4) + 
       (4*Lmu2m2*H[0, x])/(3*(1 + x)^4) - (50*H[0, x])/(9*(1 + x)^3) - 
       (8*Lmu2m2*H[0, x])/(3*(1 + x)^3) + (25*H[0, x])/(9*(1 + x)^2) + 
       (4*Lmu2m2*H[0, x])/(3*(1 + x)^2) + (50*y*H[0, x])/(9*(1 + x)^4) + 
       (8*Lmu2m2*y*H[0, x])/(3*(1 + x)^4) - (100*y*H[0, x])/(9*(1 + x)^3) - 
       (16*Lmu2m2*y*H[0, x])/(3*(1 + x)^3) + (25*y*H[0, x])/(3*(1 + x)^2) + 
       (4*Lmu2m2*y*H[0, x])/(1 + x)^2 - (25*y*H[0, x])/(9*(1 + x)) - 
       (4*Lmu2m2*y*H[0, x])/(3*(1 + x)) + (25*y^2*H[0, x])/(9*(1 + x)^4) + 
       (4*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^4) - 
       (50*y^2*H[0, x])/(9*(1 + x)^3) - 
       (8*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^3) + 
       (25*y^2*H[0, x])/(9*(1 + x)^2) + 
       (4*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^2) - (2*H[-1, y]*H[0, x])/3 - 
       (4*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (8*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (4*H[-1, y]*H[0, x])/(3*(1 + x)^2) - 
       (8*y*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (16*y*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (4*y*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (4*y*H[-1, y]*H[0, x])/(3*(1 + x)) - 
       (4*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (8*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (4*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^2) + (4*H[-1, -1, x])/3 + 
       (8*H[-1, -1, x])/(3*(1 + x)^4) - (16*H[-1, -1, x])/(3*(1 + x)^3) + 
       (8*H[-1, -1, x])/(3*(1 + x)^2) + (16*y*H[-1, -1, x])/(3*(1 + x)^4) - 
       (32*y*H[-1, -1, x])/(3*(1 + x)^3) + (8*y*H[-1, -1, x])/(1 + x)^2 - 
       (8*y*H[-1, -1, x])/(3*(1 + x)) + (8*y^2*H[-1, -1, x])/(3*(1 + x)^4) - 
       (16*y^2*H[-1, -1, x])/(3*(1 + x)^3) + 
       (8*y^2*H[-1, -1, x])/(3*(1 + x)^2) - (2*H[-1, 0, x])/3 - 
       (4*H[-1, 0, x])/(3*(1 + x)^4) + (8*H[-1, 0, x])/(3*(1 + x)^3) - 
       (4*H[-1, 0, x])/(3*(1 + x)^2) - (8*y*H[-1, 0, x])/(3*(1 + x)^4) + 
       (16*y*H[-1, 0, x])/(3*(1 + x)^3) - (4*y*H[-1, 0, x])/(1 + x)^2 + 
       (4*y*H[-1, 0, x])/(3*(1 + x)) - (4*y^2*H[-1, 0, x])/(3*(1 + x)^4) + 
       (8*y^2*H[-1, 0, x])/(3*(1 + x)^3) - 
       (4*y^2*H[-1, 0, x])/(3*(1 + x)^2) - (2*H[0, -1, x])/3 - 
       (4*H[0, -1, x])/(3*(1 + x)^4) + (8*H[0, -1, x])/(3*(1 + x)^3) - 
       (4*H[0, -1, x])/(3*(1 + x)^2) - (8*y*H[0, -1, x])/(3*(1 + x)^4) + 
       (16*y*H[0, -1, x])/(3*(1 + x)^3) - (4*y*H[0, -1, x])/(1 + x)^2 + 
       (4*y*H[0, -1, x])/(3*(1 + x)) - (4*y^2*H[0, -1, x])/(3*(1 + x)^4) + 
       (8*y^2*H[0, -1, x])/(3*(1 + x)^3) - 
       (4*y^2*H[0, -1, x])/(3*(1 + x)^2) + H[0, 0, x]/3 + 
       (2*H[0, 0, x])/(3*(1 + x)^4) - (4*H[0, 0, x])/(3*(1 + x)^3) + 
       (2*H[0, 0, x])/(3*(1 + x)^2) + (4*y*H[0, 0, x])/(3*(1 + x)^4) - 
       (8*y*H[0, 0, x])/(3*(1 + x)^3) + (2*y*H[0, 0, x])/(1 + x)^2 - 
       (2*y*H[0, 0, x])/(3*(1 + x)) + (2*y^2*H[0, 0, x])/(3*(1 + x)^4) - 
       (4*y^2*H[0, 0, x])/(3*(1 + x)^3) + (2*y^2*H[0, 0, x])/(3*(1 + x)^2))/ep\
];



qqttDhpoles = GPLConvert[(5/9 + (2*Lmu2m2)/3 - 8/(3*(1 + x)^6) + 8/(1 + x)^5 - 
       62/(9*(1 + x)^4) + (4*Lmu2m2)/(3*(1 + x)^4) + 4/(9*(1 + x)^3) - 
       (8*Lmu2m2)/(3*(1 + x)^3) - 2/(9*(1 + x)^2) + 
       (4*Lmu2m2)/(3*(1 + x)^2) + 4/(3*(1 + x)) - (16*y)/(3*(1 + x)^6) + 
       (16*y)/(1 + x)^5 - (148*y)/(9*(1 + x)^4) + 
       (8*Lmu2m2*y)/(3*(1 + x)^4) + (56*y)/(9*(1 + x)^3) - 
       (16*Lmu2m2*y)/(3*(1 + x)^3) + (2*y)/(3*(1 + x)^2) + 
       (4*Lmu2m2*y)/(1 + x)^2 - (10*y)/(9*(1 + x)) - 
       (4*Lmu2m2*y)/(3*(1 + x)) - (8*y^2)/(3*(1 + x)^6) + 
       (8*y^2)/(1 + x)^5 - (62*y^2)/(9*(1 + x)^4) + 
       (4*Lmu2m2*y^2)/(3*(1 + x)^4) + (4*y^2)/(9*(1 + x)^3) - 
       (8*Lmu2m2*y^2)/(3*(1 + x)^3) + (10*y^2)/(9*(1 + x)^2) + 
       (4*Lmu2m2*y^2)/(3*(1 + x)^2) - H[0, x]/3 - 
       (8*H[0, x])/(3*(1 + x)^7) + (28*H[0, x])/(3*(1 + x)^6) - 
       (32*H[0, x])/(3*(1 + x)^5) + (10*H[0, x])/(3*(1 + x)^4) + 
       (4*H[0, x])/(3*(1 + x)^2) - (16*y*H[0, x])/(3*(1 + x)^7) + 
       (56*y*H[0, x])/(3*(1 + x)^6) - (24*y*H[0, x])/(1 + x)^5 + 
       (40*y*H[0, x])/(3*(1 + x)^4) - (4*y*H[0, x])/(3*(1 + x)^3) - 
       (2*y*H[0, x])/(1 + x)^2 + (2*y*H[0, x])/(3*(1 + x)) - 
       (8*y^2*H[0, x])/(3*(1 + x)^7) + (28*y^2*H[0, x])/(3*(1 + x)^6) - 
       (32*y^2*H[0, x])/(3*(1 + x)^5) + (10*y^2*H[0, x])/(3*(1 + x)^4) + 
       (4*y^2*H[0, x])/(3*(1 + x)^3) - (2*y^2*H[0, x])/(3*(1 + x)^2))/ep^2 + 
    (101/54 + (19*Lmu2m2)/9 + Lmu2m2^2 - 124/(9*(1 + x)^6) - 
       (16*Lmu2m2)/(3*(1 + x)^6) + 124/(3*(1 + x)^5) + 
       (16*Lmu2m2)/(1 + x)^5 - 985/(27*(1 + x)^4) - 
       (94*Lmu2m2)/(9*(1 + x)^4) + (2*Lmu2m2^2)/(1 + x)^4 + 
       110/(27*(1 + x)^3) - (52*Lmu2m2)/(9*(1 + x)^3) - 
       (4*Lmu2m2^2)/(1 + x)^3 - 19/(27*(1 + x)^2) + 
       (26*Lmu2m2)/(9*(1 + x)^2) + (2*Lmu2m2^2)/(1 + x)^2 + 50/(9*(1 + x)) + 
       (8*Lmu2m2)/(3*(1 + x)) - (248*y)/(9*(1 + x)^6) - 
       (32*Lmu2m2*y)/(3*(1 + x)^6) + (248*y)/(3*(1 + x)^5) + 
       (32*Lmu2m2*y)/(1 + x)^5 - (2342*y)/(27*(1 + x)^4) - 
       (236*Lmu2m2*y)/(9*(1 + x)^4) + (4*Lmu2m2^2*y)/(1 + x)^4 + 
       (964*y)/(27*(1 + x)^3) - (8*Lmu2m2*y)/(9*(1 + x)^3) - 
       (8*Lmu2m2^2*y)/(1 + x)^3 + (7*y)/(9*(1 + x)^2) + 
       (34*Lmu2m2*y)/(3*(1 + x)^2) + (6*Lmu2m2^2*y)/(1 + x)^2 - 
       (131*y)/(27*(1 + x)) - (50*Lmu2m2*y)/(9*(1 + x)) - 
       (2*Lmu2m2^2*y)/(1 + x) - (124*y^2)/(9*(1 + x)^6) - 
       (16*Lmu2m2*y^2)/(3*(1 + x)^6) + (124*y^2)/(3*(1 + x)^5) + 
       (16*Lmu2m2*y^2)/(1 + x)^5 - (985*y^2)/(27*(1 + x)^4) - 
       (94*Lmu2m2*y^2)/(9*(1 + x)^4) + (2*Lmu2m2^2*y^2)/(1 + x)^4 + 
       (110*y^2)/(27*(1 + x)^3) - (52*Lmu2m2*y^2)/(9*(1 + x)^3) - 
       (4*Lmu2m2^2*y^2)/(1 + x)^3 + (131*y^2)/(27*(1 + x)^2) + 
       (50*Lmu2m2*y^2)/(9*(1 + x)^2) + (2*Lmu2m2^2*y^2)/(1 + x)^2 + 
       (5*z2)/3 + (32*z2)/(3*(1 + x)^7) - (112*z2)/(3*(1 + x)^6) + 
       (128*z2)/(3*(1 + x)^5) - (38*z2)/(3*(1 + x)^4) - 
       (4*z2)/(3*(1 + x)^3) - (14*z2)/(3*(1 + x)^2) + 
       (64*y*z2)/(3*(1 + x)^7) - (224*y*z2)/(3*(1 + x)^6) + 
       (96*y*z2)/(1 + x)^5 - (52*y*z2)/(1 + x)^4 + (8*y*z2)/(3*(1 + x)^3) + 
       (10*y*z2)/(1 + x)^2 - (10*y*z2)/(3*(1 + x)) + 
       (32*y^2*z2)/(3*(1 + x)^7) - (112*y^2*z2)/(3*(1 + x)^6) + 
       (128*y^2*z2)/(3*(1 + x)^5) - (38*y^2*z2)/(3*(1 + x)^4) - 
       (20*y^2*z2)/(3*(1 + x)^3) + (10*y^2*z2)/(3*(1 + x)^2) - 
       (10*H[-1, y])/9 - (4*Lmu2m2*H[-1, y])/3 + 
       (16*H[-1, y])/(3*(1 + x)^6) - (16*H[-1, y])/(1 + x)^5 + 
       (124*H[-1, y])/(9*(1 + x)^4) - (8*Lmu2m2*H[-1, y])/(3*(1 + x)^4) - 
       (8*H[-1, y])/(9*(1 + x)^3) + (16*Lmu2m2*H[-1, y])/(3*(1 + x)^3) + 
       (4*H[-1, y])/(9*(1 + x)^2) - (8*Lmu2m2*H[-1, y])/(3*(1 + x)^2) - 
       (8*H[-1, y])/(3*(1 + x)) + (32*y*H[-1, y])/(3*(1 + x)^6) - 
       (32*y*H[-1, y])/(1 + x)^5 + (296*y*H[-1, y])/(9*(1 + x)^4) - 
       (16*Lmu2m2*y*H[-1, y])/(3*(1 + x)^4) - 
       (112*y*H[-1, y])/(9*(1 + x)^3) + 
       (32*Lmu2m2*y*H[-1, y])/(3*(1 + x)^3) - (4*y*H[-1, y])/(3*(1 + x)^2) - 
       (8*Lmu2m2*y*H[-1, y])/(1 + x)^2 + (20*y*H[-1, y])/(9*(1 + x)) + 
       (8*Lmu2m2*y*H[-1, y])/(3*(1 + x)) + (16*y^2*H[-1, y])/(3*(1 + x)^6) - 
       (16*y^2*H[-1, y])/(1 + x)^5 + (124*y^2*H[-1, y])/(9*(1 + x)^4) - 
       (8*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^4) - 
       (8*y^2*H[-1, y])/(9*(1 + x)^3) + 
       (16*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^3) - 
       (20*y^2*H[-1, y])/(9*(1 + x)^2) - 
       (8*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^2) - (19*H[0, x])/18 - 
       (2*Lmu2m2*H[0, x])/3 - (124*H[0, x])/(9*(1 + x)^7) - 
       (16*Lmu2m2*H[0, x])/(3*(1 + x)^7) + (434*H[0, x])/(9*(1 + x)^6) + 
       (56*Lmu2m2*H[0, x])/(3*(1 + x)^6) - (508*H[0, x])/(9*(1 + x)^5) - 
       (64*Lmu2m2*H[0, x])/(3*(1 + x)^5) + (185*H[0, x])/(9*(1 + x)^4) + 
       (20*Lmu2m2*H[0, x])/(3*(1 + x)^4) - (4*H[0, x])/(3*(1 + x)^3) + 
       (50*H[0, x])/(9*(1 + x)^2) + (8*Lmu2m2*H[0, x])/(3*(1 + x)^2) - 
       (2*H[0, x])/(3*(1 + x)) - (248*y*H[0, x])/(9*(1 + x)^7) - 
       (32*Lmu2m2*y*H[0, x])/(3*(1 + x)^7) + (868*y*H[0, x])/(9*(1 + x)^6) + 
       (112*Lmu2m2*y*H[0, x])/(3*(1 + x)^6) - 
       (380*y*H[0, x])/(3*(1 + x)^5) - (48*Lmu2m2*y*H[0, x])/(1 + x)^5 + 
       (680*y*H[0, x])/(9*(1 + x)^4) + (80*Lmu2m2*y*H[0, x])/(3*(1 + x)^4) - 
       (122*y*H[0, x])/(9*(1 + x)^3) - (8*Lmu2m2*y*H[0, x])/(3*(1 + x)^3) - 
       (7*y*H[0, x])/(1 + x)^2 - (4*Lmu2m2*y*H[0, x])/(1 + x)^2 + 
       (25*y*H[0, x])/(9*(1 + x)) + (4*Lmu2m2*y*H[0, x])/(3*(1 + x)) - 
       (124*y^2*H[0, x])/(9*(1 + x)^7) - 
       (16*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^7) + 
       (434*y^2*H[0, x])/(9*(1 + x)^6) + 
       (56*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^6) - 
       (508*y^2*H[0, x])/(9*(1 + x)^5) - 
       (64*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^5) + 
       (185*y^2*H[0, x])/(9*(1 + x)^4) + 
       (20*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^4) + 
       (38*y^2*H[0, x])/(9*(1 + x)^3) + 
       (8*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^3) - 
       (25*y^2*H[0, x])/(9*(1 + x)^2) - 
       (4*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^2) + (2*H[-1, y]*H[0, x])/3 + 
       (16*H[-1, y]*H[0, x])/(3*(1 + x)^7) - 
       (56*H[-1, y]*H[0, x])/(3*(1 + x)^6) + 
       (64*H[-1, y]*H[0, x])/(3*(1 + x)^5) - 
       (20*H[-1, y]*H[0, x])/(3*(1 + x)^4) - 
       (8*H[-1, y]*H[0, x])/(3*(1 + x)^2) + 
       (32*y*H[-1, y]*H[0, x])/(3*(1 + x)^7) - 
       (112*y*H[-1, y]*H[0, x])/(3*(1 + x)^6) + 
       (48*y*H[-1, y]*H[0, x])/(1 + x)^5 - 
       (80*y*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (8*y*H[-1, y]*H[0, x])/(3*(1 + x)^3) + 
       (4*y*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (4*y*H[-1, y]*H[0, x])/(3*(1 + x)) + 
       (16*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^7) - 
       (56*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^6) + 
       (64*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^5) - 
       (20*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^4) - 
       (8*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^3) + 
       (4*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^2) - H[0, 0, x]/3 - 
       (8*H[0, 0, x])/(3*(1 + x)^7) + (28*H[0, 0, x])/(3*(1 + x)^6) - 
       (32*H[0, 0, x])/(3*(1 + x)^5) + (10*H[0, 0, x])/(3*(1 + x)^4) + 
       (4*H[0, 0, x])/(3*(1 + x)^2) - (16*y*H[0, 0, x])/(3*(1 + x)^7) + 
       (56*y*H[0, 0, x])/(3*(1 + x)^6) - (24*y*H[0, 0, x])/(1 + x)^5 + 
       (40*y*H[0, 0, x])/(3*(1 + x)^4) - (4*y*H[0, 0, x])/(3*(1 + x)^3) - 
       (2*y*H[0, 0, x])/(1 + x)^2 + (2*y*H[0, 0, x])/(3*(1 + x)) - 
       (8*y^2*H[0, 0, x])/(3*(1 + x)^7) + 
       (28*y^2*H[0, 0, x])/(3*(1 + x)^6) - 
       (32*y^2*H[0, 0, x])/(3*(1 + x)^5) + 
       (10*y^2*H[0, 0, x])/(3*(1 + x)^4) + 
       (4*y^2*H[0, 0, x])/(3*(1 + x)^3) - (2*y^2*H[0, 0, x])/(3*(1 + x)^2) - 
       (2*H[1, 0, x])/3 - (16*H[1, 0, x])/(3*(1 + x)^7) + 
       (56*H[1, 0, x])/(3*(1 + x)^6) - (64*H[1, 0, x])/(3*(1 + x)^5) + 
       (20*H[1, 0, x])/(3*(1 + x)^4) + (8*H[1, 0, x])/(3*(1 + x)^2) - 
       (32*y*H[1, 0, x])/(3*(1 + x)^7) + (112*y*H[1, 0, x])/(3*(1 + x)^6) - 
       (48*y*H[1, 0, x])/(1 + x)^5 + (80*y*H[1, 0, x])/(3*(1 + x)^4) - 
       (8*y*H[1, 0, x])/(3*(1 + x)^3) - (4*y*H[1, 0, x])/(1 + x)^2 + 
       (4*y*H[1, 0, x])/(3*(1 + x)) - (16*y^2*H[1, 0, x])/(3*(1 + x)^7) + 
       (56*y^2*H[1, 0, x])/(3*(1 + x)^6) - 
       (64*y^2*H[1, 0, x])/(3*(1 + x)^5) + 
       (20*y^2*H[1, 0, x])/(3*(1 + x)^4) + 
       (8*y^2*H[1, 0, x])/(3*(1 + x)^3) - (4*y^2*H[1, 0, x])/(3*(1 + x)^2))/ep\
];



qqttElpoles = GPLConvert[(1/4 + 1/(2*(1 + x)^4) - (1 + x)^(-3) + 1/(2*(1 + x)^2) + 
       y/(1 + x)^4 - (2*y)/(1 + x)^3 + (3*y)/(2*(1 + x)^2) - 
       y/(2*(1 + x)) + y^2/(2*(1 + x)^4) - y^2/(1 + x)^3 + y^2/(2*(1 + x)^2)\
)/ep^3 + (-19/36 - Lmu2m2/6 - 5/(9*(1 + x)^4) - Lmu2m2/(3*(1 + x)^4) + 
       10/(9*(1 + x)^3) + (2*Lmu2m2)/(3*(1 + x)^3) - 5/(9*(1 + x)^2) - 
       Lmu2m2/(3*(1 + x)^2) - (10*y)/(9*(1 + x)^4) - 
       (2*Lmu2m2*y)/(3*(1 + x)^4) + (20*y)/(9*(1 + x)^3) + 
       (4*Lmu2m2*y)/(3*(1 + x)^3) - (5*y)/(3*(1 + x)^2) - 
       (Lmu2m2*y)/(1 + x)^2 + (5*y)/(9*(1 + x)) + (Lmu2m2*y)/(3*(1 + x)) - 
       (5*y^2)/(9*(1 + x)^4) - (Lmu2m2*y^2)/(3*(1 + x)^4) + 
       (10*y^2)/(9*(1 + x)^3) + (2*Lmu2m2*y^2)/(3*(1 + x)^3) - 
       (5*y^2)/(9*(1 + x)^2) - (Lmu2m2*y^2)/(3*(1 + x)^2) + H[-1, x]/3 + 
       (2*H[-1, x])/(3*(1 + x)^4) - (4*H[-1, x])/(3*(1 + x)^3) + 
       (2*H[-1, x])/(3*(1 + x)^2) + (4*y*H[-1, x])/(3*(1 + x)^4) - 
       (8*y*H[-1, x])/(3*(1 + x)^3) + (2*y*H[-1, x])/(1 + x)^2 - 
       (2*y*H[-1, x])/(3*(1 + x)) + (2*y^2*H[-1, x])/(3*(1 + x)^4) - 
       (4*y^2*H[-1, x])/(3*(1 + x)^3) + (2*y^2*H[-1, x])/(3*(1 + x)^2) - 
       (2*H[-1, y])/3 - (4*H[-1, y])/(3*(1 + x)^4) + 
       (8*H[-1, y])/(3*(1 + x)^3) - (4*H[-1, y])/(3*(1 + x)^2) - 
       (8*y*H[-1, y])/(3*(1 + x)^4) + (16*y*H[-1, y])/(3*(1 + x)^3) - 
       (4*y*H[-1, y])/(1 + x)^2 + (4*y*H[-1, y])/(3*(1 + x)) - 
       (4*y^2*H[-1, y])/(3*(1 + x)^4) + (8*y^2*H[-1, y])/(3*(1 + x)^3) - 
       (4*y^2*H[-1, y])/(3*(1 + x)^2) + (2*H[-1, z])/3 + 
       (4*H[-1, z])/(3*(1 + x)^4) - (8*H[-1, z])/(3*(1 + x)^3) + 
       (4*H[-1, z])/(3*(1 + x)^2) + (8*y*H[-1, z])/(3*(1 + x)^4) - 
       (16*y*H[-1, z])/(3*(1 + x)^3) + (4*y*H[-1, z])/(1 + x)^2 - 
       (4*y*H[-1, z])/(3*(1 + x)) + (4*y^2*H[-1, z])/(3*(1 + x)^4) - 
       (8*y^2*H[-1, z])/(3*(1 + x)^3) + (4*y^2*H[-1, z])/(3*(1 + x)^2) - 
       H[0, x]/3 + (3*H[0, x])/(16*(1 - x)) + H[0, x]/(3*(1 + x)^5) - 
       (7*H[0, x])/(6*(1 + x)^4) + (17*H[0, x])/(12*(1 + x)^3) - 
       (5*H[0, x])/(8*(1 + x)^2) + (3*H[0, x])/(16*(1 + x)) - 
       (y*H[0, x])/(24*(1 - x)) + (2*y*H[0, x])/(3*(1 + x)^5) - 
       (7*y*H[0, x])/(3*(1 + x)^4) + (19*y*H[0, x])/(6*(1 + x)^3) - 
       (25*y*H[0, x])/(12*(1 + x)^2) + (5*y*H[0, x])/(8*(1 + x)) + 
       (y^2*H[0, x])/(48*(1 - x)) + (y^2*H[0, x])/(3*(1 + x)^5) - 
       (7*y^2*H[0, x])/(6*(1 + x)^4) + (17*y^2*H[0, x])/(12*(1 + x)^3) - 
       (5*y^2*H[0, x])/(8*(1 + x)^2) + (y^2*H[0, x])/(48*(1 + x)))/ep^2 + 
    (-589/216 - (37*Lmu2m2)/18 - Lmu2m2^2/2 - 649/(108*(1 + x)^4) - 
       (40*Lmu2m2)/(9*(1 + x)^4) - Lmu2m2^2/(1 + x)^4 + 649/(54*(1 + x)^3) + 
       (80*Lmu2m2)/(9*(1 + x)^3) + (2*Lmu2m2^2)/(1 + x)^3 - 
       649/(108*(1 + x)^2) - (40*Lmu2m2)/(9*(1 + x)^2) - 
       Lmu2m2^2/(1 + x)^2 - (649*y)/(54*(1 + x)^4) - 
       (80*Lmu2m2*y)/(9*(1 + x)^4) - (2*Lmu2m2^2*y)/(1 + x)^4 + 
       (649*y)/(27*(1 + x)^3) + (160*Lmu2m2*y)/(9*(1 + x)^3) + 
       (4*Lmu2m2^2*y)/(1 + x)^3 - (649*y)/(36*(1 + x)^2) - 
       (40*Lmu2m2*y)/(3*(1 + x)^2) - (3*Lmu2m2^2*y)/(1 + x)^2 + 
       (649*y)/(108*(1 + x)) + (40*Lmu2m2*y)/(9*(1 + x)) + 
       (Lmu2m2^2*y)/(1 + x) - (649*y^2)/(108*(1 + x)^4) - 
       (40*Lmu2m2*y^2)/(9*(1 + x)^4) - (Lmu2m2^2*y^2)/(1 + x)^4 + 
       (649*y^2)/(54*(1 + x)^3) + (80*Lmu2m2*y^2)/(9*(1 + x)^3) + 
       (2*Lmu2m2^2*y^2)/(1 + x)^3 - (649*y^2)/(108*(1 + x)^2) - 
       (40*Lmu2m2*y^2)/(9*(1 + x)^2) - (Lmu2m2^2*y^2)/(1 + x)^2 + 
       (11*z2)/12 + (9*z2)/(4*(1 - x)) + (4*z2)/(1 + x)^5 - 
       (25*z2)/(6*(1 + x)^4) - (8*z2)/(3*(1 + x)^3) + (7*z2)/(3*(1 + x)^2) + 
       (9*z2)/(4*(1 + x)) - (y*z2)/(2*(1 - x)) + (8*y*z2)/(1 + x)^5 - 
       (25*y*z2)/(3*(1 + x)^4) - (4*y*z2)/(3*(1 + x)^3) + 
       (9*y*z2)/(2*(1 + x)^2) - (7*y*z2)/(3*(1 + x)) + 
       (y^2*z2)/(4*(1 - x)) + (4*y^2*z2)/(1 + x)^5 - 
       (25*y^2*z2)/(6*(1 + x)^4) - (8*y^2*z2)/(3*(1 + x)^3) + 
       (7*y^2*z2)/(3*(1 + x)^2) + (y^2*z2)/(4*(1 + x)) + (37*H[-1, x])/9 + 
       2*Lmu2m2*H[-1, x] + (80*H[-1, x])/(9*(1 + x)^4) + 
       (4*Lmu2m2*H[-1, x])/(1 + x)^4 - (160*H[-1, x])/(9*(1 + x)^3) - 
       (8*Lmu2m2*H[-1, x])/(1 + x)^3 + (80*H[-1, x])/(9*(1 + x)^2) + 
       (4*Lmu2m2*H[-1, x])/(1 + x)^2 + (160*y*H[-1, x])/(9*(1 + x)^4) + 
       (8*Lmu2m2*y*H[-1, x])/(1 + x)^4 - (320*y*H[-1, x])/(9*(1 + x)^3) - 
       (16*Lmu2m2*y*H[-1, x])/(1 + x)^3 + (80*y*H[-1, x])/(3*(1 + x)^2) + 
       (12*Lmu2m2*y*H[-1, x])/(1 + x)^2 - (80*y*H[-1, x])/(9*(1 + x)) - 
       (4*Lmu2m2*y*H[-1, x])/(1 + x) + (80*y^2*H[-1, x])/(9*(1 + x)^4) + 
       (4*Lmu2m2*y^2*H[-1, x])/(1 + x)^4 - 
       (160*y^2*H[-1, x])/(9*(1 + x)^3) - 
       (8*Lmu2m2*y^2*H[-1, x])/(1 + x)^3 + (80*y^2*H[-1, x])/(9*(1 + x)^2) + 
       (4*Lmu2m2*y^2*H[-1, x])/(1 + x)^2 + 4*H[-1, y] + 
       (4*Lmu2m2*H[-1, y])/3 + (20*H[-1, y])/(3*(1 + x)^4) + 
       (8*Lmu2m2*H[-1, y])/(3*(1 + x)^4) - (40*H[-1, y])/(3*(1 + x)^3) - 
       (16*Lmu2m2*H[-1, y])/(3*(1 + x)^3) + (20*H[-1, y])/(3*(1 + x)^2) + 
       (8*Lmu2m2*H[-1, y])/(3*(1 + x)^2) + (40*y*H[-1, y])/(3*(1 + x)^4) + 
       (16*Lmu2m2*y*H[-1, y])/(3*(1 + x)^4) - 
       (80*y*H[-1, y])/(3*(1 + x)^3) - 
       (32*Lmu2m2*y*H[-1, y])/(3*(1 + x)^3) + (20*y*H[-1, y])/(1 + x)^2 + 
       (8*Lmu2m2*y*H[-1, y])/(1 + x)^2 - (20*y*H[-1, y])/(3*(1 + x)) - 
       (8*Lmu2m2*y*H[-1, y])/(3*(1 + x)) + (20*y^2*H[-1, y])/(3*(1 + x)^4) + 
       (8*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^4) - 
       (40*y^2*H[-1, y])/(3*(1 + x)^3) - 
       (16*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^3) + 
       (20*y^2*H[-1, y])/(3*(1 + x)^2) + 
       (8*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^2) - (8*H[-1, x]*H[-1, y])/3 - 
       (16*H[-1, x]*H[-1, y])/(3*(1 + x)^4) + 
       (32*H[-1, x]*H[-1, y])/(3*(1 + x)^3) - 
       (16*H[-1, x]*H[-1, y])/(3*(1 + x)^2) - 
       (32*y*H[-1, x]*H[-1, y])/(3*(1 + x)^4) + 
       (64*y*H[-1, x]*H[-1, y])/(3*(1 + x)^3) - 
       (16*y*H[-1, x]*H[-1, y])/(1 + x)^2 + 
       (16*y*H[-1, x]*H[-1, y])/(3*(1 + x)) - 
       (16*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^4) + 
       (32*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^3) - 
       (16*y^2*H[-1, x]*H[-1, y])/(3*(1 + x)^2) - 4*H[-1, z] - 
       (4*Lmu2m2*H[-1, z])/3 - (20*H[-1, z])/(3*(1 + x)^4) - 
       (8*Lmu2m2*H[-1, z])/(3*(1 + x)^4) + (40*H[-1, z])/(3*(1 + x)^3) + 
       (16*Lmu2m2*H[-1, z])/(3*(1 + x)^3) - (20*H[-1, z])/(3*(1 + x)^2) - 
       (8*Lmu2m2*H[-1, z])/(3*(1 + x)^2) - (40*y*H[-1, z])/(3*(1 + x)^4) - 
       (16*Lmu2m2*y*H[-1, z])/(3*(1 + x)^4) + 
       (80*y*H[-1, z])/(3*(1 + x)^3) + 
       (32*Lmu2m2*y*H[-1, z])/(3*(1 + x)^3) - (20*y*H[-1, z])/(1 + x)^2 - 
       (8*Lmu2m2*y*H[-1, z])/(1 + x)^2 + (20*y*H[-1, z])/(3*(1 + x)) + 
       (8*Lmu2m2*y*H[-1, z])/(3*(1 + x)) - (20*y^2*H[-1, z])/(3*(1 + x)^4) - 
       (8*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^4) + 
       (40*y^2*H[-1, z])/(3*(1 + x)^3) + 
       (16*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^3) - 
       (20*y^2*H[-1, z])/(3*(1 + x)^2) - 
       (8*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^2) + (8*H[-1, x]*H[-1, z])/3 + 
       (16*H[-1, x]*H[-1, z])/(3*(1 + x)^4) - 
       (32*H[-1, x]*H[-1, z])/(3*(1 + x)^3) + 
       (16*H[-1, x]*H[-1, z])/(3*(1 + x)^2) + 
       (32*y*H[-1, x]*H[-1, z])/(3*(1 + x)^4) - 
       (64*y*H[-1, x]*H[-1, z])/(3*(1 + x)^3) + 
       (16*y*H[-1, x]*H[-1, z])/(1 + x)^2 - 
       (16*y*H[-1, x]*H[-1, z])/(3*(1 + x)) + 
       (16*y^2*H[-1, x]*H[-1, z])/(3*(1 + x)^4) - 
       (32*y^2*H[-1, x]*H[-1, z])/(3*(1 + x)^3) + 
       (16*y^2*H[-1, x]*H[-1, z])/(3*(1 + x)^2) - (19*H[0, x])/18 - 
       (2*Lmu2m2*H[0, x])/3 - (53*H[0, x])/(48*(1 - x)) - 
       (3*Lmu2m2*H[0, x])/(8*(1 - x)) - (5*H[0, x])/(3*(1 + x)^5) - 
       (2*Lmu2m2*H[0, x])/(3*(1 + x)^5) - (5*H[0, x])/(18*(1 + x)^4) - 
       (Lmu2m2*H[0, x])/(3*(1 + x)^4) + (185*H[0, x])/(36*(1 + x)^3) + 
       (5*Lmu2m2*H[0, x])/(2*(1 + x)^3) - (215*H[0, x])/(72*(1 + x)^2) - 
       (17*Lmu2m2*H[0, x])/(12*(1 + x)^2) - (53*H[0, x])/(48*(1 + x)) - 
       (3*Lmu2m2*H[0, x])/(8*(1 + x)) + (5*y*H[0, x])/(24*(1 - x)) + 
       (Lmu2m2*y*H[0, x])/(12*(1 - x)) - (10*y*H[0, x])/(3*(1 + x)^5) - 
       (4*Lmu2m2*y*H[0, x])/(3*(1 + x)^5) - (5*y*H[0, x])/(9*(1 + x)^4) - 
       (2*Lmu2m2*y*H[0, x])/(3*(1 + x)^4) + (155*y*H[0, x])/(18*(1 + x)^3) + 
       (13*Lmu2m2*y*H[0, x])/(3*(1 + x)^3) - (95*y*H[0, x])/(12*(1 + x)^2) - 
       (23*Lmu2m2*y*H[0, x])/(6*(1 + x)^2) + (215*y*H[0, x])/(72*(1 + x)) + 
       (17*Lmu2m2*y*H[0, x])/(12*(1 + x)) - (5*y^2*H[0, x])/(48*(1 - x)) - 
       (Lmu2m2*y^2*H[0, x])/(24*(1 - x)) - (5*y^2*H[0, x])/(3*(1 + x)^5) - 
       (2*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^5) - 
       (5*y^2*H[0, x])/(18*(1 + x)^4) - (Lmu2m2*y^2*H[0, x])/(3*(1 + x)^4) + 
       (185*y^2*H[0, x])/(36*(1 + x)^3) + 
       (5*Lmu2m2*y^2*H[0, x])/(2*(1 + x)^3) - 
       (215*y^2*H[0, x])/(72*(1 + x)^2) - 
       (17*Lmu2m2*y^2*H[0, x])/(12*(1 + x)^2) - 
       (5*y^2*H[0, x])/(48*(1 + x)) - (Lmu2m2*y^2*H[0, x])/(24*(1 + x)) + 
       (4*H[-1, y]*H[0, x])/3 + (8*H[-1, y]*H[0, x])/(3*(1 + x)^4) - 
       (16*H[-1, y]*H[0, x])/(3*(1 + x)^3) + 
       (8*H[-1, y]*H[0, x])/(3*(1 + x)^2) + 
       (16*y*H[-1, y]*H[0, x])/(3*(1 + x)^4) - 
       (32*y*H[-1, y]*H[0, x])/(3*(1 + x)^3) + 
       (8*y*H[-1, y]*H[0, x])/(1 + x)^2 - 
       (8*y*H[-1, y]*H[0, x])/(3*(1 + x)) + 
       (8*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^4) - 
       (16*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^3) + 
       (8*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^2) - (4*H[-1, z]*H[0, x])/3 - 
       (8*H[-1, z]*H[0, x])/(3*(1 + x)^4) + 
       (16*H[-1, z]*H[0, x])/(3*(1 + x)^3) - 
       (8*H[-1, z]*H[0, x])/(3*(1 + x)^2) - 
       (16*y*H[-1, z]*H[0, x])/(3*(1 + x)^4) + 
       (32*y*H[-1, z]*H[0, x])/(3*(1 + x)^3) - 
       (8*y*H[-1, z]*H[0, x])/(1 + x)^2 + 
       (8*y*H[-1, z]*H[0, x])/(3*(1 + x)) - 
       (8*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^4) + 
       (16*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^3) - 
       (8*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^2) - 4*H[-1, -1, x] - 
       (8*H[-1, -1, x])/(1 + x)^4 + (16*H[-1, -1, x])/(1 + x)^3 - 
       (8*H[-1, -1, x])/(1 + x)^2 - (16*y*H[-1, -1, x])/(1 + x)^4 + 
       (32*y*H[-1, -1, x])/(1 + x)^3 - (24*y*H[-1, -1, x])/(1 + x)^2 + 
       (8*y*H[-1, -1, x])/(1 + x) - (8*y^2*H[-1, -1, x])/(1 + x)^4 + 
       (16*y^2*H[-1, -1, x])/(1 + x)^3 - (8*y^2*H[-1, -1, x])/(1 + x)^2 + 
       (4*H[-1, 0, x])/3 + (3*H[-1, 0, x])/(4*(1 - x)) + 
       (4*H[-1, 0, x])/(3*(1 + x)^5) + (2*H[-1, 0, x])/(3*(1 + x)^4) - 
       (5*H[-1, 0, x])/(1 + x)^3 + (17*H[-1, 0, x])/(6*(1 + x)^2) + 
       (3*H[-1, 0, x])/(4*(1 + x)) - (y*H[-1, 0, x])/(6*(1 - x)) + 
       (8*y*H[-1, 0, x])/(3*(1 + x)^5) + (4*y*H[-1, 0, x])/(3*(1 + x)^4) - 
       (26*y*H[-1, 0, x])/(3*(1 + x)^3) + (23*y*H[-1, 0, x])/(3*(1 + x)^2) - 
       (17*y*H[-1, 0, x])/(6*(1 + x)) + (y^2*H[-1, 0, x])/(12*(1 - x)) + 
       (4*y^2*H[-1, 0, x])/(3*(1 + x)^5) + 
       (2*y^2*H[-1, 0, x])/(3*(1 + x)^4) - (5*y^2*H[-1, 0, x])/(1 + x)^3 + 
       (17*y^2*H[-1, 0, x])/(6*(1 + x)^2) + (y^2*H[-1, 0, x])/(12*(1 + x)) + 
       (4*H[0, -1, x])/3 + (3*H[0, -1, x])/(4*(1 - x)) + 
       (4*H[0, -1, x])/(3*(1 + x)^5) + (2*H[0, -1, x])/(3*(1 + x)^4) - 
       (5*H[0, -1, x])/(1 + x)^3 + (17*H[0, -1, x])/(6*(1 + x)^2) + 
       (3*H[0, -1, x])/(4*(1 + x)) - (y*H[0, -1, x])/(6*(1 - x)) + 
       (8*y*H[0, -1, x])/(3*(1 + x)^5) + (4*y*H[0, -1, x])/(3*(1 + x)^4) - 
       (26*y*H[0, -1, x])/(3*(1 + x)^3) + (23*y*H[0, -1, x])/(3*(1 + x)^2) - 
       (17*y*H[0, -1, x])/(6*(1 + x)) + (y^2*H[0, -1, x])/(12*(1 - x)) + 
       (4*y^2*H[0, -1, x])/(3*(1 + x)^5) + 
       (2*y^2*H[0, -1, x])/(3*(1 + x)^4) - (5*y^2*H[0, -1, x])/(1 + x)^3 + 
       (17*y^2*H[0, -1, x])/(6*(1 + x)^2) + (y^2*H[0, -1, x])/(12*(1 + x)) - 
       H[0, 0, x]/3 - (3*H[0, 0, x])/(4*(1 - x)) - 
       (4*H[0, 0, x])/(3*(1 + x)^5) + (4*H[0, 0, x])/(3*(1 + x)^4) + 
       H[0, 0, x]/(1 + x)^3 - (5*H[0, 0, x])/(6*(1 + x)^2) - 
       (3*H[0, 0, x])/(4*(1 + x)) + (y*H[0, 0, x])/(6*(1 - x)) - 
       (8*y*H[0, 0, x])/(3*(1 + x)^5) + (8*y*H[0, 0, x])/(3*(1 + x)^4) + 
       (2*y*H[0, 0, x])/(3*(1 + x)^3) - (5*y*H[0, 0, x])/(3*(1 + x)^2) + 
       (5*y*H[0, 0, x])/(6*(1 + x)) - (y^2*H[0, 0, x])/(12*(1 - x)) - 
       (4*y^2*H[0, 0, x])/(3*(1 + x)^5) + (4*y^2*H[0, 0, x])/(3*(1 + x)^4) + 
       (y^2*H[0, 0, x])/(1 + x)^3 - (5*y^2*H[0, 0, x])/(6*(1 + x)^2) - 
       (y^2*H[0, 0, x])/(12*(1 + x)))/ep];



qqttEhpoles = GPLConvert[(-5/9 - (2*Lmu2m2)/3 + 8/(3*(1 + x)^6) - 8/(1 + x)^5 + 
       62/(9*(1 + x)^4) - (4*Lmu2m2)/(3*(1 + x)^4) - 4/(9*(1 + x)^3) + 
       (8*Lmu2m2)/(3*(1 + x)^3) + 2/(9*(1 + x)^2) - 
       (4*Lmu2m2)/(3*(1 + x)^2) - 4/(3*(1 + x)) + (16*y)/(3*(1 + x)^6) - 
       (16*y)/(1 + x)^5 + (148*y)/(9*(1 + x)^4) - 
       (8*Lmu2m2*y)/(3*(1 + x)^4) - (56*y)/(9*(1 + x)^3) + 
       (16*Lmu2m2*y)/(3*(1 + x)^3) - (2*y)/(3*(1 + x)^2) - 
       (4*Lmu2m2*y)/(1 + x)^2 + (10*y)/(9*(1 + x)) + 
       (4*Lmu2m2*y)/(3*(1 + x)) + (8*y^2)/(3*(1 + x)^6) - 
       (8*y^2)/(1 + x)^5 + (62*y^2)/(9*(1 + x)^4) - 
       (4*Lmu2m2*y^2)/(3*(1 + x)^4) - (4*y^2)/(9*(1 + x)^3) + 
       (8*Lmu2m2*y^2)/(3*(1 + x)^3) - (10*y^2)/(9*(1 + x)^2) - 
       (4*Lmu2m2*y^2)/(3*(1 + x)^2) + H[0, x]/3 + 
       (8*H[0, x])/(3*(1 + x)^7) - (28*H[0, x])/(3*(1 + x)^6) + 
       (32*H[0, x])/(3*(1 + x)^5) - (10*H[0, x])/(3*(1 + x)^4) - 
       (4*H[0, x])/(3*(1 + x)^2) + (16*y*H[0, x])/(3*(1 + x)^7) - 
       (56*y*H[0, x])/(3*(1 + x)^6) + (24*y*H[0, x])/(1 + x)^5 - 
       (40*y*H[0, x])/(3*(1 + x)^4) + (4*y*H[0, x])/(3*(1 + x)^3) + 
       (2*y*H[0, x])/(1 + x)^2 - (2*y*H[0, x])/(3*(1 + x)) + 
       (8*y^2*H[0, x])/(3*(1 + x)^7) - (28*y^2*H[0, x])/(3*(1 + x)^6) + 
       (32*y^2*H[0, x])/(3*(1 + x)^5) - (10*y^2*H[0, x])/(3*(1 + x)^4) - 
       (4*y^2*H[0, x])/(3*(1 + x)^3) + (2*y^2*H[0, x])/(3*(1 + x)^2))/ep^2 + 
    (-101/54 - (19*Lmu2m2)/9 - Lmu2m2^2 + 124/(9*(1 + x)^6) + 
       (16*Lmu2m2)/(3*(1 + x)^6) - 124/(3*(1 + x)^5) - 
       (16*Lmu2m2)/(1 + x)^5 + 985/(27*(1 + x)^4) + 
       (94*Lmu2m2)/(9*(1 + x)^4) - (2*Lmu2m2^2)/(1 + x)^4 - 
       110/(27*(1 + x)^3) + (52*Lmu2m2)/(9*(1 + x)^3) + 
       (4*Lmu2m2^2)/(1 + x)^3 + 19/(27*(1 + x)^2) - 
       (26*Lmu2m2)/(9*(1 + x)^2) - (2*Lmu2m2^2)/(1 + x)^2 - 50/(9*(1 + x)) - 
       (8*Lmu2m2)/(3*(1 + x)) + (248*y)/(9*(1 + x)^6) + 
       (32*Lmu2m2*y)/(3*(1 + x)^6) - (248*y)/(3*(1 + x)^5) - 
       (32*Lmu2m2*y)/(1 + x)^5 + (2342*y)/(27*(1 + x)^4) + 
       (236*Lmu2m2*y)/(9*(1 + x)^4) - (4*Lmu2m2^2*y)/(1 + x)^4 - 
       (964*y)/(27*(1 + x)^3) + (8*Lmu2m2*y)/(9*(1 + x)^3) + 
       (8*Lmu2m2^2*y)/(1 + x)^3 - (7*y)/(9*(1 + x)^2) - 
       (34*Lmu2m2*y)/(3*(1 + x)^2) - (6*Lmu2m2^2*y)/(1 + x)^2 + 
       (131*y)/(27*(1 + x)) + (50*Lmu2m2*y)/(9*(1 + x)) + 
       (2*Lmu2m2^2*y)/(1 + x) + (124*y^2)/(9*(1 + x)^6) + 
       (16*Lmu2m2*y^2)/(3*(1 + x)^6) - (124*y^2)/(3*(1 + x)^5) - 
       (16*Lmu2m2*y^2)/(1 + x)^5 + (985*y^2)/(27*(1 + x)^4) + 
       (94*Lmu2m2*y^2)/(9*(1 + x)^4) - (2*Lmu2m2^2*y^2)/(1 + x)^4 - 
       (110*y^2)/(27*(1 + x)^3) + (52*Lmu2m2*y^2)/(9*(1 + x)^3) + 
       (4*Lmu2m2^2*y^2)/(1 + x)^3 - (131*y^2)/(27*(1 + x)^2) - 
       (50*Lmu2m2*y^2)/(9*(1 + x)^2) - (2*Lmu2m2^2*y^2)/(1 + x)^2 - 
       (5*z2)/3 - (16*z2)/(1 + x)^8 + (112*z2)/(3*(1 + x)^7) - 
       (8*z2)/(3*(1 + x)^6) - (128*z2)/(3*(1 + x)^5) + 
       (38*z2)/(3*(1 + x)^4) + (28*z2)/(3*(1 + x)^3) + 
       (26*z2)/(3*(1 + x)^2) - (32*y*z2)/(1 + x)^8 + 
       (224*y*z2)/(3*(1 + x)^7) - (64*y*z2)/(3*(1 + x)^6) - 
       (64*y*z2)/(1 + x)^5 + (60*y*z2)/(1 + x)^4 - (32*y*z2)/(3*(1 + x)^3) - 
       (10*y*z2)/(1 + x)^2 + (10*y*z2)/(3*(1 + x)) - (16*y^2*z2)/(1 + x)^8 + 
       (112*y^2*z2)/(3*(1 + x)^7) - (8*y^2*z2)/(3*(1 + x)^6) - 
       (128*y^2*z2)/(3*(1 + x)^5) + (62*y^2*z2)/(3*(1 + x)^4) + 
       (20*y^2*z2)/(3*(1 + x)^3) - (10*y^2*z2)/(3*(1 + x)^2) + 
       (10*H[-1, x])/9 + (4*Lmu2m2*H[-1, x])/3 - 
       (16*H[-1, x])/(3*(1 + x)^6) + (16*H[-1, x])/(1 + x)^5 - 
       (124*H[-1, x])/(9*(1 + x)^4) + (8*Lmu2m2*H[-1, x])/(3*(1 + x)^4) + 
       (8*H[-1, x])/(9*(1 + x)^3) - (16*Lmu2m2*H[-1, x])/(3*(1 + x)^3) - 
       (4*H[-1, x])/(9*(1 + x)^2) + (8*Lmu2m2*H[-1, x])/(3*(1 + x)^2) + 
       (8*H[-1, x])/(3*(1 + x)) - (32*y*H[-1, x])/(3*(1 + x)^6) + 
       (32*y*H[-1, x])/(1 + x)^5 - (296*y*H[-1, x])/(9*(1 + x)^4) + 
       (16*Lmu2m2*y*H[-1, x])/(3*(1 + x)^4) + 
       (112*y*H[-1, x])/(9*(1 + x)^3) - 
       (32*Lmu2m2*y*H[-1, x])/(3*(1 + x)^3) + (4*y*H[-1, x])/(3*(1 + x)^2) + 
       (8*Lmu2m2*y*H[-1, x])/(1 + x)^2 - (20*y*H[-1, x])/(9*(1 + x)) - 
       (8*Lmu2m2*y*H[-1, x])/(3*(1 + x)) - (16*y^2*H[-1, x])/(3*(1 + x)^6) + 
       (16*y^2*H[-1, x])/(1 + x)^5 - (124*y^2*H[-1, x])/(9*(1 + x)^4) + 
       (8*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^4) + 
       (8*y^2*H[-1, x])/(9*(1 + x)^3) - 
       (16*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^3) + 
       (20*y^2*H[-1, x])/(9*(1 + x)^2) + 
       (8*Lmu2m2*y^2*H[-1, x])/(3*(1 + x)^2) + (20*H[-1, y])/9 + 
       (8*Lmu2m2*H[-1, y])/3 - (32*H[-1, y])/(3*(1 + x)^6) + 
       (32*H[-1, y])/(1 + x)^5 - (248*H[-1, y])/(9*(1 + x)^4) + 
       (16*Lmu2m2*H[-1, y])/(3*(1 + x)^4) + (16*H[-1, y])/(9*(1 + x)^3) - 
       (32*Lmu2m2*H[-1, y])/(3*(1 + x)^3) - (8*H[-1, y])/(9*(1 + x)^2) + 
       (16*Lmu2m2*H[-1, y])/(3*(1 + x)^2) + (16*H[-1, y])/(3*(1 + x)) - 
       (64*y*H[-1, y])/(3*(1 + x)^6) + (64*y*H[-1, y])/(1 + x)^5 - 
       (592*y*H[-1, y])/(9*(1 + x)^4) + 
       (32*Lmu2m2*y*H[-1, y])/(3*(1 + x)^4) + 
       (224*y*H[-1, y])/(9*(1 + x)^3) - 
       (64*Lmu2m2*y*H[-1, y])/(3*(1 + x)^3) + (8*y*H[-1, y])/(3*(1 + x)^2) + 
       (16*Lmu2m2*y*H[-1, y])/(1 + x)^2 - (40*y*H[-1, y])/(9*(1 + x)) - 
       (16*Lmu2m2*y*H[-1, y])/(3*(1 + x)) - 
       (32*y^2*H[-1, y])/(3*(1 + x)^6) + (32*y^2*H[-1, y])/(1 + x)^5 - 
       (248*y^2*H[-1, y])/(9*(1 + x)^4) + 
       (16*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^4) + 
       (16*y^2*H[-1, y])/(9*(1 + x)^3) - 
       (32*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^3) + 
       (40*y^2*H[-1, y])/(9*(1 + x)^2) + 
       (16*Lmu2m2*y^2*H[-1, y])/(3*(1 + x)^2) - (20*H[-1, z])/9 - 
       (8*Lmu2m2*H[-1, z])/3 + (32*H[-1, z])/(3*(1 + x)^6) - 
       (32*H[-1, z])/(1 + x)^5 + (248*H[-1, z])/(9*(1 + x)^4) - 
       (16*Lmu2m2*H[-1, z])/(3*(1 + x)^4) - (16*H[-1, z])/(9*(1 + x)^3) + 
       (32*Lmu2m2*H[-1, z])/(3*(1 + x)^3) + (8*H[-1, z])/(9*(1 + x)^2) - 
       (16*Lmu2m2*H[-1, z])/(3*(1 + x)^2) - (16*H[-1, z])/(3*(1 + x)) + 
       (64*y*H[-1, z])/(3*(1 + x)^6) - (64*y*H[-1, z])/(1 + x)^5 + 
       (592*y*H[-1, z])/(9*(1 + x)^4) - 
       (32*Lmu2m2*y*H[-1, z])/(3*(1 + x)^4) - 
       (224*y*H[-1, z])/(9*(1 + x)^3) + 
       (64*Lmu2m2*y*H[-1, z])/(3*(1 + x)^3) - (8*y*H[-1, z])/(3*(1 + x)^2) - 
       (16*Lmu2m2*y*H[-1, z])/(1 + x)^2 + (40*y*H[-1, z])/(9*(1 + x)) + 
       (16*Lmu2m2*y*H[-1, z])/(3*(1 + x)) + 
       (32*y^2*H[-1, z])/(3*(1 + x)^6) - (32*y^2*H[-1, z])/(1 + x)^5 + 
       (248*y^2*H[-1, z])/(9*(1 + x)^4) - 
       (16*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^4) - 
       (16*y^2*H[-1, z])/(9*(1 + x)^3) + 
       (32*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^3) - 
       (40*y^2*H[-1, z])/(9*(1 + x)^2) - 
       (16*Lmu2m2*y^2*H[-1, z])/(3*(1 + x)^2) + (19*H[0, x])/18 + 
       (2*Lmu2m2*H[0, x])/3 - H[0, x]/(1 - x) - 
       (3*Lmu2m2*H[0, x])/(4*(1 - x)) + (148*H[0, x])/(9*(1 + x)^7) + 
       (16*Lmu2m2*H[0, x])/(3*(1 + x)^7) - (494*H[0, x])/(9*(1 + x)^6) - 
       (56*Lmu2m2*H[0, x])/(3*(1 + x)^6) + (60*H[0, x])/(1 + x)^5 + 
       (20*Lmu2m2*H[0, x])/(1 + x)^5 - (173*H[0, x])/(9*(1 + x)^4) - 
       (14*Lmu2m2*H[0, x])/(3*(1 + x)^4) + (20*H[0, x])/(9*(1 + x)^3) - 
       (Lmu2m2*H[0, x])/(3*(1 + x)^3) - (58*H[0, x])/(9*(1 + x)^2) - 
       (17*Lmu2m2*H[0, x])/(6*(1 + x)^2) - H[0, x]/(3*(1 + x)) - 
       (3*Lmu2m2*H[0, x])/(4*(1 + x)) + (2*y*H[0, x])/(9*(1 - x)) + 
       (Lmu2m2*y*H[0, x])/(6*(1 - x)) + (296*y*H[0, x])/(9*(1 + x)^7) + 
       (32*Lmu2m2*y*H[0, x])/(3*(1 + x)^7) - (988*y*H[0, x])/(9*(1 + x)^6) - 
       (112*Lmu2m2*y*H[0, x])/(3*(1 + x)^6) + 
       (1228*y*H[0, x])/(9*(1 + x)^5) + 
       (136*Lmu2m2*y*H[0, x])/(3*(1 + x)^5) - 
       (692*y*H[0, x])/(9*(1 + x)^4) - (68*Lmu2m2*y*H[0, x])/(3*(1 + x)^4) + 
       (110*y*H[0, x])/(9*(1 + x)^3) + (2*Lmu2m2*y*H[0, x])/(3*(1 + x)^3) + 
       (67*y*H[0, x])/(9*(1 + x)^2) + (13*Lmu2m2*y*H[0, x])/(3*(1 + x)^2) - 
       (23*y*H[0, x])/(9*(1 + x)) - (7*Lmu2m2*y*H[0, x])/(6*(1 + x)) - 
       (y^2*H[0, x])/(9*(1 - x)) - (Lmu2m2*y^2*H[0, x])/(12*(1 - x)) + 
       (148*y^2*H[0, x])/(9*(1 + x)^7) + 
       (16*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^7) - 
       (494*y^2*H[0, x])/(9*(1 + x)^6) - 
       (56*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^6) + (60*y^2*H[0, x])/(1 + x)^5 + 
       (20*Lmu2m2*y^2*H[0, x])/(1 + x)^5 - (173*y^2*H[0, x])/(9*(1 + x)^4) - 
       (14*Lmu2m2*y^2*H[0, x])/(3*(1 + x)^4) - 
       (14*y^2*H[0, x])/(3*(1 + x)^3) - (3*Lmu2m2*y^2*H[0, x])/(1 + x)^3 + 
       (23*y^2*H[0, x])/(9*(1 + x)^2) + 
       (7*Lmu2m2*y^2*H[0, x])/(6*(1 + x)^2) - (y^2*H[0, x])/(9*(1 + x)) - 
       (Lmu2m2*y^2*H[0, x])/(12*(1 + x)) - (4*H[-1, y]*H[0, x])/3 - 
       (32*H[-1, y]*H[0, x])/(3*(1 + x)^7) + 
       (112*H[-1, y]*H[0, x])/(3*(1 + x)^6) - 
       (128*H[-1, y]*H[0, x])/(3*(1 + x)^5) + 
       (40*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (16*H[-1, y]*H[0, x])/(3*(1 + x)^2) - 
       (64*y*H[-1, y]*H[0, x])/(3*(1 + x)^7) + 
       (224*y*H[-1, y]*H[0, x])/(3*(1 + x)^6) - 
       (96*y*H[-1, y]*H[0, x])/(1 + x)^5 + 
       (160*y*H[-1, y]*H[0, x])/(3*(1 + x)^4) - 
       (16*y*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (8*y*H[-1, y]*H[0, x])/(1 + x)^2 + 
       (8*y*H[-1, y]*H[0, x])/(3*(1 + x)) - 
       (32*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^7) + 
       (112*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^6) - 
       (128*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^5) + 
       (40*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^4) + 
       (16*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^3) - 
       (8*y^2*H[-1, y]*H[0, x])/(3*(1 + x)^2) + (4*H[-1, z]*H[0, x])/3 + 
       (32*H[-1, z]*H[0, x])/(3*(1 + x)^7) - 
       (112*H[-1, z]*H[0, x])/(3*(1 + x)^6) + 
       (128*H[-1, z]*H[0, x])/(3*(1 + x)^5) - 
       (40*H[-1, z]*H[0, x])/(3*(1 + x)^4) - 
       (16*H[-1, z]*H[0, x])/(3*(1 + x)^2) + 
       (64*y*H[-1, z]*H[0, x])/(3*(1 + x)^7) - 
       (224*y*H[-1, z]*H[0, x])/(3*(1 + x)^6) + 
       (96*y*H[-1, z]*H[0, x])/(1 + x)^5 - 
       (160*y*H[-1, z]*H[0, x])/(3*(1 + x)^4) + 
       (16*y*H[-1, z]*H[0, x])/(3*(1 + x)^3) + 
       (8*y*H[-1, z]*H[0, x])/(1 + x)^2 - 
       (8*y*H[-1, z]*H[0, x])/(3*(1 + x)) + 
       (32*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^7) - 
       (112*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^6) + 
       (128*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^5) - 
       (40*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^4) - 
       (16*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^3) + 
       (8*y^2*H[-1, z]*H[0, x])/(3*(1 + x)^2) - (2*H[-1, 0, x])/3 - 
       (16*H[-1, 0, x])/(3*(1 + x)^7) + (56*H[-1, 0, x])/(3*(1 + x)^6) - 
       (64*H[-1, 0, x])/(3*(1 + x)^5) + (20*H[-1, 0, x])/(3*(1 + x)^4) + 
       (8*H[-1, 0, x])/(3*(1 + x)^2) - (32*y*H[-1, 0, x])/(3*(1 + x)^7) + 
       (112*y*H[-1, 0, x])/(3*(1 + x)^6) - (48*y*H[-1, 0, x])/(1 + x)^5 + 
       (80*y*H[-1, 0, x])/(3*(1 + x)^4) - (8*y*H[-1, 0, x])/(3*(1 + x)^3) - 
       (4*y*H[-1, 0, x])/(1 + x)^2 + (4*y*H[-1, 0, x])/(3*(1 + x)) - 
       (16*y^2*H[-1, 0, x])/(3*(1 + x)^7) + 
       (56*y^2*H[-1, 0, x])/(3*(1 + x)^6) - 
       (64*y^2*H[-1, 0, x])/(3*(1 + x)^5) + 
       (20*y^2*H[-1, 0, x])/(3*(1 + x)^4) + 
       (8*y^2*H[-1, 0, x])/(3*(1 + x)^3) - 
       (4*y^2*H[-1, 0, x])/(3*(1 + x)^2) - (2*H[0, -1, x])/3 - 
       (16*H[0, -1, x])/(3*(1 + x)^7) + (56*H[0, -1, x])/(3*(1 + x)^6) - 
       (64*H[0, -1, x])/(3*(1 + x)^5) + (20*H[0, -1, x])/(3*(1 + x)^4) + 
       (8*H[0, -1, x])/(3*(1 + x)^2) - (32*y*H[0, -1, x])/(3*(1 + x)^7) + 
       (112*y*H[0, -1, x])/(3*(1 + x)^6) - (48*y*H[0, -1, x])/(1 + x)^5 + 
       (80*y*H[0, -1, x])/(3*(1 + x)^4) - (8*y*H[0, -1, x])/(3*(1 + x)^3) - 
       (4*y*H[0, -1, x])/(1 + x)^2 + (4*y*H[0, -1, x])/(3*(1 + x)) - 
       (16*y^2*H[0, -1, x])/(3*(1 + x)^7) + 
       (56*y^2*H[0, -1, x])/(3*(1 + x)^6) - 
       (64*y^2*H[0, -1, x])/(3*(1 + x)^5) + 
       (20*y^2*H[0, -1, x])/(3*(1 + x)^4) + 
       (8*y^2*H[0, -1, x])/(3*(1 + x)^3) - 
       (4*y^2*H[0, -1, x])/(3*(1 + x)^2) + H[0, 0, x]/3 + 
       (16*H[0, 0, x])/(3*(1 + x)^8) - (40*H[0, 0, x])/(3*(1 + x)^7) + 
       (4*H[0, 0, x])/(1 + x)^6 + (32*H[0, 0, x])/(3*(1 + x)^5) - 
       (10*H[0, 0, x])/(3*(1 + x)^4) - (8*H[0, 0, x])/(3*(1 + x)^3) - 
       (8*H[0, 0, x])/(3*(1 + x)^2) + (32*y*H[0, 0, x])/(3*(1 + x)^8) - 
       (80*y*H[0, 0, x])/(3*(1 + x)^7) + (40*y*H[0, 0, x])/(3*(1 + x)^6) + 
       (40*y*H[0, 0, x])/(3*(1 + x)^5) - (16*y*H[0, 0, x])/(1 + x)^4 + 
       (4*y*H[0, 0, x])/(1 + x)^3 + (2*y*H[0, 0, x])/(1 + x)^2 - 
       (2*y*H[0, 0, x])/(3*(1 + x)) + (16*y^2*H[0, 0, x])/(3*(1 + x)^8) - 
       (40*y^2*H[0, 0, x])/(3*(1 + x)^7) + (4*y^2*H[0, 0, x])/(1 + x)^6 + 
       (32*y^2*H[0, 0, x])/(3*(1 + x)^5) - (6*y^2*H[0, 0, x])/(1 + x)^4 - 
       (4*y^2*H[0, 0, x])/(3*(1 + x)^3) + (2*y^2*H[0, 0, x])/(3*(1 + x)^2) + 
       (2*H[1, 0, x])/3 + (16*H[1, 0, x])/(3*(1 + x)^7) - 
       (56*H[1, 0, x])/(3*(1 + x)^6) + (64*H[1, 0, x])/(3*(1 + x)^5) - 
       (20*H[1, 0, x])/(3*(1 + x)^4) - (8*H[1, 0, x])/(3*(1 + x)^2) + 
       (32*y*H[1, 0, x])/(3*(1 + x)^7) - (112*y*H[1, 0, x])/(3*(1 + x)^6) + 
       (48*y*H[1, 0, x])/(1 + x)^5 - (80*y*H[1, 0, x])/(3*(1 + x)^4) + 
       (8*y*H[1, 0, x])/(3*(1 + x)^3) + (4*y*H[1, 0, x])/(1 + x)^2 - 
       (4*y*H[1, 0, x])/(3*(1 + x)) + (16*y^2*H[1, 0, x])/(3*(1 + x)^7) - 
       (56*y^2*H[1, 0, x])/(3*(1 + x)^6) + 
       (64*y^2*H[1, 0, x])/(3*(1 + x)^5) - 
       (20*y^2*H[1, 0, x])/(3*(1 + x)^4) - 
       (8*y^2*H[1, 0, x])/(3*(1 + x)^3) + (4*y^2*H[1, 0, x])/(3*(1 + x)^2))/ep\
];


==> ttbar_Poles.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     28595,        775]
NotebookOptionsPosition[     27334,        728]
NotebookOutlinePosition[     27686,        744]
CellTagsIndexPosition[     27643,        741]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
arXiv:0908.3676

Two-loop divergences of massive scattering amplitudes in non-abelian gauge \
theories

A. Ferroglia, M. Neubert, B.D. Pecjak, and L. Yang\
\>", "Section",
 CellChangeTimes->{{3.4601785614682207`*^9, 3.4601786437437143`*^9}, {
   3.460178674374848*^9, 3.460178785710959*^9}, {3.460179058865697*^9, 
   3.460179121280908*^9}, {3.460179535289106*^9, 3.4601796151775084`*^9}, {
   3.460179669778309*^9, 3.460179705584506*^9}, 3.460189397959434*^9, {
   3.460194135396294*^9, 3.460194139327734*^9}, {3.460219511095726*^9, 
   3.460219513194532*^9}},
 FontFamily->"Arial",
 FontColor->GrayLevel[1],
 Background->RGBColor[1., 0.45098039215686275`, 0.5058823529411764]],

Cell[TextData[{
 "This notebook calculates numerical values for the IR poles in the \
interference term between the born level and two-loop amplitudes for \
heavy-quark production in the q",
 Cell[BoxData[
  OverscriptBox["q", "_"]],
  CellChangeTimes->{{3.4601895758824663`*^9, 3.460189585337407*^9}, {
   3.460190455820179*^9, 3.460190505277397*^9}, {3.460190930894064*^9, 
   3.460190946734511*^9}, {3.460192639205763*^9, 3.460192646132034*^9}, {
   3.460192800223139*^9, 3.460192825961573*^9}, {3.460192856293187*^9, 
   3.460192873454299*^9}, {3.460193017381123*^9, 3.460193031028225*^9}, {
   3.460193066124344*^9, 3.460193148374573*^9}}],
 " and gg channels."
}], "Text",
 CellChangeTimes->{{3.4601785614682207`*^9, 3.4601786437437143`*^9}, {
   3.460178674374848*^9, 3.460178785710959*^9}, {3.460179058865697*^9, 
   3.460179121280908*^9}, {3.460179535289106*^9, 3.4601796151775084`*^9}, {
   3.460179669778309*^9, 3.460179705584506*^9}, 3.460189397959434*^9, {
   3.460191366880548*^9, 3.460191400376631*^9}, {3.460192053023367*^9, 
   3.460192053885174*^9}, {3.460192093645584*^9, 3.460192108368821*^9}, {
   3.460192376458117*^9, 3.460192398823542*^9}, {3.460192881774305*^9, 
   3.460192891764883*^9}, {3.460193221656408*^9, 3.460193241535214*^9}, 
   3.460194286188543*^9, {3.460194437742504*^9, 3.460194437975092*^9}},
 FontFamily->"Courier",
 FontSize->14],

Cell[CellGroupData[{

Cell[TextData[{
 "The q",
 Cell[BoxData[
  OverscriptBox["q", "_"]],
  CellChangeTimes->{{3.4601895758824663`*^9, 3.460189585337407*^9}, {
   3.460190455820179*^9, 3.460190505277397*^9}, {3.460190930894064*^9, 
   3.460190946734511*^9}, {3.460192639205763*^9, 3.460192646132034*^9}, {
   3.460192800223139*^9, 3.460192825961573*^9}, {3.460192856293187*^9, 
   3.460192873454299*^9}, {3.460193017381123*^9, 3.460193031028225*^9}, {
   3.460193066124344*^9, 3.460193148374573*^9}},
  FontFamily->"Arial"],
 " channel"
}], "Subsection",
 CellChangeTimes->{{3.460189544956744*^9, 3.460189549156268*^9}, {
  3.460193277903239*^9, 3.460193290009512*^9}, {3.4602047949974403`*^9, 
  3.4602047968292017`*^9}, {3.460204852736096*^9, 3.460204852907857*^9}},
 FontFamily->"Arial"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Notation", ":", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", 
     RowBox[{"(", 
      SubscriptBox["p", "1"], ")"}]}], "+", " ", 
    RowBox[{
     OverscriptBox["q", "_"], 
     RowBox[{"(", 
      SubscriptBox["p", "2"], ")"}]}]}]}], "\[Rule]", " ", 
  RowBox[{
   RowBox[{"t", 
    RowBox[{"(", 
     SubscriptBox["p", "3"], ")"}]}], "+", " ", 
   RowBox[{
    OverscriptBox["t", "_"], 
    RowBox[{"(", 
     SubscriptBox["p", "4"], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"        ", 
  RowBox[{"s", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["p", "1"], "+", 
      SubscriptBox["p", "2"]}], ")"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{"      ", 
  RowBox[{
   SubscriptBox["t", "1"], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["p", "1"], "-", 
       SubscriptBox["p", "3"]}], ")"}], "2"], " ", "-", " ", 
    SuperscriptBox["m", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"       ", 
  RowBox[{"N", "=", 
   RowBox[{"number", " ", "of", " ", "colors"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"     ", 
  RowBox[{"Nh", "=", 
   RowBox[{
   "number", " ", "of", " ", "heavy", " ", "quark", " ", 
    "families"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"     ", 
  RowBox[{"Nl", "=", 
   RowBox[{
   "number", " ", "of", " ", "light", " ", "quark", " ", 
    "families"}]}]}]}], "Text",
 CellChangeTimes->{{3.4601895758824663`*^9, 3.460189585337407*^9}, {
  3.460190455820179*^9, 3.460190505277397*^9}, {3.460190930894064*^9, 
  3.460190946734511*^9}, {3.460192639205763*^9, 3.460192646132034*^9}, {
  3.460192800223139*^9, 3.460192825961573*^9}, {3.460192856293187*^9, 
  3.460192873454299*^9}, {3.460193017381123*^9, 3.460193031028225*^9}, {
  3.460193066124344*^9, 3.460193148374573*^9}}],

Cell[BoxData[
 RowBox[{"<<", "qqttPoles.m"}]], "Input",
 CellChangeTimes->{{3.460178654937302*^9, 3.460178660522588*^9}, {
  3.460179742387135*^9, 3.460179744480517*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"qqttPoles", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox["m", "2"], "s"], ",", 
     FractionBox[
      RowBox[{"-", 
       SubscriptBox["t", "1"]}], "s"], ",", 
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], "s"]}], "]"}], " ", "evaluates", " ", 
   "the", " ", "list", " ", "of", " ", "coefficents", " ", "in", " ", "the", 
   " ", "color", " ", "decomposition", " ", "of", " ", 
   RowBox[{"Eq", ".", " ", 
    RowBox[{"(", "64", ")"}], ".", "  "}]}]}]], "Text",
 CellChangeTimes->{{3.460189596109511*^9, 3.4601896197970963`*^9}, {
   3.460189675301742*^9, 3.460189681834282*^9}, 3.4601899624039*^9, {
   3.46019317225728*^9, 3.460193188069536*^9}, {3.460194357481675*^9, 
   3.460194402364917*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qqttPoles", "[", 
  RowBox[{"0.2", ",", "0.45", ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.460178677749056*^9, 3.460178682406442*^9}, 
   3.4601907869476624`*^9, {3.4601908532079773`*^9, 3.4601908533212357`*^9}, {
   3.4601911491132183`*^9, 3.460191149258193*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"qqA", "\[Rule]", 
     RowBox[{
      FractionBox["0.2262499999999999`", 
       SuperscriptBox["ep", "4"]], "+", 
      FractionBox["1.3917331543242262`", 
       SuperscriptBox["ep", "3"]], "-", 
      FractionBox["2.2981743072212026`", 
       SuperscriptBox["ep", "2"]], "-", 
      FractionBox["4.145752448999243`", "ep"]}]}], ",", 
    RowBox[{"qqB", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["0.4524999999999998`", 
        SuperscriptBox["ep", "4"]]}], "-", 
      FractionBox["1.3236463203756514`", 
       SuperscriptBox["ep", "3"]], "+", 
      FractionBox["8.507455541210543`", 
       SuperscriptBox["ep", "2"]], "+", 
      FractionBox["6.0356111562005825`", "ep"]}]}], ",", 
    RowBox[{"qqC", "\[Rule]", 
     RowBox[{
      FractionBox["0.2262499999999999`", 
       SuperscriptBox["ep", "4"]], "-", 
      FractionBox["0.06808683394857207`", 
       SuperscriptBox["ep", "3"]], "-", 
      FractionBox["18.007166520352243`", 
       SuperscriptBox["ep", "2"]], "+", 
      FractionBox["6.302454931016126`", "ep"]}]}], ",", 
    RowBox[{"qqDl", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["0.2262499999999999`", 
        SuperscriptBox["ep", "3"]]}], "+", 
      FractionBox["0.2605057338631942`", 
       SuperscriptBox["ep", "2"]], "-", 
      FractionBox["0.7250180282219094`", "ep"]}]}], ",", 
    RowBox[{"qqDh", "\[Rule]", 
     RowBox[{
      FractionBox["0.5623350683773112`", 
       SuperscriptBox["ep", "2"]], "+", 
      FractionBox["0.10456064492425599`", "ep"]}]}], ",", 
    RowBox[{"qqEl", "\[Rule]", 
     RowBox[{
      FractionBox["0.2262499999999999`", 
       SuperscriptBox["ep", "3"]], "-", 
      FractionBox["0.3323207299541252`", 
       SuperscriptBox["ep", "2"]], "+", 
      FractionBox["7.904121951420473`", "ep"]}]}], ",", 
    RowBox[{"qqEh", "\[Rule]", 
     RowBox[{
      FractionBox["4.528240788258816`", "ep"], "-", 
      FractionBox["0.5623350683773112`", 
       SuperscriptBox["ep", "2"]]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.460178683178786*^9, {3.460179079667261*^9, 3.460179108069994*^9}, 
   3.460179748173333*^9, {3.460180069610355*^9, 3.460180086731752*^9}, 
   3.460190787717966*^9, 3.460190854139834*^9, 3.4601911502262173`*^9, 
   3.46019177942711*^9, 3.460193193226377*^9, 3.460194197307207*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "The", " ", "following", " ", "gives", " ", "explicit", " ", "results", " ",
    "for", " ", "the", " ", "right"}], "-", 
  RowBox[{"hand", " ", "side", " ", "of", " ", 
   RowBox[{"Eq", ".", " ", 
    RowBox[{"(", "64", ")"}]}]}]}]], "Text",
 CellChangeTimes->{{3.460189596109511*^9, 3.4601896197970963`*^9}, {
  3.460189675301742*^9, 3.460189681834282*^9}, {3.460189714407589*^9, 
  3.460189721974895*^9}, {3.460193256976974*^9, 3.460193264444619*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qqA", "*", 
         RowBox[{"N", "^", "2"}]}], "+", "qqB", "+", 
        RowBox[{"qqC", "/", 
         RowBox[{"N", "^", "2"}]}], "+", 
        RowBox[{"qqDl", "*", "N", "*", "Nl"}], "+", 
        RowBox[{"qqDh", "*", "N", "*", "Nh"}], "+", 
        RowBox[{"qqEl", "*", 
         RowBox[{"Nl", "/", "N"}]}], "+", 
        RowBox[{"qqEh", "*", 
         RowBox[{"Nh", "/", "N"}]}]}], ")"}]}], "/.", 
     RowBox[{"qqttPoles", "[", 
      RowBox[{"0.2", ",", "0.45", ",", "0.2"}], "]"}]}], "]"}], ",", "ep"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.460179116310348*^9, 3.46017915890845*^9}, {
  3.46017919206935*^9, 3.460179227500246*^9}, {3.460179499014886*^9, 
  3.460179505856726*^9}, {3.460180859855385*^9, 3.4601808725752363`*^9}, {
  3.460189122696138*^9, 3.4601891792918*^9}, {3.4601911530732594`*^9, 
  3.46019115318148*^9}, {3.460193388315882*^9, 3.460193395441918*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"1.3574999999999995`", "\[InvisibleSpace]", "+", 
     RowBox[{"0.4524999999999998`", " ", 
      SuperscriptBox["N", "4"]}], "-", 
     RowBox[{"1.3574999999999995`", " ", 
      SuperscriptBox["N", "2"]}], "-", 
     FractionBox["0.4524999999999998`", 
      SuperscriptBox["N", "2"]]}], 
    SuperscriptBox["ep", "4"]], "+", 
   FractionBox[
    RowBox[{"2.5111189728541587`", "\[InvisibleSpace]", "+", 
     RowBox[{"2.7834663086484523`", " ", 
      SuperscriptBox["N", "4"]}], "-", 
     RowBox[{"0.4524999999999998`", " ", 
      SuperscriptBox["N", "3"], " ", "Nl"}], "-", 
     RowBox[{"5.430758949399755`", " ", 
      SuperscriptBox["N", "2"]}], "+", 
     FractionBox["0.13617366789714413`", 
      SuperscriptBox["N", "2"]], "+", 
     RowBox[{"0.9049999999999996`", " ", "N", " ", "Nl"}], "-", 
     FractionBox[
      RowBox[{"0.4524999999999998`", " ", "Nl"}], "N"]}], 
    SuperscriptBox["ep", "3"]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["ep", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "53.02924412312557`"}], "\[InvisibleSpace]", "-", 
      RowBox[{"4.596348614442405`", " ", 
       SuperscriptBox["N", "4"]}], "+", 
      RowBox[{"1.1246701367546224`", " ", 
       SuperscriptBox["N", "3"], " ", "Nh"}], "+", 
      RowBox[{"0.5210114677263884`", " ", 
       SuperscriptBox["N", "3"], " ", "Nl"}], "+", 
      RowBox[{"21.611259696863492`", " ", 
       SuperscriptBox["N", "2"]}], "+", 
      FractionBox["36.014333040704486`", 
       SuperscriptBox["N", "2"]], "-", 
      RowBox[{"2.2493402735092447`", " ", "N", " ", "Nh"}], "+", 
      FractionBox[
       RowBox[{"1.1246701367546224`", " ", "Nh"}], "N"], "-", 
      RowBox[{"1.1856529276346388`", " ", "N", " ", "Nl"}], "+", 
      FractionBox[
       RowBox[{"0.6646414599082504`", " ", "Nl"}], "N"]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "ep"], 
    RowBox[{"(", 
     RowBox[{"0.5336875496310878`", "\[InvisibleSpace]", "-", 
      RowBox[{"8.291504897998486`", " ", 
       SuperscriptBox["N", "4"]}], "+", 
      RowBox[{"0.20912128984851197`", " ", 
       SuperscriptBox["N", "3"], " ", "Nh"}], "-", 
      RowBox[{"1.4500360564438188`", " ", 
       SuperscriptBox["N", "3"], " ", "Nl"}], "+", 
      RowBox[{"20.36272721039965`", " ", 
       SuperscriptBox["N", "2"]}], "-", 
      FractionBox["12.604909862032253`", 
       SuperscriptBox["N", "2"]], "+", 
      RowBox[{"8.847360286669119`", " ", "N", " ", "Nh"}], "-", 
      FractionBox[
       RowBox[{"9.056481576517632`", " ", "Nh"}], "N"], "+", 
      RowBox[{"17.258279959284764`", " ", "N", " ", "Nl"}], "-", 
      FractionBox[
       RowBox[{"15.808243902840946`", " ", "Nl"}], "N"]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.46017922841401*^9, 3.460179507067944*^9, 3.460179749907566*^9, 
   3.460180088433889*^9, 3.460189134811556*^9, {3.460189172434937*^9, 
   3.460189180363853*^9}, 3.4601908638219433`*^9, 3.460191153878955*^9, 
   3.460191784767811*^9, 3.460193270226796*^9, 3.46019339637108*^9, 
   3.460194198001459*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The gg channel", "Subsection",
 CellChangeTimes->{{3.4601899950226994`*^9, 3.460189996824293*^9}},
 FontFamily->"Arial"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"Notation", ":", " ", "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{"g", 
       RowBox[{"(", 
        SubscriptBox["p", "1"], ")"}]}], "+", 
      RowBox[{"g", 
       RowBox[{"(", 
        SubscriptBox["p", "2"], ")"}]}]}]}], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"t", 
      RowBox[{"(", 
       SubscriptBox["p", "3"], ")"}]}], "+", " ", 
     RowBox[{
      OverscriptBox["t", "_"], 
      RowBox[{"(", 
       SubscriptBox["p", "4"], ")"}]}]}]}], "\[IndentingNewLine]", 
   "         ", 
   RowBox[{"s", "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["p", "1"], "+", 
       SubscriptBox["p", "2"]}], ")"}], "2"]}], "\[IndentingNewLine]", 
   "      ", 
   RowBox[{
    SubscriptBox["t", "1"], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["p", "1"], "-", 
        SubscriptBox["p", "3"]}], ")"}], "2"], " ", "-", " ", 
     SuperscriptBox["m", "2"]}]}], "\[IndentingNewLine]", "       ", 
   RowBox[{"N", "=", 
    RowBox[{"number", " ", "of", " ", "colors"}]}], "\[IndentingNewLine]", 
   "     ", 
   RowBox[{"Nh", "=", 
    RowBox[{
    "number", " ", "of", " ", "heavy", " ", "quark", " ", "families"}]}], 
   "\[IndentingNewLine]", "     ", 
   RowBox[{"Nl", "=", 
    RowBox[{
    "number", " ", "of", " ", "light", " ", "quark", " ", 
     "families"}]}]}]}]], "Text",
 CellChangeTimes->{{3.4601895758824663`*^9, 3.460189585337407*^9}, {
  3.460190019128525*^9, 3.460190027146652*^9}, {3.460190517332067*^9, 
  3.460190524132717*^9}, {3.460190921901589*^9, 3.460190952606657*^9}, {
  3.460193340891053*^9, 3.460193403226467*^9}}],

Cell[BoxData[
 RowBox[{"<<", "ggttPoles.m"}]], "Input",
 CellChangeTimes->{{3.460178654937302*^9, 3.460178660522588*^9}, {
  3.460179402391866*^9, 3.460179404547158*^9}, {3.460179756113367*^9, 
  3.460179756598361*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"ggttPoles", "[", 
    RowBox[{
     FractionBox[
      SuperscriptBox["m", "2"], "s"], ",", 
     FractionBox[
      RowBox[{"-", 
       SubscriptBox["t", "1"]}], "s"], ",", 
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], "s"]}], "]"}], " ", "evaluates", " ", 
   "the", " ", "list", " ", "of", " ", "coefficents", " ", "in", " ", "the", 
   " ", "color", " ", "decomposition", " ", "of", " ", 
   RowBox[{"Eq", ".", " ", 
    RowBox[{"(", "65", ")"}], ".", " "}]}]}]], "Text",
 CellChangeTimes->{{3.460189596109511*^9, 3.4601896197970963`*^9}, {
   3.460189675301742*^9, 3.460189681834282*^9}, {3.460189739467122*^9, 
   3.460189742034412*^9}, {3.460189781029234*^9, 3.460189781749563*^9}, 
   3.460189969214512*^9, {3.460193413200645*^9, 3.460193439840489*^9}, 
   3.46019442035824*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ggttPoles", "[", 
  RowBox[{"0.2", ",", "0.45", ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.460178677749056*^9, 3.460178682406442*^9}, {
   3.460179406934826*^9, 3.460179407302485*^9}, 3.460190173955855*^9, {
   3.460190268742815*^9, 3.460190269200375*^9}, {3.4601911579048147`*^9, 
   3.4601911580339947`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ggA", "\[Rule]", 
     RowBox[{
      FractionBox["10.749425568819497`", 
       SuperscriptBox["ep", "4"]], "+", 
      FractionBox["18.693893368384565`", 
       SuperscriptBox["ep", "3"]], "-", 
      FractionBox["156.82372436744566`", 
       SuperscriptBox["ep", "2"]], "+", 
      FractionBox["262.14825883779207`", "ep"]}]}], ",", 
    RowBox[{"ggB", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["21.285991225385157`", 
        SuperscriptBox["ep", "4"]]}], "-", 
      FractionBox["55.990395514827995`", 
       SuperscriptBox["ep", "3"]], "-", 
      FractionBox["235.04125640403228`", 
       SuperscriptBox["ep", "2"]], "+", 
      FractionBox["1459.8332877120893`", "ep"]}]}], ",", 
    RowBox[{"ggC", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["6.199051596676178`", 
        SuperscriptBox["ep", "3"]]}], "-", 
      FractionBox["68.70297402012778`", 
       SuperscriptBox["ep", "2"]], "-", 
      FractionBox["268.10603730913994`", "ep"]}]}], ",", 
    RowBox[{"ggD", "\[Rule]", 
     RowBox[{
      FractionBox["94.08660818046401`", 
       SuperscriptBox["ep", "2"]], "-", 
      FractionBox["130.96197937227976`", "ep"]}]}], ",", 
    RowBox[{"ggEl", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["12.540996496956051`", 
        SuperscriptBox["ep", "3"]]}], "+", 
      FractionBox["18.20646589275558`", 
       SuperscriptBox["ep", "2"]], "+", 
      FractionBox["27.95708293027799`", "ep"]}]}], ",", 
    RowBox[{"ggEh", "\[Rule]", 
     RowBox[{
      FractionBox["0.01290749693377613`", 
       SuperscriptBox["ep", "2"]], "+", 
      FractionBox["11.792595725786079`", "ep"]}]}], ",", 
    RowBox[{"ggFl", "\[Rule]", 
     RowBox[{
      FractionBox["24.833656429616013`", 
       SuperscriptBox["ep", "3"]], "-", 
      FractionBox["26.608686200005266`", 
       SuperscriptBox["ep", "2"]], "-", 
      FractionBox["50.753808588903624`", "ep"]}]}], ",", 
    RowBox[{"ggFh", "\[Rule]", 
     RowBox[{
      FractionBox["0.`", 
       SuperscriptBox["ep", "2"]], "-", 
      FractionBox["23.3291807224113`", "ep"]}]}], ",", 
    RowBox[{"ggGl", "\[Rule]", 
     RowBox[{
      FractionBox["3.099525798338089`", 
       SuperscriptBox["ep", "2"]], "+", 
      FractionBox["67.04300455909008`", "ep"]}]}], ",", 
    RowBox[{"ggGh", "\[Rule]", 
     FractionBox["0.`", "ep"]}], ",", 
    RowBox[{"ggHl", "\[Rule]", 
     RowBox[{
      FractionBox["2.388761237515438`", 
       SuperscriptBox["ep", "2"]], "-", 
      FractionBox["5.452031425364753`", "ep"]}]}], ",", 
    RowBox[{"ggHlh", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["0.004302498977916791`", "ep"]}]}], ",", 
    RowBox[{"ggIl", "\[Rule]", 
     RowBox[{
      FractionBox["10.81032547699214`", "ep"], "-", 
      FractionBox["4.730220272307813`", 
       SuperscriptBox["ep", "2"]]}]}], ",", 
    RowBox[{"ggIlh", "\[Rule]", 
     FractionBox["0.`", "ep"]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.460178683178786*^9, {3.460179079667261*^9, 3.460179108069994*^9}, 
   3.460179408794048*^9, 3.460179766035851*^9, 3.460180093966935*^9, 
   3.4601898566524277`*^9, 3.460190175886558*^9, 3.4601902711208277`*^9, 
   3.46019115926604*^9, {3.460191815927604*^9, 3.460191821825298*^9}, 
   3.460193445007393*^9, 3.460194200899917*^9, 3.461406813450866*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
   "The", " ", "following", " ", "gives", " ", "explicit", " ", "results", 
    " ", "for", " ", "the", " ", "right"}], "-", 
   RowBox[{"hand", " ", "side", " ", "of", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "65", ")"}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.460189596109511*^9, 3.4601896197970963`*^9}, {
  3.460189675301742*^9, 3.460189681834282*^9}, {3.460189714407589*^9, 
  3.460189721974895*^9}, {3.460189798200033*^9, 3.460189798295278*^9}, {
  3.460193450805444*^9, 3.460193454391158*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"N", "^", "2"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ggA", "*", 
         RowBox[{"N", "^", "3"}]}], "+", 
        RowBox[{"ggB", "*", "N"}], " ", "+", 
        RowBox[{"ggC", "/", "N"}], " ", "+", 
        RowBox[{"ggD", "/", 
         RowBox[{"N", "^", "3"}]}], "+", 
        RowBox[{"ggEl", "*", 
         RowBox[{"N", "^", "2"}], "*", "Nl"}], "+", 
        RowBox[{"ggEh", "*", 
         RowBox[{"N", "^", "2"}], "*", "Nh"}], "+", 
        RowBox[{"ggFl", "*", "Nl"}], "+", 
        RowBox[{"ggFh", "*", "Nh"}], "+", 
        RowBox[{"ggGl", "*", 
         RowBox[{"Nl", "/", 
          RowBox[{"N", "^", "2"}]}]}], "+", 
        RowBox[{"ggGh", "*", 
         RowBox[{"Nh", "/", 
          RowBox[{"N", "^", "2"}]}]}], "+", 
        RowBox[{"ggHl", "*", "N", "*", 
         RowBox[{"Nl", "^", "2"}]}], "+", 
        RowBox[{"ggHlh", "*", "N", "*", "Nl", "*", "Nh"}], "+", 
        RowBox[{"ggIl", "*", 
         RowBox[{
          RowBox[{"Nl", "^", "2"}], "/", "N"}]}], "+", 
        RowBox[{"ggIlh", "*", "Nl", "*", 
         RowBox[{"Nh", "/", "N"}]}]}], " ", ")"}]}], "/.", 
     RowBox[{"ggttPoles", "[", 
      RowBox[{"0.2", ",", "0.45", ",", "0.2"}], "]"}]}], "]"}], ",", "ep"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.460179116310348*^9, 3.46017915890845*^9}, {
   3.46017919206935*^9, 3.460179227500246*^9}, {3.460179419198639*^9, 
   3.460179520938977*^9}, {3.460179645376764*^9, 3.460179645483906*^9}, {
   3.460179774097851*^9, 3.460179774455806*^9}, {3.460189811875269*^9, 
   3.460189898101387*^9}, 3.4601902889695263`*^9, {3.460191162784445*^9, 
   3.460191163207465*^9}, {3.460193460729397*^9, 3.46019347857989*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"10.749425568819497`", " ", 
      SuperscriptBox["N", "5"]}], "-", 
     RowBox[{"32.03541679420465`", " ", 
      SuperscriptBox["N", "3"]}], "+", 
     RowBox[{"21.285991225385157`", " ", "N"}]}], 
    SuperscriptBox["ep", "4"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"18.693893368384565`", " ", 
      SuperscriptBox["N", "5"]}], "-", 
     RowBox[{"12.540996496956051`", " ", 
      SuperscriptBox["N", "4"], " ", "Nl"}], "-", 
     RowBox[{"74.68428888321256`", " ", 
      SuperscriptBox["N", "3"]}], "+", 
     RowBox[{"37.37465292657207`", " ", 
      SuperscriptBox["N", "2"], " ", "Nl"}], "+", 
     RowBox[{"49.79134391815182`", " ", "N"}], "+", 
     FractionBox["6.199051596676178`", "N"], "-", 
     RowBox[{"24.833656429616013`", " ", "Nl"}]}], 
    SuperscriptBox["ep", "3"]], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["ep", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"156.82372436744566`", " ", 
        SuperscriptBox["N", "5"]}]}], "+", 
      RowBox[{"0.01290749693377613`", " ", 
       SuperscriptBox["N", "4"], " ", "Nh"}], "+", 
      RowBox[{"18.20646589275558`", " ", 
       SuperscriptBox["N", "4"], " ", "Nl"}], "+", 
      RowBox[{"2.388761237515438`", " ", 
       SuperscriptBox["N", "3"], " ", 
       SuperscriptBox["Nl", "2"]}], "-", 
      RowBox[{"78.21753203658662`", " ", 
       SuperscriptBox["N", "3"]}], "-", 
      FractionBox["94.08660818046401`", 
       SuperscriptBox["N", "3"]], "-", 
      RowBox[{"0.01290749693377613`", " ", 
       SuperscriptBox["N", "2"], " ", "Nh"}], "-", 
      RowBox[{"44.81515209276085`", " ", 
       SuperscriptBox["N", "2"], " ", "Nl"}], "-", 
      FractionBox[
       RowBox[{"3.099525798338089`", " ", "Nl"}], 
       SuperscriptBox["N", "2"]], "-", 
      RowBox[{"7.118981509823251`", " ", "N", " ", 
       SuperscriptBox["Nl", "2"]}], "+", 
      FractionBox[
       RowBox[{"4.730220272307813`", " ", 
        SuperscriptBox["Nl", "2"]}], "N"], "+", 
      RowBox[{"166.3382823839045`", " ", "N"}], "+", 
      FractionBox["162.78958220059178`", "N"], "+", 
      RowBox[{"0.`", " ", "Nh"}], "+", 
      RowBox[{"29.708211998343355`", " ", "Nl"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "ep"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"262.14825883779207`", " ", 
       SuperscriptBox["N", "5"]}], "+", 
      RowBox[{"11.792595725786079`", " ", 
       SuperscriptBox["N", "4"], " ", "Nh"}], "+", 
      RowBox[{"27.95708293027799`", " ", 
       SuperscriptBox["N", "4"], " ", "Nl"}], "-", 
      RowBox[{"0.004302498977916791`", " ", 
       SuperscriptBox["N", "3"], " ", "Nh", " ", "Nl"}], "-", 
      RowBox[{"5.452031425364753`", " ", 
       SuperscriptBox["N", "3"], " ", 
       SuperscriptBox["Nl", "2"]}], "+", 
      RowBox[{"1197.6850288742971`", " ", 
       SuperscriptBox["N", "3"]}], "+", 
      FractionBox["130.96197937227976`", 
       SuperscriptBox["N", "3"]], "-", 
      RowBox[{"35.12177644819738`", " ", 
       SuperscriptBox["N", "2"], " ", "Nh"}], "+", 
      FractionBox[
       RowBox[{"0.`", " ", "Nh"}], 
       SuperscriptBox["N", "2"]], "-", 
      RowBox[{"78.71089151918162`", " ", 
       SuperscriptBox["N", "2"], " ", "Nl"}], "-", 
      FractionBox[
       RowBox[{"67.04300455909008`", " ", "Nl"}], 
       SuperscriptBox["N", "2"]], "+", 
      RowBox[{"0.004302498977916791`", " ", "N", " ", "Nh", " ", "Nl"}], "+", 
      
      FractionBox[
       RowBox[{"0.`", " ", "Nh", " ", "Nl"}], "N"], "+", 
      RowBox[{"16.262356902356892`", " ", "N", " ", 
       SuperscriptBox["Nl", "2"]}], "-", 
      FractionBox[
       RowBox[{"10.81032547699214`", " ", 
        SuperscriptBox["Nl", "2"]}], "N"], "-", 
      RowBox[{"1727.9393250212293`", " ", "N"}], "+", 
      FractionBox["137.14405793686018`", "N"], "+", 
      RowBox[{"23.3291807224113`", " ", "Nh"}], "+", 
      RowBox[{"117.7968131479937`", " ", "Nl"}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.46017922841401*^9, {3.46017949500539*^9, 3.46017952223439*^9}, 
   3.460179646905029*^9, {3.46017976900201*^9, 3.460179775936763*^9}, 
   3.460180095906555*^9, {3.46018985795053*^9, 3.460189903036834*^9}, 
   3.460191164356151*^9, 3.460193480461983*^9, 3.460194201806311*^9, 
   3.461406820837186*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{954, 795},
WindowMargins->{{267, Automatic}, {272, 56}},
ShowSelection->True,
FrontEndVersion->"6.0 for Mac OS X x86 (32-bit) (June 19, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 688, 16, 169, "Section"],
Cell[1281, 41, 1371, 24, 45, "Text"],
Cell[CellGroupData[{
Cell[2677, 69, 769, 16, 36, "Subsection"],
Cell[3449, 87, 1834, 54, 126, "Text"],
Cell[5286, 143, 170, 3, 27, "Input"],
Cell[5459, 148, 775, 19, 47, "Text"],
Cell[CellGroupData[{
Cell[6259, 171, 298, 5, 27, "Input"],
Cell[6560, 178, 2402, 61, 91, "Output"]
}, Open  ]],
Cell[8977, 242, 491, 10, 26, "Text"],
Cell[CellGroupData[{
Cell[9493, 256, 1134, 28, 43, "Input"],
Cell[10630, 286, 3123, 74, 141, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13802, 366, 126, 2, 36, "Subsection"],
Cell[13931, 370, 1707, 51, 126, "Text"],
Cell[15641, 423, 219, 4, 27, "Input"],
Cell[15863, 429, 848, 20, 49, "Text"],
Cell[CellGroupData[{
Cell[16736, 453, 344, 6, 32, "Input"],
Cell[17083, 461, 3392, 88, 170, "Output"]
}, Open  ]],
Cell[20490, 552, 564, 12, 30, "Text"],
Cell[CellGroupData[{
Cell[21079, 568, 1835, 45, 121, "Input"],
Cell[22917, 615, 4377, 108, 299, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

